Dynamics for Super-Extremal Kerr Binary Systems at ${\cal O}(G^2)$

Using the recently derived higher spin gravitational Compton amplitude from low-energy analytically continued ($a/Gm\gg1$) solutions of the Teukolsky equation for the scattering of a gravitational wave off the Kerr black hole, observables for non-radiating super-extremal Kerr binary systems at second post-Minkowskian (PM) order and up to sixth order in spin are computed. The relevant 2PM amplitude is obtained from the triangle-leading singularity in conjunction with a generalization of the holomorphic classical limit for massive particles with spin oriented in generic directions. Explicit results for the 2PM eikonal phase written for both Covariant and Canonical spin supplementary conditions -- CovSSC and CanSSC respectively -- as well as the 2PM linear impulses and individual spin kicks in the CanSSC are presented. The observables reported in this letter are expressed in terms of generic contact deformations of the gravitational Compton amplitude, which can then be specialized to Teukolsky solutions. In the latter case, the resulting 2PM observables break the newly proposed spin-shift symmetry of the 2PM amplitude starting at the fifth order in spin. Aligned spin checks as well as the high energy behavior of the computed observables are discussed.

==> anc/2PMAmplitudeEikonalScatteringAngle.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*2PM amplitude, eikonal phase and aligned spin scattering angle in the CovSSC*)


(* ::Text:: *)
(*This file is associated with the paper " Dynamics for  Super-Extremal Kerr Binary Systems   at    O(G^2)"*)
(*Author: Y. Fabian Bautista*)


(* ::Subsection::Closed:: *)
(*Load Teukolsky solutions, amplitude and eikonal Coefficients*)


(* ::Text:: *)
(*Loading the file CoefficientsFile.wl *)


SetAttributes[Dot,Orderless]
pathcoeffs = NotebookDirectory[]<>"CoefficientsFile.wl";
Get[pathcoeffs]


(* ::Section::Closed:: *)
(*2PM Amplitude CovSSC*)


(* ::Subsection:: *)
(*2PM amplitude*)


(* ::Subsubsection::Closed:: *)
(*2PM Regular contributions*)


M[0] = G^2 \[Pi] A[0,0];
M[1] = G^2 \[Pi] (\[ScriptCapitalE]2 A[1,1]+\[ScriptCapitalE]1 A[1,2]);
M[2] = G^2 \[Pi] (\[ScriptCapitalE]2^2 A[2,2]+\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[2,5]+\[ScriptCapitalE]1^2 A[2,6]-A[2,4] (p1 . s2)^2 q . q-A[2,3] p1 . s2 p2 . s1 q . q-A[2,1] (p2 . s1)^2 q . q);
M[3] = G^2 \[Pi] (\[ScriptCapitalE]2^3 A[3,2]+\[ScriptCapitalE]1 \[ScriptCapitalE]2^2 A[3,6]+\[ScriptCapitalE]1^2 \[ScriptCapitalE]2 A[3,9]+\[ScriptCapitalE]1^3 A[3,10]-\[ScriptCapitalE]2 A[3,4] (p1 . s2)^2 q . q-\[ScriptCapitalE]1 A[3,8] (p1 . s2)^2 q . q-\[ScriptCapitalE]2 A[3,3] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]1 A[3,7] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]2 A[3,1] (p2 . s1)^2 q . q-\[ScriptCapitalE]1 A[3,5] (p2 . s1)^2 q . q);
M[4] = G^2 \[Pi] (\[ScriptCapitalE]2^4 A[4,5]+\[ScriptCapitalE]1 \[ScriptCapitalE]2^3 A[4,16]+\[ScriptCapitalE]1^2 \[ScriptCapitalE]2^2 A[4,21]+\[ScriptCapitalE]1^3 \[ScriptCapitalE]2 A[4,24]+\[ScriptCapitalE]1^4 A[4,25]-\[ScriptCapitalE]2^2 A[4,9] (p1 . s2)^2 q . q-\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[4,18] (p1 . s2)^2 q . q-\[ScriptCapitalE]1^2 A[4,23] (p1 . s2)^2 q . q-\[ScriptCapitalE]2^2 A[4,7] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[4,17] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]1^2 A[4,22] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]2^2 A[4,4] (p2 . s1)^2 q . q-\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[4,15] (p2 . s1)^2 q . q-\[ScriptCapitalE]1^2 A[4,19] (p2 . s1)^2 q . q+A[4,11] (p1 . s2)^4 (q . q)^2+A[4,10] (p1 . s2)^3 p2 . s1 (q . q)^2+A[4,8] (p1 . s2)^2 (p2 . s1)^2 (q . q)^2+A[4,6] p1 . s2 (p2 . s1)^3 (q . q)^2+A[4,1] (p2 . s1)^4 (q . q)^2+\[ScriptCapitalE]1^2 A[4,20] (q . s1)^2-A[4,2] (p2 . s1)^2 q . q (q . s1)^2+A[4,3] (q . s1)^4+\[ScriptCapitalE]2^2 A[4,12] (q . s2)^2-A[4,13] (p1 . s2)^2 q . q (q . s2)^2+A[4,14] (q . s2)^4);
M[5] = G^2 \[Pi] (\[ScriptCapitalE]2^5 A[5,5]+\[ScriptCapitalE]1 \[ScriptCapitalE]2^4 A[5,20]+\[ScriptCapitalE]1^2 \[ScriptCapitalE]2^3 A[5,33]+\[ScriptCapitalE]1^3 \[ScriptCapitalE]2^2 A[5,38]+\[ScriptCapitalE]1^4 \[ScriptCapitalE]2 A[5,41]+\[ScriptCapitalE]1^5 A[5,42]-\[ScriptCapitalE]2^3 A[5,9] (p1 . s2)^2 q . q-\[ScriptCapitalE]1 \[ScriptCapitalE]2^2 A[5,25] (p1 . s2)^2 q . q-\[ScriptCapitalE]1^2 \[ScriptCapitalE]2 A[5,35] (p1 . s2)^2 q . q-\[ScriptCapitalE]1^3 A[5,40] (p1 . s2)^2 q . q-\[ScriptCapitalE]2^3 A[5,7] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]1 \[ScriptCapitalE]2^2 A[5,23] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]1^2 \[ScriptCapitalE]2 A[5,34] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]1^3 A[5,39] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]2^3 A[5,4] (p2 . s1)^2 q . q-\[ScriptCapitalE]1 \[ScriptCapitalE]2^2 A[5,19] (p2 . s1)^2 q . q-\[ScriptCapitalE]1^2 \[ScriptCapitalE]2 A[5,31] (p2 . s1)^2 q . q-\[ScriptCapitalE]1^3 A[5,36] (p2 . s1)^2 q . q+\[ScriptCapitalE]2 A[5,11] (p1 . s2)^4 (q . q)^2+\[ScriptCapitalE]1 A[5,27] (p1 . s2)^4 (q . q)^2+\[ScriptCapitalE]2 A[5,10] (p1 . s2)^3 p2 . s1 (q . q)^2+\[ScriptCapitalE]1 A[5,26] (p1 . s2)^3 p2 . s1 (q . q)^2+\[ScriptCapitalE]2 A[5,8] (p1 . s2)^2 (p2 . s1)^2 (q . q)^2+\[ScriptCapitalE]1 A[5,24] (p1 . s2)^2 (p2 . s1)^2 (q . q)^2+\[ScriptCapitalE]2 A[5,6] p1 . s2 (p2 . s1)^3 (q . q)^2+\[ScriptCapitalE]1 A[5,21] p1 . s2 (p2 . s1)^3 (q . q)^2+\[ScriptCapitalE]2 A[5,1] (p2 . s1)^4 (q . q)^2+\[ScriptCapitalE]1 A[5,16] (p2 . s1)^4 (q . q)^2+\[ScriptCapitalE]1^2 \[ScriptCapitalE]2 A[5,32] (q . s1)^2+\[ScriptCapitalE]1^3 A[5,37] (q . s1)^2-\[ScriptCapitalE]1 A[5,22] p1 . s2 p2 . s1 q . q (q . s1)^2-\[ScriptCapitalE]2 A[5,2] (p2 . s1)^2 q . q (q . s1)^2-\[ScriptCapitalE]1 A[5,17] (p2 . s1)^2 q . q (q . s1)^2+\[ScriptCapitalE]2 A[5,3] (q . s1)^4+\[ScriptCapitalE]1 A[5,18] (q . s1)^4+\[ScriptCapitalE]2^3 A[5,12] (q . s2)^2+\[ScriptCapitalE]1 \[ScriptCapitalE]2^2 A[5,28] (q . s2)^2-\[ScriptCapitalE]2 A[5,14] (p1 . s2)^2 q . q (q . s2)^2-\[ScriptCapitalE]1 A[5,29] (p1 . s2)^2 q . q (q . s2)^2-\[ScriptCapitalE]2 A[5,13] p1 . s2 p2 . s1 q . q (q . s2)^2+\[ScriptCapitalE]2 A[5,15] (q . s2)^4+\[ScriptCapitalE]1 A[5,30] (q . s2)^4);
M[6] = G^2 \[Pi] (\[ScriptCapitalE]2^6 A[6,9]+\[ScriptCapitalE]1 \[ScriptCapitalE]2^5 A[6,42]+\[ScriptCapitalE]1^2 \[ScriptCapitalE]2^4 A[6,59]+\[ScriptCapitalE]1^3 \[ScriptCapitalE]2^3 A[6,73]+\[ScriptCapitalE]1^4 \[ScriptCapitalE]2^2 A[6,78]+\[ScriptCapitalE]1^5 \[ScriptCapitalE]2 A[6,81]+\[ScriptCapitalE]1^6 A[6,82]-\[ScriptCapitalE]2^4 A[6,19] (p1 . s2)^2 q . q-\[ScriptCapitalE]1 \[ScriptCapitalE]2^3 A[6,47] (p1 . s2)^2 q . q-\[ScriptCapitalE]1^2 \[ScriptCapitalE]2^2 A[6,65] (p1 . s2)^2 q . q-\[ScriptCapitalE]1^3 \[ScriptCapitalE]2 A[6,75] (p1 . s2)^2 q . q-\[ScriptCapitalE]1^4 A[6,80] (p1 . s2)^2 q . q-\[ScriptCapitalE]2^4 A[6,14] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]1 \[ScriptCapitalE]2^3 A[6,45] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]1^2 \[ScriptCapitalE]2^2 A[6,62] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]1^3 \[ScriptCapitalE]2 A[6,74] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]1^4 A[6,79] p1 . s2 p2 . s1 q . q-\[ScriptCapitalE]2^4 A[6,8] (p2 . s1)^2 q . q-\[ScriptCapitalE]1 \[ScriptCapitalE]2^3 A[6,41] (p2 . s1)^2 q . q-\[ScriptCapitalE]1^2 \[ScriptCapitalE]2^2 A[6,57] (p2 . s1)^2 q . q-\[ScriptCapitalE]1^3 \[ScriptCapitalE]2 A[6,71] (p2 . s1)^2 q . q-\[ScriptCapitalE]1^4 A[6,76] (p2 . s1)^2 q . q+\[ScriptCapitalE]2^2 A[6,23] (p1 . s2)^4 (q . q)^2+\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[6,49] (p1 . s2)^4 (q . q)^2+\[ScriptCapitalE]1^2 A[6,67] (p1 . s2)^4 (q . q)^2+\[ScriptCapitalE]2^2 A[6,21] (p1 . s2)^3 p2 . s1 (q . q)^2+\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[6,48] (p1 . s2)^3 p2 . s1 (q . q)^2+\[ScriptCapitalE]1^2 A[6,66] (p1 . s2)^3 p2 . s1 (q . q)^2+\[ScriptCapitalE]2^2 A[6,18] (p1 . s2)^2 (p2 . s1)^2 (q . q)^2+\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[6,46] (p1 . s2)^2 (p2 . s1)^2 (q . q)^2+\[ScriptCapitalE]1^2 A[6,63] (p1 . s2)^2 (p2 . s1)^2 (q . q)^2+\[ScriptCapitalE]2^2 A[6,13] p1 . s2 (p2 . s1)^3 (q . q)^2+\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[6,43] p1 . s2 (p2 . s1)^3 (q . q)^2+\[ScriptCapitalE]1^2 A[6,60] p1 . s2 (p2 . s1)^3 (q . q)^2+\[ScriptCapitalE]2^2 A[6,5] (p2 . s1)^4 (q . q)^2+\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[6,38] (p2 . s1)^4 (q . q)^2+\[ScriptCapitalE]1^2 A[6,54] (p2 . s1)^4 (q . q)^2-A[6,25] (p1 . s2)^6 (q . q)^3-A[6,24] (p1 . s2)^5 p2 . s1 (q . q)^3-A[6,22] (p1 . s2)^4 (p2 . s1)^2 (q . q)^3-A[6,20] (p1 . s2)^3 (p2 . s1)^3 (q . q)^3-A[6,15] (p1 . s2)^2 (p2 . s1)^4 (q . q)^3-A[6,10] p1 . s2 (p2 . s1)^5 (q . q)^3-A[6,1] (p2 . s1)^6 (q . q)^3+\[ScriptCapitalE]1^2 \[ScriptCapitalE]2^2 A[6,58] (q . s1)^2+\[ScriptCapitalE]1^3 \[ScriptCapitalE]2 A[6,72] (q . s1)^2+\[ScriptCapitalE]1^4 A[6,77] (q . s1)^2-\[ScriptCapitalE]1^2 A[6,64] (p1 . s2)^2 q . q (q . s1)^2-\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[6,44] p1 . s2 p2 . s1 q . q (q . s1)^2-\[ScriptCapitalE]1^2 A[6,61] p1 . s2 p2 . s1 q . q (q . s1)^2-\[ScriptCapitalE]2^2 A[6,6] (p2 . s1)^2 q . q (q . s1)^2-\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[6,39] (p2 . s1)^2 q . q (q . s1)^2-\[ScriptCapitalE]1^2 A[6,55] (p2 . s1)^2 q . q (q . s1)^2+A[6,16] (p1 . s2)^2 (p2 . s1)^2 (q . q)^2 (q . s1)^2+A[6,11] p1 . s2 (p2 . s1)^3 (q . q)^2 (q . s1)^2+A[6,2] (p2 . s1)^4 (q . q)^2 (q . s1)^2+\[ScriptCapitalE]2^2 A[6,7] (q . s1)^4+\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[6,40] (q . s1)^4+\[ScriptCapitalE]1^2 A[6,56] (q . s1)^4-A[6,17] (p1 . s2)^2 q . q (q . s1)^4-A[6,12] p1 . s2 p2 . s1 q . q (q . s1)^4-A[6,3] (p2 . s1)^2 q . q (q . s1)^4+A[6,4] (q . s1)^6+\[ScriptCapitalE]2^4 A[6,27] (q . s2)^2+\[ScriptCapitalE]1 \[ScriptCapitalE]2^3 A[6,50] (q . s2)^2+\[ScriptCapitalE]1^2 \[ScriptCapitalE]2^2 A[6,68] (q . s2)^2-\[ScriptCapitalE]2^2 A[6,30] (p1 . s2)^2 q . q (q . s2)^2-\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[6,52] (p1 . s2)^2 q . q (q . s2)^2-\[ScriptCapitalE]1^2 A[6,69] (p1 . s2)^2 q . q (q . s2)^2-\[ScriptCapitalE]2^2 A[6,28] p1 . s2 p2 . s1 q . q (q . s2)^2-\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[6,51] p1 . s2 p2 . s1 q . q (q . s2)^2-\[ScriptCapitalE]2^2 A[6,26] (p2 . s1)^2 q . q (q . s2)^2+A[6,32] (p1 . s2)^4 (q . q)^2 (q . s2)^2+A[6,31] (p1 . s2)^3 p2 . s1 (q . q)^2 (q . s2)^2+A[6,29] (p1 . s2)^2 (p2 . s1)^2 (q . q)^2 (q . s2)^2+\[ScriptCapitalE]2^2 A[6,34] (q . s2)^4+\[ScriptCapitalE]1 \[ScriptCapitalE]2 A[6,53] (q . s2)^4+\[ScriptCapitalE]1^2 A[6,70] (q . s2)^4-A[6,36] (p1 . s2)^2 q . q (q . s2)^4-A[6,35] p1 . s2 p2 . s1 q . q (q . s2)^4-A[6,33] (p2 . s1)^2 q . q (q . s2)^4+A[6,37] (q . s2)^6);


(* ::Subsubsection::Closed:: *)
(*2PM Exotic contributions*)


MA[5] = G^2 \[Pi] (-\[ScriptCapitalE]1^3 B[5,6] p2 . s1 q . q Sqrt[s1 . s1]+\[ScriptCapitalE]1 B[5,4] (p2 . s1)^3 (q . q)^2 Sqrt[s1 . s1]-\[ScriptCapitalE]1 B[5,5] p2 . s1 q . q (q . s1)^2 Sqrt[s1 . s1]-\[ScriptCapitalE]2^3 B[5,1] p1 . s2 q . q Sqrt[s2 . s2]+\[ScriptCapitalE]2 B[5,2] (p1 . s2)^3 (q . q)^2 Sqrt[s2 . s2]-\[ScriptCapitalE]2 B[5,3] p1 . s2 q . q (q . s2)^2 Sqrt[s2 . s2]);
MA[6] = G^2 \[Pi] (-\[ScriptCapitalE]1^4 B[6,30] p1 . s2 q . q Sqrt[s1 . s1]-\[ScriptCapitalE]1^3 \[ScriptCapitalE]2 B[6,28] p2 . s1 q . q Sqrt[s1 . s1]-\[ScriptCapitalE]1^4 B[6,29] p2 . s1 q . q Sqrt[s1 . s1]+\[ScriptCapitalE]1^2 B[6,26] p1 . s2 (p2 . s1)^2 (q . q)^2 Sqrt[s1 . s1]+\[ScriptCapitalE]1 \[ScriptCapitalE]2 B[6,19] (p2 . s1)^3 (q . q)^2 Sqrt[s1 . s1]+\[ScriptCapitalE]1^2 B[6,24] (p2 . s1)^3 (q . q)^2 Sqrt[s1 . s1]-B[6,5] p1 . s2 (p2 . s1)^4 (q . q)^3 Sqrt[s1 . s1]-B[6,1] (p2 . s1)^5 (q . q)^3 Sqrt[s1 . s1]-\[ScriptCapitalE]1^2 B[6,27] p1 . s2 q . q (q . s1)^2 Sqrt[s1 . s1]-\[ScriptCapitalE]1 \[ScriptCapitalE]2 B[6,20] p2 . s1 q . q (q . s1)^2 Sqrt[s1 . s1]-\[ScriptCapitalE]1^2 B[6,25] p2 . s1 q . q (q . s1)^2 Sqrt[s1 . s1]+B[6,6] p1 . s2 (p2 . s1)^2 (q . q)^2 (q . s1)^2 Sqrt[s1 . s1]+B[6,2] (p2 . s1)^3 (q . q)^2 (q . s1)^2 Sqrt[s1 . s1]-B[6,7] p1 . s2 q . q (q . s1)^4 Sqrt[s1 . s1]-B[6,3] p2 . s1 q . q (q . s1)^4 Sqrt[s1 . s1]-\[ScriptCapitalE]2^4 B[6,8] p1 . s2 q . q Sqrt[s2 . s2]-\[ScriptCapitalE]1 \[ScriptCapitalE]2^3 B[6,21] p1 . s2 q . q Sqrt[s2 . s2]-\[ScriptCapitalE]2^4 B[6,4] p2 . s1 q . q Sqrt[s2 . s2]+\[ScriptCapitalE]2^2 B[6,10] (p1 . s2)^3 (q . q)^2 Sqrt[s2 . s2]+\[ScriptCapitalE]1 \[ScriptCapitalE]2 B[6,22] (p1 . s2)^3 (q . q)^2 Sqrt[s2 . s2]+\[ScriptCapitalE]2^2 B[6,9] (p1 . s2)^2 p2 . s1 (q . q)^2 Sqrt[s2 . s2]-B[6,12] (p1 . s2)^5 (q . q)^3 Sqrt[s2 . s2]-B[6,11] (p1 . s2)^4 p2 . s1 (q . q)^3 Sqrt[s2 . s2]-\[ScriptCapitalE]2^2 B[6,14] p1 . s2 q . q (q . s2)^2 Sqrt[s2 . s2]-\[ScriptCapitalE]1 \[ScriptCapitalE]2 B[6,23] p1 . s2 q . q (q . s2)^2 Sqrt[s2 . s2]-\[ScriptCapitalE]2^2 B[6,13] p2 . s1 q . q (q . s2)^2 Sqrt[s2 . s2]+B[6,16] (p1 . s2)^3 (q . q)^2 (q . s2)^2 Sqrt[s2 . s2]+B[6,15] (p1 . s2)^2 p2 . s1 (q . q)^2 (q . s2)^2 Sqrt[s2 . s2]-B[6,18] p1 . s2 q . q (q . s2)^4 Sqrt[s2 . s2]-B[6,17] p2 . s1 q . q (q . s2)^4 Sqrt[s2 . s2]);


(* ::Subsubsection::Closed:: *)
(*Example of explicit coefficient evaluation for Teukolsky solutions*)


(* ::Text:: *)
(*Kerr solutions can be evaluated  as shown in the following examples:*)


(*Spin 0 example*)
M[0]//coeffs2PM
(*Spin 1  example*)
M[1]//coeffs2PM
(*exotic spin 5 example Teukonsly solutions*)
(MA[5]//coeffs2PM//Teukolsky)/.\[Alpha]->1//FullSimplify


(*Teukolsky solutions for the Subscript[s, 1]^5 x Subscript[s, 2]^0 sector for regular spin operators*)
Collect[(M[5] //coeffs2PM//Teukolsky)/.{\[ScriptCapitalE]2->0, p1 . s2 ->0}/.\[Alpha]->1,{\[ScriptCapitalE]1,p2 . s1,q . s1},Simplify]


(* ::Subsubsection::Closed:: *)
(*Spin-Shift symmetric example *)


(* ::Text:: *)
(*Example for Shift symmetric solution at spin^5: The amplitude agrees with the BlackHoleLimit amplitude included in the ancillary files for 2203.06202v3.*)


(*evaluate this line*)
Collect[(M[5] //coeffs2PM//ShiftSym)/.{\[ScriptCapitalE]2->0, p1 . s2 ->0},\[ScriptCapitalE]1,Simplify]


(* ::Section:: *)
(*2PM eikonal phase CovSSC*)


(* ::Subsection:: *)
(*2PM eikonal phase CovSSC*)


(* ::Subsubsection::Closed:: *)
(*2PM Regular contributions*)


\[Chi][0] = G^2 \[Pi] L[0,0]/Sqrt[b . b];
\[Chi][1] = (G^2 \[Pi] (b . (p\[Wedge]s2) L[1,1]+b . (p\[Wedge]s1) L[1,2]))/(b . b)^(3/2);
\[Chi][2] = (G^2 \[Pi] (s1 . s2 L[2,1]+s2 . s2 L[2,2]+s1 . s1 L[2,3]+(p . s2)^2 L[2,4]+p . s1 p . s2 L[2,5]+(p . s1)^2 L[2,6]))/(b . b)^(3/2)+(G^2 \[Pi] ((b . s2)^2 L[2,7]+b . s1 b . s2 L[2,8]+(b . s1)^2 L[2,9]))/(b . b)^(5/2);
\[Chi][3] = 1/(b . b)^(5/2) G^2 \[Pi] (b . s1 s1 . (p\[Wedge]s2) L[3,2]+b . (p\[Wedge]s1) s2 . s2 L[3,3]+b . (p\[Wedge]s1) s1 . s1 L[3,4]+b . (p\[Wedge]s1) (p . s2)^2 L[3,6]+b . (p\[Wedge]s1) p . s1 p . s2 L[3,8]+b . (p\[Wedge]s2) (s2 . s2 L[3,1]+s1 . s1 L[3,2]+(p . s2)^2 L[3,5]+p . s1 p . s2 L[3,7]+(p . s1)^2 L[3,9])+b . (p\[Wedge]s1) (p . s1)^2 L[3,10]+b . s2 s1 . (p\[Wedge]s2) L[3,11])+(G^2 \[Pi] ((b . s2)^2 (b . (p\[Wedge]s2) L[3,12]+b . (p\[Wedge]s1) L[3,13])+(b . s1)^2 (b . (p\[Wedge]s2) L[3,15]+b . (p\[Wedge]s1) L[3,16])))/(b . b)^(7/2);
\[Chi][4] = 1/(b . b)^(5/2) G^2 \[Pi] ((s1 . s2)^2 L[4,1]+(s2 . s2)^2 L[4,3]+(s1 . s1)^2 L[4,6]+(p . s2)^2 s1 . s1 L[4,9]+(p . s2)^4 L[4,10]+p . s1 p . s2 s1 . s1 L[4,13]+p . s1 (p . s2)^3 L[4,14]+s1 . s2 (s2 . s2 L[4,2]+s1 . s1 L[4,4]+(p . s2)^2 L[4,7]+p . s1 p . s2 L[4,11]+(p . s1)^2 L[4,15])+s2 . s2 (s1 . s1 L[4,5]+(p . s2)^2 L[4,8]+p . s1 p . s2 L[4,12]+(p . s1)^2 L[4,16])+(p . s1)^2 s1 . s1 L[4,17]+(p . s1)^2 (p . s2)^2 L[4,18]+(p . s1)^3 p . s2 L[4,19]+(p . s1)^4 L[4,20])+1/(b . b)^(7/2) G^2 \[Pi] ((b . s2)^2 (s1 . s2 L[4,21]+s2 . s2 L[4,22]+s1 . s1 L[4,23]+(p . s2)^2 L[4,24]+p . s1 p . s2 L[4,25]+(p . s1)^2 L[4,26])+b . s1 b . s2 (s2 . s2 L[4,21]+s1 . s2 L[4,28]+s1 . s1 L[4,30]+(p . s2)^2 L[4,31]+p . s1 p . s2 L[4,32]+(p . s1)^2 L[4,33])+(b . s1)^2 (s2 . s2 L[4,23]+s1 . s2 L[4,30]+s1 . s1 L[4,37]+(p . s2)^2 L[4,38]+p . s1 p . s2 L[4,39]+(p . s1)^2 L[4,40]))+(G^2 \[Pi] ((b . s2)^4 L[4,27]+b . s1 (b . s2)^3 L[4,34]+(b . s1)^2 (b . s2)^2 L[4,41]+(b . s1)^3 b . s2 L[4,42]+(b . s1)^4 L[4,43]))/(b . b)^(9/2);
\[Chi][5] = 1/(b . b)^(7/2) G^2 \[Pi] (b . (p\[Wedge]s2) ((s1 . s2)^2 L[5,1]+(s2 . s2)^2 L[5,2]+(s1 . s1)^2 L[5,4]+(p . s2)^2 s1 . s1 L[5,10]+(p . s2)^4 L[5,13]+p . s1 p . s2 s1 . s2 L[5,15]+p . s1 p . s2 s1 . s1 L[5,17]+p . s1 (p . s2)^3 L[5,21]+s2 . s2 (s1 . s1 L[5,3]+(p . s2)^2 L[5,9]+p . s1 p . s2 L[5,16]+(p . s1)^2 L[5,23])+(p . s1)^2 s1 . s1 L[5,24]+(p . s1)^2 (p . s2)^2 L[5,27]+(p . s1)^3 p . s2 L[5,29]+(p . s1)^4 L[5,31])+b . (p\[Wedge]s1) ((s1 . s2)^2 L[5,5]+(s2 . s2)^2 L[5,6]+(s1 . s1)^2 L[5,8]+(p . s2)^2 s1 . s1 L[5,12]+(p . s2)^4 L[5,14]+p . s1 p . s2 s1 . s2 L[5,18]+p . s1 p . s2 s1 . s1 L[5,20]+p . s1 (p . s2)^3 L[5,22]+s2 . s2 (s1 . s1 L[5,7]+(p . s2)^2 L[5,11]+p . s1 p . s2 L[5,19]+(p . s1)^2 L[5,25])+(p . s1)^2 s1 . s1 L[5,26]+(p . s1)^2 (p . s2)^2 L[5,28]+(p . s1)^3 p . s2 L[5,30]+(p . s1)^4 L[5,32])+s1 . (p\[Wedge]s2) (b . s2 (s1 . s2 L[5,33]+s2 . s2 L[5,34]+s1 . s1 L[5,35]+(p . s2)^2 L[5,36]+p . s1 p . s2 L[5,37]+(p . s1)^2 L[5,38])+b . s1 (s2 . s2 L[5,33]+s1 . s2 L[5,35]+s1 . s1 L[5,54]+(p . s2)^2 L[5,55]+p . s1 p . s2 L[5,56]+(p . s1)^2 L[5,57])))+1/(b . b)^(9/2) G^2 \[Pi] ((b . s2)^2 (b . s1 s1 . (p\[Wedge]s2) L[5,40]+b . (p\[Wedge]s2) (s2 . s2 L[5,39]+s1 . s1 L[5,40]+(p . s2)^2 L[5,43]+p . s1 p . s2 L[5,45]+(p . s1)^2 L[5,47])+b . (p\[Wedge]s1) (s2 . s2 L[5,41]+s1 . s1 L[5,42]+(p . s2)^2 L[5,44]+p . s1 p . s2 L[5,46]+(p . s1)^2 L[5,48]))+(b . s2)^3 s1 . (p\[Wedge]s2) L[5,49]+b . s1 b . s2 (b . (p\[Wedge]s2) (s1 . s2 L[5,58]+p . s1 p . s2 L[5,60])+b . (p\[Wedge]s1) (s1 . s2 L[5,59]+p . s1 p . s2 L[5,61])+b . s1 s1 . (p\[Wedge]s2) L[5,73])+(b . s1)^2 (b . (p\[Wedge]s2) (s2 . s2 L[5,40]+s1 . s1 L[5,64]+(p . s2)^2 L[5,67]+p . s1 p . s2 L[5,69]+(p . s1)^2 L[5,71])+b . (p\[Wedge]s1) (s2 . s2 L[5,42]+s1 . s1 L[5,66]+(p . s2)^2 L[5,68]+p . s1 p . s2 L[5,70]+(p . s1)^2 L[5,72])+b . s1 s1 . (p\[Wedge]s2) L[5,76]))+(G^2 \[Pi] ((b . s2)^4 (b . (p\[Wedge]s2) L[5,50]+b . (p\[Wedge]s1) L[5,51])+(b . s1)^2 (b . s2)^2 (b . (p\[Wedge]s2) L[5,74]+b . (p\[Wedge]s1) L[5,75])+(b . s1)^4 (b . (p\[Wedge]s2) L[5,77]+b . (p\[Wedge]s1) L[5,78])))/(b . b)^(11/2);
\[Chi][6] = 1/(b . b)^(7/2) G^2 \[Pi] ((s1 . s2)^3 L[6,1]+(s2 . s2)^3 L[6,4]+(s1 . s1)^3 L[6,10]+(p . s2)^2 (s1 . s1)^2 L[6,16]+(p . s2)^4 s1 . s1 L[6,19]+(p . s2)^6 L[6,20]+p . s1 p . s2 (s1 . s1)^2 L[6,26]+p . s1 (p . s2)^3 s1 . s1 L[6,29]+p . s1 (p . s2)^5 L[6,30]+(s1 . s2)^2 (s2 . s2 L[6,2]+s1 . s1 L[6,5]+(p . s2)^2 L[6,11]+p . s1 p . s2 L[6,21]+(p . s1)^2 L[6,31])+(s2 . s2)^2 (s1 . s1 L[6,7]+(p . s2)^2 L[6,13]+p . s1 p . s2 L[6,23]+(p . s1)^2 L[6,33])+(p . s1)^2 (s1 . s1)^2 L[6,36]+(p . s1)^2 (p . s2)^2 s1 . s1 L[6,39]+(p . s1)^2 (p . s2)^4 L[6,40]+(p . s1)^3 p . s2 s1 . s1 L[6,43]+(p . s1)^3 (p . s2)^3 L[6,44]+s1 . s2 ((s2 . s2)^2 L[6,3]+(s1 . s1)^2 L[6,8]+(p . s2)^4 L[6,17]+p . s1 (p . s2)^3 L[6,27]+s2 . s2 (s1 . s1 L[6,6]+(p . s2)^2 L[6,12]+p . s1 p . s2 L[6,22]+(p . s1)^2 L[6,32])+s1 . s1 ((p . s2)^2 L[6,14]+p . s1 p . s2 L[6,24]+(p . s1)^2 L[6,34])+(p . s1)^2 (p . s2)^2 L[6,37]+(p . s1)^3 p . s2 L[6,41]+(p . s1)^4 L[6,45])+s2 . s2 ((s1 . s1)^2 L[6,9]+(p . s2)^4 L[6,18]+p . s1 (p . s2)^3 L[6,28]+s1 . s1 ((p . s2)^2 L[6,15]+p . s1 p . s2 L[6,25]+(p . s1)^2 L[6,35])+(p . s1)^2 (p . s2)^2 L[6,38]+(p . s1)^3 p . s2 L[6,42]+(p . s1)^4 L[6,46])+(p . s1)^4 s1 . s1 L[6,47]+(p . s1)^4 (p . s2)^2 L[6,48]+(p . s1)^5 p . s2 L[6,49]+(p . s1)^6 L[6,50])+1/(b . b)^(9/2) G^2 \[Pi] ((b . s2)^2 ((s1 . s2)^2 L[6,51]+(s2 . s2)^2 L[6,53]+(s1 . s1)^2 L[6,56]+(p . s2)^2 s1 . s1 L[6,59]+(p . s2)^4 L[6,60]+p . s1 p . s2 s1 . s1 L[6,63]+p . s1 (p . s2)^3 L[6,64]+s1 . s2 (s2 . s2 L[6,52]+s1 . s1 L[6,54]+(p . s2)^2 L[6,57]+p . s1 p . s2 L[6,61]+(p . s1)^2 L[6,65])+s2 . s2 (s1 . s1 L[6,55]+(p . s2)^2 L[6,58]+p . s1 p . s2 L[6,62]+(p . s1)^2 L[6,66])+(p . s1)^2 s1 . s1 L[6,67]+(p . s1)^2 (p . s2)^2 L[6,68]+(p . s1)^3 p . s2 L[6,69]+(p . s1)^4 L[6,70])+b . s1 b . s2 ((s1 . s2)^2 L[6,78]+(s2 . s2)^2 L[6,80]+(s1 . s1)^2 L[6,83]+(p . s2)^2 s1 . s1 L[6,86]+(p . s2)^4 L[6,87]+p . s1 p . s2 s1 . s1 L[6,90]+p . s1 (p . s2)^3 L[6,91]+s1 . s2 (s2 . s2 L[6,79]+s1 . s1 L[6,81]+(p . s2)^2 L[6,84]+p . s1 p . s2 L[6,88]+(p . s1)^2 L[6,92])+s2 . s2 (s1 . s1 L[6,82]+(p . s2)^2 L[6,85]+p . s1 p . s2 L[6,89]+(p . s1)^2 L[6,93])+(p . s1)^2 s1 . s1 L[6,94]+(p . s1)^2 (p . s2)^2 L[6,95]+(p . s1)^3 p . s2 L[6,96]+(p . s1)^4 L[6,97])+(b . s1)^2 ((s1 . s2)^2 L[6,105]+(s2 . s2)^2 L[6,107]+s1 . s1 s2 . s2 L[6,109]+(s1 . s1)^2 L[6,110]+(p . s2)^2 s2 . s2 L[6,112]+(p . s2)^2 s1 . s1 L[6,113]+(p . s2)^4 L[6,114]+p . s1 p . s2 (s2 . s2 L[6,63]+s1 . s1 L[6,117]+(p . s2)^2 L[6,118])+s1 . s2 (s2 . s2 L[6,54]+s1 . s1 L[6,108]+(p . s2)^2 L[6,111]+p . s1 p . s2 L[6,115]+(p . s1)^2 L[6,119])+(p . s1)^2 (s2 . s2 L[6,120]+s1 . s1 L[6,121]+(p . s2)^2 L[6,122])+(p . s1)^3 p . s2 L[6,123]+(p . s1)^4 L[6,124]))+1/(b . b)^(11/2) G^2 \[Pi] ((b . s2)^4 (s1 . s2 L[6,71]+s2 . s2 L[6,72]+s1 . s1 L[6,73]+(p . s2)^2 L[6,74]+p . s1 p . s2 L[6,75]+(p . s1)^2 L[6,76])+b . s1 (b . s2)^3 (s1 . s2 L[6,98]+s2 . s2 L[6,99]+s1 . s1 L[6,100]+(p . s2)^2 L[6,101]+p . s1 p . s2 L[6,102]+(p . s1)^2 L[6,103])+(b . s1)^2 (b . s2)^2 (s1 . s2 L[6,125]+s2 . s2 L[6,126]+s1 . s1 L[6,127]+(p . s2)^2 L[6,128]+p . s1 p . s2 L[6,129]+(p . s1)^2 L[6,130])+(b . s1)^3 b . s2 (s2 . s2 L[6,100]+s1 . s2 L[6,132]+s1 . s1 L[6,134]+(p . s2)^2 L[6,135]+p . s1 p . s2 L[6,136]+(p . s1)^2 L[6,137])+(b . s1)^4 (s1 . s2 L[6,139]+s2 . s2 L[6,140]+s1 . s1 L[6,141]+(p . s2)^2 L[6,142]+p . s1 p . s2 L[6,143]+(p . s1)^2 L[6,144]))+(G^2 \[Pi] ((b . s2)^6 L[6,77]+b . s1 (b . s2)^5 L[6,104]+(b . s1)^2 (b . s2)^4 L[6,131]+(b . s1)^3 (b . s2)^3 L[6,138]+(b . s1)^4 (b . s2)^2 L[6,145]+(b . s1)^5 b . s2 L[6,146]+(b . s1)^6 L[6,147]))/(b . b)^(13/2);


(* ::Subsubsection::Closed:: *)
(*2PM Exotic contributions*)


\[Chi]A[5] = (G^2 \[Pi] (b . (p\[Wedge]s2) p . s2 Sqrt[s2 . s2] (s2 . s2 Ld[5,1]+(p . s2)^2 Ld[5,2])+b . (p\[Wedge]s1) p . s1 Sqrt[s1 . s1] (s1 . s1 Ld[5,3]+(p . s1)^2 Ld[5,4])))/(b . b)^(7/2)+(G^2 \[Pi] ((b . s2)^2 b . (p\[Wedge]s2) p . s2 Sqrt[s2 . s2] Ld[5,5]+(b . s1)^2 b . (p\[Wedge]s1) p . s1 Sqrt[s1 . s1] Ld[5,6]))/(b . b)^(9/2);
\[Chi]A[6] = 1/(b . b)^(7/2) G^2 \[Pi] ((p . s2)^3 Sqrt[s2 . s2] (s1 . s2 Ld[6,6]+s2 . s2 Ld[6,7])+(p . s2)^5 Sqrt[s2 . s2] Ld[6,8]+p . s1 (p . s2)^2 (s2 . s2)^(3/2) Ld[6,15]+p . s1 (p . s2)^4 Sqrt[s2 . s2] Ld[6,16]+p . s2 ((s2 . s2)^(3/2) (s1 . s2 Ld[6,2]+s2 . s2 Ld[6,3])+(s1 . s1)^(5/2) (Ld[6,1]+Ld[6,4]+Ld[6,5])+(p . s1)^2 (s1 . s1)^(3/2) (Ld[6,17]+Ld[6,18])+(p . s1)^4 Sqrt[s1 . s1] Ld[6,22])+p . s1 ((s2 . s2)^(5/2) Ld[6,11]+(s1 . s1)^(5/2) (Ld[6,9]+Ld[6,12]+Ld[6,14])+(s1 . s1)^(3/2) (s1 . s2 (Ld[6,10]+Ld[6,13])+(p . s1)^2 (Ld[6,19]+Ld[6,21]))+Sqrt[s1 . s1] ((p . s1)^2 s1 . s2 Ld[6,20]+(p . s1)^4 Ld[6,23])))+1/(b . b)^(9/2) G^2 \[Pi] ((b . Subscript[s2, t])^2 Sqrt[s2 . s2] (p . s2 (s1 . s2 Ld[6,24]+s2 . s2 Ld[6,25])+(p . s2)^3 Ld[6,26]+p . s1 s2 . s2 Ld[6,27]+p . s1 (p . s2)^2 Ld[6,28])+b . s1 b . Subscript[s2, t] (p . s2 (s2 . s2)^(3/2) Ld[6,31]+(p . s2)^3 Sqrt[s2 . s2] Ld[6,32]+p . s1 Sqrt[s1 . s1] (s1 . s1 Ld[6,33]+(p . s1)^2 Ld[6,34]))+(b . s1)^2 Sqrt[s1 . s1] (p . s2 (s1 . s1 Ld[6,36]+(p . s1)^2 Ld[6,39])+p . s1 (s1 . s2 Ld[6,37]+s1 . s1 Ld[6,38]+(p . s1)^2 Ld[6,40])))+1/(b . b)^(11/2) G^2 \[Pi] ((b . Subscript[s2, t])^4 Sqrt[s2 . s2] (p . s2 Ld[6,29]+p . s1 Ld[6,30])+b . s1 (b . Subscript[s2, t])^3 p . s2 Sqrt[s2 . s2] Ld[6,35]+(b . s1)^3 b . Subscript[s2, t] p . s1 Sqrt[s1 . s1] Ld[6,41]+(b . s1)^4 Sqrt[s1 . s1] (p . s2 Ld[6,42]+p . s1 Ld[6,43]));


(* ::Subsubsection::Closed:: *)
(*Explicit coefficient evaluation example *)


(* ::Text:: *)
(*Kerr solutions can be evaluated  as shown in the following examples:*)


(*spin 1 example*)
\[Chi][1]//coeffs\[Chi]CovSSC2PM
(*spin 5 exotic example evaluated in the Teukolsky solutions*)
(\[Chi]A[5]//coeffs\[Chi]CovSSC2PM//Teukolsky)/.\[Alpha]->1//FullSimplify


(* ::Section::Closed:: *)
(*2PM aligned spin scattering angle  CovSSC*)


(* ::Subsection:: *)
(*Aligned spin scattering angle in the CovSSC*)


(* ::Subsubsection::Closed:: *)
(*2PM  angle*)


\[Theta][0] = -((A[0,0] (E1+E2) G^2 \[Pi])/(b^2 m1 m2 Sqrt[-1+\[Sigma]^2]));
\[Theta][1] = -((I (E1+E2) G^2 \[Pi] (s2 A[1,1]+s1 A[1,2]))/(2 b^3 m1 m2 Sqrt[-1+\[Sigma]^2]));
\[Theta][2] = (3 (E1+E2) G^2 \[Pi] (s2^2 A[2,2]+s1 (s2 A[2,5]+s1 A[2,6])))/(2 b^4);
\[Theta][3] = (6 I (E1+E2) G^2 m1 m2 \[Pi] Sqrt[-1+\[Sigma]^2] (s2^3 A[3,2]+s1 s2 (s2 A[3,6]+s1 A[3,9])+s1^3 A[3,10]))/b^5;
\[Theta][4] = -(1/(4 b^6 m1^2 m2^2 (-1+\[Sigma]^2)))15 (E1+E2) G^2 \[Pi] (3 s1^4 A[4,3]+s2^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+3 A[4,14])+4 m1^2 m2^2 s1 (-1+\[Sigma]^2) (-s1^3 A[4,20]+2 m1^2 m2^2 (-1+\[Sigma]^2) (s2^3 A[4,16]+s1 s2 (s2 A[4,21]+s1 A[4,24])+s1^3 A[4,25])));
\[Theta][5] = -(1/(2 b^7 m1 m2 Sqrt[-1+\[Sigma]^2]))45 I (E1+E2) G^2 \[Pi] (3 s1^4 s2 A[5,3]+8 m1^4 m2^4 s2^5 (-1+\[Sigma]^2)^2 A[5,5]+4 m1^2 m2^2 s2^5 A[5,12]-4 m1^2 m2^2 s2^5 \[Sigma]^2 A[5,12]+3 s2^5 A[5,15]+3 s1^5 A[5,18]+8 m1^4 m2^4 s1 s2^4 A[5,20]-16 m1^4 m2^4 s1 s2^4 \[Sigma]^2 A[5,20]+8 m1^4 m2^4 s1 s2^4 \[Sigma]^4 A[5,20]+4 m1^2 m2^2 s1 s2^4 A[5,28]-4 m1^2 m2^2 s1 s2^4 \[Sigma]^2 A[5,28]+3 s1 s2^4 A[5,30]+4 m1^2 m2^2 s1^4 s2 A[5,32]-4 m1^2 m2^2 s1^4 s2 \[Sigma]^2 A[5,32]+8 m1^4 m2^4 s1^2 s2^3 A[5,33]-16 m1^4 m2^4 s1^2 s2^3 \[Sigma]^2 A[5,33]+8 m1^4 m2^4 s1^2 s2^3 \[Sigma]^4 A[5,33]+4 m1^2 m2^2 s1^5 A[5,37]-4 m1^2 m2^2 s1^5 \[Sigma]^2 A[5,37]+8 m1^4 m2^4 s1^3 s2^2 A[5,38]-16 m1^4 m2^4 s1^3 s2^2 \[Sigma]^2 A[5,38]+8 m1^4 m2^4 s1^3 s2^2 \[Sigma]^4 A[5,38]+8 m1^4 m2^4 s1^4 s2 A[5,41]-16 m1^4 m2^4 s1^4 s2 \[Sigma]^2 A[5,41]+8 m1^4 m2^4 s1^4 s2 \[Sigma]^4 A[5,41]+8 m1^4 m2^4 s1^5 (-1+\[Sigma]^2)^2 A[5,42]);
\[Theta][6] = 1/(4 b^8 m1^2 m2^2 (-1+\[Sigma]^2)) 105 (E1+E2) G^2 \[Pi] (-15 s1^6 A[6,4]+48 m1^6 m2^6 s2^6 (-1+\[Sigma]^2)^3 A[6,9]-15 s2^6 A[6,37]+18 m1^2 m2^2 s1^5 s2 (-1+\[Sigma]^2) A[6,40]+48 m1^6 m2^6 s1 s2^5 (-1+\[Sigma]^2)^3 A[6,42]+18 m1^2 m2^2 s1^6 (-1+\[Sigma]^2) A[6,56]+48 m1^6 m2^6 s1^2 s2^4 (-1+\[Sigma]^2)^3 A[6,59]-2 m1^4 m2^4 s2^2 (-1+\[Sigma]^2)^2 (12 s2^4 A[6,27]+s1^4 A[6,58]+2 s1 s2^2 (6 s2 A[6,50]+5 s1 A[6,68]))+3 m1^2 m2^2 s1^2 s2^4 (-1+\[Sigma]^2) A[6,70]+3 m1^2 m2^2 s2^4 (-1+\[Sigma]^2) (6 s2 (s2 A[6,34]+s1 A[6,53])+5 s1^2 A[6,70])-18 m1^4 m2^4 s1^5 s2 (-1+\[Sigma]^2)^2 A[6,72]+36 m1^6 m2^6 s1^3 s2^3 (-1+\[Sigma]^2)^3 A[6,73]-21 m1^4 m2^4 s1^6 (-1+\[Sigma]^2)^2 A[6,77]-m1^4 m2^4 s1^2 (-1+\[Sigma]^2)^2 (4 s1^2 s2^2 A[6,58]+4 s2^4 A[6,68]+3 s1^3 (s2 A[6,72]+s1 A[6,77]))+30 m1^6 m2^6 s1^4 s2^2 (-1+\[Sigma]^2)^3 A[6,78]+18 m1^2 m2^2 s1^4 s2^2 (-1+\[Sigma]^2) (A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-A[6,58]+m1^2 m2^2 (-1+\[Sigma]^2) A[6,78]))+42 m1^6 m2^6 s1^5 s2 (-1+\[Sigma]^2)^3 A[6,81]+3 m1^4 m2^4 s1^3 s2 (-1+\[Sigma]^2)^2 (-s1^2 A[6,72]+2 m1^2 m2^2 (-1+\[Sigma]^2) (2 s2^2 A[6,73]+s1^2 A[6,81]))+48 m1^6 m2^6 s1^6 (-1+\[Sigma]^2)^3 A[6,82]);


(* ::Subsubsection::Closed:: *)
(*Explicit coefficient evaluation example  and high energy limit of Teukolsky solutions*)


(* ::Text:: *)
(*Evaluation example at spin 4. Teukolsky solutions agree with Guevara, Ochirov and Vines (GOV) result in https://arxiv.org/abs/1812.06895*)


(*Teukolsky solutions spin 4*)
(\[Theta][4]//coeffs2PM//Teukolsky)/.\[Sigma]->1/Sqrt[1-v^2]//Simplify;
(*High energy vehaviour*)
Series[%,{v,1,-1}]


(* ::Text:: *)
(*Generic free coefficients produce a scattering angle divergent in the high energy limit*)


(*Generic spin 4 solutions*)
(\[Theta][4]//coeffs2PM)/.\[Sigma]->1/Sqrt[1-v^2]//Simplify;
(*High energy vehaviour*)
Series[%,{v,1,-1}]


(* ::Text:: *)
(*Example at spin 5*)


(*Teukolsky Solutions*)
(\[Theta][5]//coeffs2PM//Teukolsky)(*/.\[Alpha]->1*)/.\[Sigma]->1/Sqrt[1-v^2]//FullSimplify
(*High energy vehaviour*)
Assuming[v>0&&v<=1,Series[%,{v,1,-1}]]


(* ::Text:: *)
(*Teukolsky solutions produce an angle  divergent in the high energy limit *)


(* ::Text:: *)
(*Example at spin 6*)


(*Teukolsky Solutions*)
(\[Theta][6]//coeffs2PM//Teukolsky)/.\[Alpha]->1/.\[Sigma]->1/Sqrt[1-v^2]//FullSimplify
(*High energy vehaviour*)
Assuming[v>0&&v<=1,Series[%,{v,1,-1}]]


(* ::Subsubsection::Closed:: *)
(*Spin-Sift symmetric angle example*)


Assuming[v>0&&v<=1,Simplify[(\[Theta][5]//coeffs\[Chi]CovSSC2PM//ShiftSym)/.\[Sigma]->1/Sqrt[1-v^2]]]


(* ::Text:: *)
(*In this case the angle has a well defined high-energy limit, and agrees with the angle reported in  the ancillary files for 2203.06202v3.*)


==> anc/CoefficientsFile.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Coefficient replacement rules for 1 and 2PM Binary Super-Extremal Kerr Physics*)


(* ::Text:: *)
(*This file is associated with the paper " Dynamics for  Super-Extremal Kerr Binary Systems   at   O(G^2)"*)
(*Author : Y. Fabian Bautista*)


(* ::Section::Closed:: *)
(*File information*)


CoefficientsFileInfo = File[CreateFile[]];
WriteLine[CoefficientsFileInfo,"*) Notation: "]	
WriteLine[CoefficientsFileInfo,"   Dot[a,b]:  4-dimentonal Lorentz contraction  a[\[Mu]]\!\(\*SuperscriptBox[\(b\), \(\[InvisibleComma]\)]\)[\[Mu]] or  3-Dimensional Euclidean contraction a[i]\!\(\*SuperscriptBox[\(b\), \(\[InvisibleComma]\)]\)[i] "] 
WriteLine[CoefficientsFileInfo,"   m1, m2 BH masses"]
WriteLine[CoefficientsFileInfo,"   E1, E2 BH energies in the CoM frame"]
WriteLine[CoefficientsFileInfo,"   p, asymptotic 3-momentum in the CoM frame "]
WriteLine[CoefficientsFileInfo,"   b, transverse impact parameter"]
WriteLine[CoefficientsFileInfo,"   Lorentz Factor \[Sigma]= p1.p2/(m2 m2)"]
WriteLine[CoefficientsFileInfo,"   Covariant spin structires: , "]
WriteLine[CoefficientsFileInfo,"       Regular terms: {\[ScriptCapitalE]1,q.s2,\!\(\*SqrtBox[\(-q . q\)]\)p1.s2,\[ScriptCapitalE]2,q.s1,\!\(\*SqrtBox[\(-q . q\)]\)p2.s1}" ]
WriteLine[CoefficientsFileInfo,"       Exotic terms: {\[ScriptCapitalE]1,q.s2,\!\(\*SqrtBox[\(-q . q\)]\)p1.s2,\[ScriptCapitalE]2,q.s1,\!\(\*SqrtBox[\(-q . q\)]\)p2.s1,\!\(\*SqrtBox[\(-q . q\)]\)|s1|,\!\(\*SqrtBox[\(-q . q\)]\)|s2|}" ]
WriteLine[CoefficientsFileInfo,"    A[i,j] 2PM amplitude coefficients in the CovSSC for regular spin operators"]
WriteLine[CoefficientsFileInfo,"    B[i,j] 2PM amplitude coefficients in the CovSSC for exotic spin operators"] 	
WriteLine[CoefficientsFileInfo,"    F[i,j] 1PM covariant amplitude coefficients"] 	
WriteLine[CoefficientsFileInfo,"    L[i,j] 2PM  eikonal coefficients in the CovSSC for regular spin operators"] 
WriteLine[CoefficientsFileInfo,"    Ld[i,j] 2PM  eikonal coefficients in the CovSSC for exotic spin operators"] 
WriteLine[CoefficientsFileInfo,"    Y[i,j] 1PM  eikonal coefficients in the CanSSC"] 
WriteLine[CoefficientsFileInfo,"    V[i,j] 2PM  eikonal coefficients in the CanSSC for regular spin operators"]
WriteLine[CoefficientsFileInfo,"    Vd[i,j] 2PM  eikonal coefficients in the CanSSC for exotic spin operators"]
WriteLine[CoefficientsFileInfo,"*) The Teukolsky solutions are accessed via the function Teukolsky[]. This give explicitly the values of Table in https://arxiv.org/abs/2212.07965, 
   for the  tree-level gravitational Compton amplitude up to sixth order in spin extracted from solving the  low energy-Teukolsky equation.  
   \[Alpha]=1 is a parameter that keeps track of non-rational contributions, whereas \[Eta]=+-1 keeps track of absorptive contributions and analytic continuation. "]
WriteLine[CoefficientsFileInfo,"*) The 2PM covariant amplitude coefficients can be accessed through the function coeffs2PM[]" ]
WriteLine[CoefficientsFileInfo,"*) The 2PM eikonal coefficients in the CovSSC can be accessed through the function coeffs\[Chi]CovSSC2PM[]"]
WriteLine[CoefficientsFileInfo,"*) The 1PM covariant amplitude coefficients can be accessed through the function coeffs1PM[]"]
WriteLine[CoefficientsFileInfo,"*) The 1PM eikonal coefficients in the CanSSC can be accessed through the function coeffs\[Chi]CanSSC1PM[]"]
WriteLine[CoefficientsFileInfo,"*) The 2PM eikonal coefficients in the CanSSC can be accessed through the function coeffs\[Chi]CanSSC2PM[]"]
WriteLine[CoefficientsFileInfo,"*) 2PM spin-shift symmetric amplitude results can be evaluated with the function  ShiftSym[]"]
WriteLine[CoefficientsFileInfo,"*) 2PM spin5 dictionary for compton vs  the Lagrangian coefficients in 2203.06202v3 can be obtained with the function dictionaryspin5[]"]
FilePrint[CoefficientsFileInfo];


(* ::Section:: *)
(*Coefficient replacement rules*)


(* ::Subsection::Closed:: *)
(*spin shift symmetry*)


(* ::Subsubsection::Closed:: *)
(*Dictionary relating the generic spin^5 2PM amplitude in  arXiv  hep-th: 2203.06202*)


dictionaryspin5[x_]:= x//.{c[2,1]->(2475 c[3,0]-990 c[3,1]+153 E3[1]-11 (4+3 E4[1]+15 E5[1]))/1980,c[2,2]->(374-495 c[3,0]+495 c[3,1]-165 E1[1]+513 E3[1]-33 E4[1]-330 E5[1])/3960,C2[1]->1,C3[1]->1,C4[1]->1,C5[1]->1,E2[1]->-E1[1]+3/2 (E3[1]+E4[1]),E6[1]->1/6 (-2-3 E3[1]),E7[1]->17/30+(21 E3[1])/22-E4[1]/2-E5[1]/2,H2[1]->1,H3[1]->3/2,H5[1]->(15 E3[1])/11}


(* ::Subsubsection::Closed:: *)
(*spin shift symmetry replacement rules (Table 4 in arXiv  hep-th: 2212.07965)*)


ShiftSym[x_]:=x/.{c[1,1]->0,c[1,2]->0}/.{c[2,1]->0,c[2,2]->0,c[3,0]->4/15,c[3,1]->0}/.{c[5,0]->0,c[5,1]->0,c[5,2]->0,c[6,1]->0,c[6,2]->0,c[7,1]->0,c[7,2]->0,c[8,0]->-(4/45)-c[6,0],c[8,1]->0,c[8,2]->0}/.{c[4,i_]:>0,c[9,i_]:>0,c[10,i_]:>0}


(* ::Subsection::Closed:: *)
(*Teukolsky solutions  (Table 1 in arXiv  hep-th: 2212.07965)*)


Teukolsky[x_]:=x/.{c[1,0]->0,c[1,1]->0,c[1,2]->0}/.{c[2,0]->0,c[2,1]->0,c[2,2]->0,c[3,0]->(64 \[Alpha])/15,c[3,1]->(16 \[Alpha])/3,c[4,0]->(64 \[Alpha] \[Eta])/15,c[4,1]->(16 \[Alpha] \[Eta])/5,c[4,2]->(4 \[Eta])/15}/.{c[5,0]->0,c[5,1]->0,c[5,2]->0,c[6,0]->(128 \[Alpha])/45,c[6,1]->(32 \[Alpha])/9,c[6,2]->8/45 (1+4 \[Alpha]),c[7,0]->0,c[7,1]->0,c[7,2]->0,c[8,0]->-((512 \[Alpha])/45),c[8,1]->-((160 \[Alpha])/9),c[8,2]->-(16/45) (1+19 \[Alpha]),c[9,0]->-((128 \[Alpha] \[Eta])/45),c[9,1]->-((32 \[Alpha] \[Eta])/15),c[9,2]->-((8 \[Eta])/45),c[10,0]->-((256 \[Alpha] \[Eta])/45),c[10,1]->-((352 \[Alpha] \[Eta])/45),c[10,2]->-((32 \[Alpha] \[Eta])/15),d[1,0]->0,f[1,0]->-(4/45) (1+4 \[Alpha])}


(* ::Subsection::Closed:: *)
(*2PM amplitude coefficients in the CovSSC*)


coeffs2PM[x_]:=x/.{A[0,0]->-((3 m1 m2 (m1+m2) (-1+5 \[Sigma]^2))/(4 Sqrt[-1+\[Sigma]^2]))}/.{A[1,1]->-((I m1 (3 m1+4 m2) \[Sigma] (-3+5 \[Sigma]^2))/(-1+\[Sigma]^2)),A[1,2]->-((I m2 (4 m1+3 m2) \[Sigma] (-3+5 \[Sigma]^2))/(-1+\[Sigma]^2))}/.{A[2,1]->(-3 m1+4 m2+6 (5 m1-2 m2) \[Sigma]^2-35 m1 \[Sigma]^4)/(8 (-1+\[Sigma]^2)^2),A[2,2]->(m1 (8-60 \[Sigma]^2+60 \[Sigma]^4)+m2 (15-102 \[Sigma]^2+95 \[Sigma]^4))/(8 m2^2 (-1+\[Sigma]^2)^2),A[2,3]->((m1+m2) \[Sigma] (-3+5 \[Sigma]^2))/(-1+\[Sigma]^2)^2,A[2,4]->(4 m1-3 m2+6 (-2 m1+5 m2) \[Sigma]^2-35 m2 \[Sigma]^4)/(8 (-1+\[Sigma]^2)^2),A[2,5]->((m1+m2) (3-21 \[Sigma]^2+20 \[Sigma]^4))/(m1 m2 (-1+\[Sigma]^2)^2),A[2,6]->(8 m2+60 m2 \[Sigma]^2 (-1+\[Sigma]^2)+m1 (15-102 \[Sigma]^2+95 \[Sigma]^4))/(8 m1^2 (-1+\[Sigma]^2)^2)}/.{A[3,1]->-((I \[Sigma] (8 m2+5 m1 (-3+7 \[Sigma]^2)))/(8 m1 m2^2 (-1+\[Sigma]^2)^2)),A[3,2]->-((I \[Sigma] (2 m1+5 m2-(5 m1+9 m2) \[Sigma]^2))/(2 m1 m2^4 (-1+\[Sigma]^2)^2)),A[3,3]->(I (4 m1+3 m2) (-1+5 \[Sigma]^2))/(4 m1 m2^2 (-1+\[Sigma]^2)^2),A[3,4]->-((I \[Sigma] (3 m1-3 m2+7 m2 \[Sigma]^2))/(2 m1 m2^2 (-1+\[Sigma]^2)^2)),A[3,5]->-((I \[Sigma] (-3 m1+3 m2+7 m1 \[Sigma]^2))/(2 m1^2 m2 (-1+\[Sigma]^2)^2)),A[3,6]->-((I \[Sigma] (40 m1+51 m2-5 (16 m1+19 m2) \[Sigma]^2))/(8 m1^2 m2^3 (-1+\[Sigma]^2)^2)),A[3,7]->(I (3 m1+4 m2) (-1+5 \[Sigma]^2))/(4 m1^2 m2 (-1+\[Sigma]^2)^2),A[3,8]->-((I \[Sigma] (8 m1+5 m2 (-3+7 \[Sigma]^2)))/(8 m1^2 m2 (-1+\[Sigma]^2)^2)),A[3,9]->-((I \[Sigma] (51 m1+40 m2-5 (19 m1+16 m2) \[Sigma]^2))/(8 m1^3 m2^2 (-1+\[Sigma]^2)^2)),A[3,10]->-((I \[Sigma] (5 m1+2 m2-(9 m1+5 m2) \[Sigma]^2))/(2 m1^4 m2 (-1+\[Sigma]^2)^2))}/.{A[4,1]->1/(192 m1^2 m2^2 (-1+\[Sigma]^2)^3) (m1+8 m2-14 m1 \[Sigma]^2+21 m1 \[Sigma]^4+3 m2 (-8+48 \[Sigma]^2-75 \[Sigma]^4+35 \[Sigma]^6) c[1,0]+3 m2 (4-9 \[Sigma]^2+5 \[Sigma]^4) c[1,1]-9 m2 c[1,2]+9 m2 \[Sigma]^2 c[1,2]),A[4,2]->(l^2 m2 ((4-35 \[Sigma]^2+35 \[Sigma]^4) c[1,1]+2 (-1+5 \[Sigma]^2) c[1,2]))/(64 m1^2 (-1+\[Sigma]^2)),A[4,3]->-((3 l^4 m2^3 c[1,2])/(64 m1^2 (-1+\[Sigma]^2)^3))+(39 l^4 m2^3 \[Sigma]^2 c[1,2])/(64 m1^2 (-1+\[Sigma]^2)^3)-(67 l^4 m2^3 \[Sigma]^4 c[1,2])/(32 m1^2 (-1+\[Sigma]^2)^3)+(99 l^4 m2^3 \[Sigma]^6 c[1,2])/(32 m1^2 (-1+\[Sigma]^2)^3)-(135 l^4 m2^3 \[Sigma]^8 c[1,2])/(64 m1^2 (-1+\[Sigma]^2)^3)+(35 l^4 m2^3 \[Sigma]^10 c[1,2])/(64 m1^2 (-1+\[Sigma]^2)^3),A[4,4]->(m2 (-3+7 \[Sigma]^2)+m1 (4-35 \[Sigma]^2+35 \[Sigma]^4))/(16 m1^2 m2^4 (-1+\[Sigma]^2)^3),A[4,5]->-(35/(192 m1^2 m2^5 (-1+\[Sigma]^2)^3))+\[Sigma]^2/(2 m1 m2^6 (-1+\[Sigma]^2)^3)+(125 \[Sigma]^2)/(96 m1^2 m2^5 (-1+\[Sigma]^2)^3)-(5 \[Sigma]^4)/(8 m1 m2^6 (-1+\[Sigma]^2)^3)-(239 \[Sigma]^4)/(192 m1^2 m2^5 (-1+\[Sigma]^2)^3)-(3 c[1,0])/(64 m1 m2^6 (-1+\[Sigma]^2)^3)+(3 \[Sigma]^2 c[1,0])/(64 m1 m2^6 (-1+\[Sigma]^2)^3)+c[1,1]/(16 m1 m2^6 (-1+\[Sigma]^2)^3)-(9 \[Sigma]^2 c[1,1])/(64 m1 m2^6 (-1+\[Sigma]^2)^3)+(5 \[Sigma]^4 c[1,1])/(64 m1 m2^6 (-1+\[Sigma]^2)^3)-c[1,2]/(8 m1 m2^6 (-1+\[Sigma]^2)^3)+(3 \[Sigma]^2 c[1,2])/(4 m1 m2^6 (-1+\[Sigma]^2)^3)-(75 \[Sigma]^4 c[1,2])/(64 m1 m2^6 (-1+\[Sigma]^2)^3)+(35 \[Sigma]^6 c[1,2])/(64 m1 m2^6 (-1+\[Sigma]^2)^3),A[4,6]->-((\[Sigma] (4 m2+m1 (-3+7 \[Sigma]^2)))/(24 m1^2 m2^2 (-1+\[Sigma]^2)^3)),A[4,7]->-((\[Sigma] (4 m1 (-4+5 \[Sigma]^2)+m2 (-9+13 \[Sigma]^2)))/(8 m1^2 m2^4 (-1+\[Sigma]^2)^3)),A[4,8]->((m1+m2) (-1+5 \[Sigma]^2))/(16 m1^2 m2^2 (-1+\[Sigma]^2)^3),A[4,9]->1/(64 m1^2 m2^4 (-1+\[Sigma]^2)^3) (-32 m1+10 m2+48 m1 \[Sigma]^2-92 m2 \[Sigma]^2+98 m2 \[Sigma]^4+6 m1 (4-9 \[Sigma]^2+5 \[Sigma]^4) c[1,0]+m1 (-27+87 \[Sigma]^2-95 \[Sigma]^4+35 \[Sigma]^6) c[1,1]+24 m1 c[1,2]-54 m1 \[Sigma]^2 c[1,2]+30 m1 \[Sigma]^4 c[1,2]),A[4,10]->-((\[Sigma] (4 m1+m2 (-3+7 \[Sigma]^2)))/(24 m1^2 m2^2 (-1+\[Sigma]^2)^3)),A[4,11]->1/(192 m1^2 m2^2 (-1+\[Sigma]^2)^3) (8 m1+m2-14 m2 \[Sigma]^2+21 m2 \[Sigma]^4+3 m1 (-8+48 \[Sigma]^2-75 \[Sigma]^4+35 \[Sigma]^6) c[1,0]+3 m1 (4-9 \[Sigma]^2+5 \[Sigma]^4) c[1,1]-9 m1 c[1,2]+9 m1 \[Sigma]^2 c[1,2]),A[4,12]->-((l^2 m1 c[1,1])/(64 m2^4 (-1+\[Sigma]^2)^3))+(7 l^2 m1 \[Sigma]^2 c[1,1])/(64 m2^4 (-1+\[Sigma]^2)^3)-(11 l^2 m1 \[Sigma]^4 c[1,1])/(64 m2^4 (-1+\[Sigma]^2)^3)+(5 l^2 m1 \[Sigma]^6 c[1,1])/(64 m2^4 (-1+\[Sigma]^2)^3)+(l^2 m1 c[1,2])/(8 m2^4 (-1+\[Sigma]^2)^3)-(43 l^2 m1 \[Sigma]^2 c[1,2])/(32 m2^4 (-1+\[Sigma]^2)^3)+(109 l^2 m1 \[Sigma]^4 c[1,2])/(32 m2^4 (-1+\[Sigma]^2)^3)-(105 l^2 m1 \[Sigma]^6 c[1,2])/(32 m2^4 (-1+\[Sigma]^2)^3)+(35 l^2 m1 \[Sigma]^8 c[1,2])/(32 m2^4 (-1+\[Sigma]^2)^3),A[4,13]->(l^2 m1 ((4-35 \[Sigma]^2+35 \[Sigma]^4) c[1,1]+2 (-1+5 \[Sigma]^2) c[1,2]))/(64 m2^2 (-1+\[Sigma]^2)),A[4,14]->-((3 l^4 m1^3 c[1,2])/(64 m2^2 (-1+\[Sigma]^2)^3))+(39 l^4 m1^3 \[Sigma]^2 c[1,2])/(64 m2^2 (-1+\[Sigma]^2)^3)-(67 l^4 m1^3 \[Sigma]^4 c[1,2])/(32 m2^2 (-1+\[Sigma]^2)^3)+(99 l^4 m1^3 \[Sigma]^6 c[1,2])/(32 m2^2 (-1+\[Sigma]^2)^3)-(135 l^4 m1^3 \[Sigma]^8 c[1,2])/(64 m2^2 (-1+\[Sigma]^2)^3)+(35 l^4 m1^3 \[Sigma]^10 c[1,2])/(64 m2^2 (-1+\[Sigma]^2)^3),A[4,15]->(4 m2 (-1+2 \[Sigma]^2)+m1 (3-27 \[Sigma]^2+28 \[Sigma]^4))/(8 m1^3 m2^3 (-1+\[Sigma]^2)^3),A[4,16]->-(1/(3 m1^2 m2^5 (-1+\[Sigma]^2)^3))-5/(8 m1^3 m2^4 (-1+\[Sigma]^2)^3)+(19 \[Sigma]^2)/(6 m1^2 m2^5 (-1+\[Sigma]^2)^3)+(37 \[Sigma]^2)/(8 m1^3 m2^4 (-1+\[Sigma]^2)^3)-(10 \[Sigma]^4)/(3 m1^2 m2^5 (-1+\[Sigma]^2)^3)-(9 \[Sigma]^4)/(2 m1^3 m2^4 (-1+\[Sigma]^2)^3),A[4,17]->-(((m1+m2) \[Sigma] (-11+15 \[Sigma]^2))/(4 m1^3 m2^3 (-1+\[Sigma]^2)^3)),A[4,18]->(m1 (-4+8 \[Sigma]^2)+m2 (3-27 \[Sigma]^2+28 \[Sigma]^4))/(8 m1^3 m2^3 (-1+\[Sigma]^2)^3),A[4,19]->1/(64 m1^4 m2^2 (-1+\[Sigma]^2)^3) (10 m1-32 m2-92 m1 \[Sigma]^2+48 m2 \[Sigma]^2+98 m1 \[Sigma]^4+6 m2 (4-9 \[Sigma]^2+5 \[Sigma]^4) c[1,0]+m2 (-27+87 \[Sigma]^2-95 \[Sigma]^4+35 \[Sigma]^6) c[1,1]+24 m2 c[1,2]-54 m2 \[Sigma]^2 c[1,2]+30 m2 \[Sigma]^4 c[1,2]),A[4,20]->-((l^2 m2 c[1,1])/(64 m1^4 (-1+\[Sigma]^2)^3))+(7 l^2 m2 \[Sigma]^2 c[1,1])/(64 m1^4 (-1+\[Sigma]^2)^3)-(11 l^2 m2 \[Sigma]^4 c[1,1])/(64 m1^4 (-1+\[Sigma]^2)^3)+(5 l^2 m2 \[Sigma]^6 c[1,1])/(64 m1^4 (-1+\[Sigma]^2)^3)+(l^2 m2 c[1,2])/(8 m1^4 (-1+\[Sigma]^2)^3)-(43 l^2 m2 \[Sigma]^2 c[1,2])/(32 m1^4 (-1+\[Sigma]^2)^3)+(109 l^2 m2 \[Sigma]^4 c[1,2])/(32 m1^4 (-1+\[Sigma]^2)^3)-(105 l^2 m2 \[Sigma]^6 c[1,2])/(32 m1^4 (-1+\[Sigma]^2)^3)+(35 l^2 m2 \[Sigma]^8 c[1,2])/(32 m1^4 (-1+\[Sigma]^2)^3),A[4,21]->-(3/(4 m1^3 m2^4 (-1+\[Sigma]^2)^3))-3/(4 m1^4 m2^3 (-1+\[Sigma]^2)^3)+(95 \[Sigma]^2)/(16 m1^3 m2^4 (-1+\[Sigma]^2)^3)+(95 \[Sigma]^2)/(16 m1^4 m2^3 (-1+\[Sigma]^2)^3)-(95 \[Sigma]^4)/(16 m1^3 m2^4 (-1+\[Sigma]^2)^3)-(95 \[Sigma]^4)/(16 m1^4 m2^3 (-1+\[Sigma]^2)^3),A[4,22]->-((\[Sigma] (4 m2 (-4+5 \[Sigma]^2)+m1 (-9+13 \[Sigma]^2)))/(8 m1^4 m2^2 (-1+\[Sigma]^2)^3)),A[4,23]->(m1 (-3+7 \[Sigma]^2)+m2 (4-35 \[Sigma]^2+35 \[Sigma]^4))/(16 m1^4 m2^2 (-1+\[Sigma]^2)^3),A[4,24]->-(5/(8 m1^4 m2^3 (-1+\[Sigma]^2)^3))-1/(3 m1^5 m2^2 (-1+\[Sigma]^2)^3)+(37 \[Sigma]^2)/(8 m1^4 m2^3 (-1+\[Sigma]^2)^3)+(19 \[Sigma]^2)/(6 m1^5 m2^2 (-1+\[Sigma]^2)^3)-(9 \[Sigma]^4)/(2 m1^4 m2^3 (-1+\[Sigma]^2)^3)-(10 \[Sigma]^4)/(3 m1^5 m2^2 (-1+\[Sigma]^2)^3),A[4,25]->-(35/(192 m1^5 m2^2 (-1+\[Sigma]^2)^3))+(125 \[Sigma]^2)/(96 m1^5 m2^2 (-1+\[Sigma]^2)^3)+\[Sigma]^2/(2 m1^6 m2 (-1+\[Sigma]^2)^3)-(239 \[Sigma]^4)/(192 m1^5 m2^2 (-1+\[Sigma]^2)^3)-(5 \[Sigma]^4)/(8 m1^6 m2 (-1+\[Sigma]^2)^3)-(3 c[1,0])/(64 m1^6 m2 (-1+\[Sigma]^2)^3)+(3 \[Sigma]^2 c[1,0])/(64 m1^6 m2 (-1+\[Sigma]^2)^3)+c[1,1]/(16 m1^6 m2 (-1+\[Sigma]^2)^3)-(9 \[Sigma]^2 c[1,1])/(64 m1^6 m2 (-1+\[Sigma]^2)^3)+(5 \[Sigma]^4 c[1,1])/(64 m1^6 m2 (-1+\[Sigma]^2)^3)-c[1,2]/(8 m1^6 m2 (-1+\[Sigma]^2)^3)+(3 \[Sigma]^2 c[1,2])/(4 m1^6 m2 (-1+\[Sigma]^2)^3)-(75 \[Sigma]^4 c[1,2])/(64 m1^6 m2 (-1+\[Sigma]^2)^3)+(35 \[Sigma]^6 c[1,2])/(64 m1^6 m2 (-1+\[Sigma]^2)^3)}/.{A[5,1]->-((7 I \[Sigma])/(192 m1^2 m2^4 (-1+\[Sigma]^2)^3))+(7 I \[Sigma]^3)/(64 m1^2 m2^4 (-1+\[Sigma]^2)^3)-(I \[Sigma] (1-\[Sigma]^2) (2 (-4+7 \[Sigma]^2) c[1,0]+c[1,1]))/(32 m1^3 m2^3 (-1+\[Sigma]^2)^3),A[5,2]->(I l^2 \[Sigma] (7 (-1+2 \[Sigma]^2) c[1,1]+2 c[1,2]))/(32 m1^3 m2 (-1+\[Sigma]^2)),A[5,3]->(I l^4 m2 \[Sigma] (3-7 \[Sigma]^2) (1-\[Sigma]^2)^3 c[1,2])/(16 m1^3 (-1+\[Sigma]^2)^3),A[5,4]->-((5 I \[Sigma])/(12 m1^2 m2^6 (-1+\[Sigma]^2)^3))+(I \[Sigma])/(8 m1^3 m2^5 (-1+\[Sigma]^2)^3)+(35 I \[Sigma]^3)/(48 m1^2 m2^6 (-1+\[Sigma]^2)^3),A[5,5]->(I \[Sigma])/(20 m1^2 m2^8 (-1+\[Sigma]^2)^3)+(7 I \[Sigma])/(48 m1^3 m2^7 (-1+\[Sigma]^2)^3)-(19 I \[Sigma]^3)/(120 m1^2 m2^8 (-1+\[Sigma]^2)^3)-(13 I \[Sigma]^3)/(48 m1^3 m2^7 (-1+\[Sigma]^2)^3)+(7 I \[Sigma]^5)/(480 m1^2 m2^8 (-1+\[Sigma]^2)^3)+(I \[Sigma] c[2,1])/(32 m1^2 m2^8 (-1+\[Sigma]^2)^3)-(I \[Sigma]^3 c[2,1])/(32 m1^2 m2^8 (-1+\[Sigma]^2)^3)-(I \[Sigma] c[2,2])/(4 m1^2 m2^8 (-1+\[Sigma]^2)^3)+(11 I \[Sigma]^3 c[2,2])/(16 m1^2 m2^8 (-1+\[Sigma]^2)^3)-(7 I \[Sigma]^5 c[2,2])/(16 m1^2 m2^8 (-1+\[Sigma]^2)^3)-(9 I \[Sigma] c[3,0])/(128 m1^2 m2^8 (-1+\[Sigma]^2)^3)+(I \[Sigma]^3 c[3,0])/(8 m1^2 m2^8 (-1+\[Sigma]^2)^3)-(7 I \[Sigma]^5 c[3,0])/(128 m1^2 m2^8 (-1+\[Sigma]^2)^3)+(3 I \[Sigma] c[3,1])/(64 m1^2 m2^8 (-1+\[Sigma]^2)^3)-(13 I \[Sigma]^3 c[3,1])/(128 m1^2 m2^8 (-1+\[Sigma]^2)^3)+(7 I \[Sigma]^5 c[3,1])/(128 m1^2 m2^8 (-1+\[Sigma]^2)^3),A[5,6]->-(I/(24 m1^3 m2^3 (-1+\[Sigma]^2)^3))+(I (1-7 \[Sigma]^2))/(24 m1^2 m2^4 (-1+\[Sigma]^2)^3),A[5,7]->(I (5-23 \[Sigma]^2))/(48 m1^3 m2^5 (-1+\[Sigma]^2)^3)+(I (32-80 \[Sigma]^2+18 (-1+\[Sigma]^2) c[1,0]+21 (-1+\[Sigma]^2)^2 c[1,1]-24 c[1,2]+66 \[Sigma]^2 c[1,2]-42 \[Sigma]^4 c[1,2]))/(96 m1^2 m2^6 (-1+\[Sigma]^2)^3),A[5,8]->(5 I \[Sigma])/(16 m1^2 m2^4 (-1+\[Sigma]^2)^3)+(I \[Sigma])/(8 m1^3 m2^3 (-1+\[Sigma]^2)^3),A[5,9]->-((5 I \[Sigma])/(24 m1^3 m2^5 (-1+\[Sigma]^2)^3))+(11 I \[Sigma]^3)/(24 m1^3 m2^5 (-1+\[Sigma]^2)^3)-1/(1920 m1^2 m2^6 (-1+\[Sigma]^2)^3) I \[Sigma] (-144-328 \[Sigma]^2+112 \[Sigma]^4+60 (5-12 \[Sigma]^2+7 \[Sigma]^4) c[2,1]+120 (1-8 \[Sigma]^2+7 \[Sigma]^4) c[2,2]-360 c[3,0]+780 \[Sigma]^2 c[3,0]-420 \[Sigma]^4 c[3,0]+135 c[3,1]-240 \[Sigma]^2 c[3,1]+105 \[Sigma]^4 c[3,1]),A[5,10]->(I (1-7 \[Sigma]^2))/(48 m1^3 m2^3 (-1+\[Sigma]^2)^3)+(I (6 (4-11 \[Sigma]^2+7 \[Sigma]^4) c[1,0]-21 (-1+\[Sigma]^2)^2 c[1,1]-2 (8+9 (-1+\[Sigma]^2) c[1,2])))/(96 m1^2 m2^4 (-1+\[Sigma]^2)^3),A[5,11]->-((I \[Sigma])/(48 m1^3 m2^3 (-1+\[Sigma]^2)^3))+(I \[Sigma]^3)/(16 m1^3 m2^3 (-1+\[Sigma]^2)^3)+1/(640 m1^2 m2^4 (-1+\[Sigma]^2)^3) I \[Sigma] (36-16 \[Sigma]^2-20 (6-13 \[Sigma]^2+7 \[Sigma]^4) c[2,1]-120 (-1+\[Sigma]^2) c[2,2]+165 c[3,0]-340 \[Sigma]^2 c[3,0]+175 \[Sigma]^4 c[3,0]-75 c[3,1]+145 \[Sigma]^2 c[3,1]-70 \[Sigma]^4 c[3,1]),A[5,12]->-((I l^2 \[Sigma] (48-56 \[Sigma]^2+60 c[2,1]+840 (-1+2 \[Sigma]^2) c[2,2]-180 c[3,0]+210 \[Sigma]^2 c[3,0]+135 c[3,1]-210 \[Sigma]^2 c[3,1]))/(1920 m2^6 (-1+\[Sigma]^2))),A[5,13]->(I l^2 (-1+7 \[Sigma]^2) (c[1,1]-2 c[1,2]))/(32 m2^4 (-1+\[Sigma]^2)),A[5,14]->-(1/(1920 m2^4 (-1+\[Sigma]^2)))I l^2 \[Sigma] (-120+112 \[Sigma]^2+60 (-6+7 \[Sigma]^2) c[2,1]+840 \[Sigma]^2 c[2,2]+450 c[3,0]-420 \[Sigma]^2 c[3,0]-180 c[3,1]+105 \[Sigma]^2 c[3,1]),A[5,15]->(I l^4 m1^2 \[Sigma] (3-7 \[Sigma]^2) (1-\[Sigma]^2)^3 (4-120 c[2,2]-15 c[3,0]+15 c[3,1]))/(1920 m2^4 (-1+\[Sigma]^2)^3),A[5,16]->-((I \[Sigma])/(48 m1^3 m2^3 (-1+\[Sigma]^2)^3))+(I \[Sigma]^3)/(16 m1^3 m2^3 (-1+\[Sigma]^2)^3)+1/(640 m1^4 m2^2 (-1+\[Sigma]^2)^3) I \[Sigma] (36-16 \[Sigma]^2-20 (6-13 \[Sigma]^2+7 \[Sigma]^4) c[2,1]-120 (-1+\[Sigma]^2) c[2,2]+165 c[3,0]-340 \[Sigma]^2 c[3,0]+175 \[Sigma]^4 c[3,0]-75 c[3,1]+145 \[Sigma]^2 c[3,1]-70 \[Sigma]^4 c[3,1]),A[5,17]->1/(1920 m1^4 (-1+\[Sigma]^2)) I l^2 \[Sigma] (120-112 \[Sigma]^2-60 (-6+7 \[Sigma]^2) c[2,1]-840 \[Sigma]^2 c[2,2]-450 c[3,0]+420 \[Sigma]^2 c[3,0]+180 c[3,1]-105 \[Sigma]^2 c[3,1]),A[5,18]->(I l^4 m2^2 \[Sigma] (3-7 \[Sigma]^2) (1-\[Sigma]^2)^3 (4-120 c[2,2]-15 c[3,0]+15 c[3,1]))/(1920 m1^4 (-1+\[Sigma]^2)^3),A[5,19]->-((7 I \[Sigma])/(8 m1^3 m2^5 (-1+\[Sigma]^2)^3))+(7 I \[Sigma])/(16 m1^4 m2^4 (-1+\[Sigma]^2)^3)+(7 I \[Sigma]^3)/(4 m1^3 m2^5 (-1+\[Sigma]^2)^3),A[5,20]->(I \[Sigma])/(3 m1^3 m2^7 (-1+\[Sigma]^2)^3)+(125 I \[Sigma])/(192 m1^4 m2^6 (-1+\[Sigma]^2)^3)-(5 I \[Sigma]^3)/(6 m1^3 m2^7 (-1+\[Sigma]^2)^3)-(239 I \[Sigma]^3)/(192 m1^4 m2^6 (-1+\[Sigma]^2)^3)-(I \[Sigma] c[1,1])/(32 m1^3 m2^7 (-1+\[Sigma]^2)^3)+(I \[Sigma]^3 c[1,1])/(32 m1^3 m2^7 (-1+\[Sigma]^2)^3)+(I \[Sigma] c[1,2])/(4 m1^3 m2^7 (-1+\[Sigma]^2)^3)-(11 I \[Sigma]^3 c[1,2])/(16 m1^3 m2^7 (-1+\[Sigma]^2)^3)+(7 I \[Sigma]^5 c[1,2])/(16 m1^3 m2^7 (-1+\[Sigma]^2)^3),A[5,21]->(I (1-7 \[Sigma]^2))/(48 m1^3 m2^3 (-1+\[Sigma]^2)^3)+(I (6 (4-11 \[Sigma]^2+7 \[Sigma]^4) c[1,0]-21 (-1+\[Sigma]^2)^2 c[1,1]-2 (8+9 (-1+\[Sigma]^2) c[1,2])))/(96 m1^4 m2^2 (-1+\[Sigma]^2)^3),A[5,22]->(I l^2 (-1+7 \[Sigma]^2) (c[1,1]-2 c[1,2]))/(32 m1^4 (-1+\[Sigma]^2)),A[5,23]->(I (4-15 \[Sigma]^2))/(8 m1^3 m2^5 (-1+\[Sigma]^2)^3)+(I (3-13 \[Sigma]^2))/(8 m1^4 m2^4 (-1+\[Sigma]^2)^3),A[5,24]->(I \[Sigma])/(8 m1^3 m2^3 (-1+\[Sigma]^2)^3)+(5 I \[Sigma])/(16 m1^4 m2^2 (-1+\[Sigma]^2)^3),A[5,25]->-((23 I \[Sigma])/(32 m1^4 m2^4 (-1+\[Sigma]^2)^3))+(49 I \[Sigma]^3)/(32 m1^4 m2^4 (-1+\[Sigma]^2)^3)+(I \[Sigma] (8+3 (-1+\[Sigma]^2) c[1,0]+(6-13 \[Sigma]^2+7 \[Sigma]^4) c[1,1]-3 c[1,2]+3 \[Sigma]^2 c[1,2]))/(16 m1^3 m2^5 (-1+\[Sigma]^2)^3),A[5,26]->-(I/(24 m1^3 m2^3 (-1+\[Sigma]^2)^3))+(I (1-7 \[Sigma]^2))/(24 m1^4 m2^2 (-1+\[Sigma]^2)^3),A[5,27]->-((7 I \[Sigma])/(192 m1^4 m2^2 (-1+\[Sigma]^2)^3))+(7 I \[Sigma]^3)/(64 m1^4 m2^2 (-1+\[Sigma]^2)^3)-(I \[Sigma] (1-\[Sigma]^2) (2 (-4+7 \[Sigma]^2) c[1,0]+c[1,1]))/(32 m1^3 m2^3 (-1+\[Sigma]^2)^3),A[5,28]->(I l^2 \[Sigma] (c[1,1]+14 (-1+2 \[Sigma]^2) c[1,2]))/(32 m1 m2^5 (-1+\[Sigma]^2)),A[5,29]->(I l^2 \[Sigma] (7 (-1+2 \[Sigma]^2) c[1,1]+2 c[1,2]))/(32 m1 m2^3 (-1+\[Sigma]^2)),A[5,30]->(I l^4 m1 \[Sigma] (3-7 \[Sigma]^2) (1-\[Sigma]^2)^3 c[1,2])/(16 m2^3 (-1+\[Sigma]^2)^3),A[5,31]->-((23 I \[Sigma])/(32 m1^4 m2^4 (-1+\[Sigma]^2)^3))+(I \[Sigma])/(2 m1^5 m2^3 (-1+\[Sigma]^2)^3)+(49 I \[Sigma]^3)/(32 m1^4 m2^4 (-1+\[Sigma]^2)^3)-(3 I \[Sigma] c[1,0])/(16 m1^5 m2^3 (-1+\[Sigma]^2)^3)+(3 I \[Sigma]^3 c[1,0])/(16 m1^5 m2^3 (-1+\[Sigma]^2)^3)+(3 I \[Sigma] c[1,1])/(8 m1^5 m2^3 (-1+\[Sigma]^2)^3)-(13 I \[Sigma]^3 c[1,1])/(16 m1^5 m2^3 (-1+\[Sigma]^2)^3)+(7 I \[Sigma]^5 c[1,1])/(16 m1^5 m2^3 (-1+\[Sigma]^2)^3)-(3 I \[Sigma] c[1,2])/(16 m1^5 m2^3 (-1+\[Sigma]^2)^3)+(3 I \[Sigma]^3 c[1,2])/(16 m1^5 m2^3 (-1+\[Sigma]^2)^3),A[5,32]->(I l^2 \[Sigma] (c[1,1]+14 (-1+2 \[Sigma]^2) c[1,2]))/(32 m1^5 m2 (-1+\[Sigma]^2)),A[5,33]->(11 I \[Sigma])/(12 m1^4 m2^6 (-1+\[Sigma]^2)^3)+(9 I \[Sigma])/(8 m1^5 m2^5 (-1+\[Sigma]^2)^3)-(95 I \[Sigma]^3)/(48 m1^4 m2^6 (-1+\[Sigma]^2)^3)-(9 I \[Sigma]^3)/(4 m1^5 m2^5 (-1+\[Sigma]^2)^3),A[5,34]->(I (4-15 \[Sigma]^2))/(8 m1^5 m2^3 (-1+\[Sigma]^2)^3)+(I (3-13 \[Sigma]^2))/(8 m1^4 m2^4 (-1+\[Sigma]^2)^3),A[5,35]->(7 I \[Sigma])/(16 m1^4 m2^4 (-1+\[Sigma]^2)^3)-(7 I \[Sigma])/(8 m1^5 m2^3 (-1+\[Sigma]^2)^3)+(7 I \[Sigma]^3)/(4 m1^5 m2^3 (-1+\[Sigma]^2)^3),A[5,36]->-((5 I \[Sigma])/(24 m1^5 m2^3 (-1+\[Sigma]^2)^3))+(3 I \[Sigma])/(40 m1^6 m2^2 (-1+\[Sigma]^2)^3)+(11 I \[Sigma]^3)/(24 m1^5 m2^3 (-1+\[Sigma]^2)^3)+(41 I \[Sigma]^3)/(240 m1^6 m2^2 (-1+\[Sigma]^2)^3)-(7 I \[Sigma]^5)/(120 m1^6 m2^2 (-1+\[Sigma]^2)^3)-(5 I \[Sigma] c[2,1])/(32 m1^6 m2^2 (-1+\[Sigma]^2)^3)+(3 I \[Sigma]^3 c[2,1])/(8 m1^6 m2^2 (-1+\[Sigma]^2)^3)-(7 I \[Sigma]^5 c[2,1])/(32 m1^6 m2^2 (-1+\[Sigma]^2)^3)-(I \[Sigma] c[2,2])/(16 m1^6 m2^2 (-1+\[Sigma]^2)^3)+(I \[Sigma]^3 c[2,2])/(2 m1^6 m2^2 (-1+\[Sigma]^2)^3)-(7 I \[Sigma]^5 c[2,2])/(16 m1^6 m2^2 (-1+\[Sigma]^2)^3)+(3 I \[Sigma] c[3,0])/(16 m1^6 m2^2 (-1+\[Sigma]^2)^3)-(13 I \[Sigma]^3 c[3,0])/(32 m1^6 m2^2 (-1+\[Sigma]^2)^3)+(7 I \[Sigma]^5 c[3,0])/(32 m1^6 m2^2 (-1+\[Sigma]^2)^3)-(9 I \[Sigma] c[3,1])/(128 m1^6 m2^2 (-1+\[Sigma]^2)^3)+(I \[Sigma]^3 c[3,1])/(8 m1^6 m2^2 (-1+\[Sigma]^2)^3)-(7 I \[Sigma]^5 c[3,1])/(128 m1^6 m2^2 (-1+\[Sigma]^2)^3),A[5,37]->-((I l^2 \[Sigma] (48-56 \[Sigma]^2+60 c[2,1]+840 (-1+2 \[Sigma]^2) c[2,2]-180 c[3,0]+210 \[Sigma]^2 c[3,0]+135 c[3,1]-210 \[Sigma]^2 c[3,1]))/(1920 m1^6 (-1+\[Sigma]^2))),A[5,38]->(9 I \[Sigma])/(8 m1^5 m2^5 (-1+\[Sigma]^2)^3)+(11 I \[Sigma])/(12 m1^6 m2^4 (-1+\[Sigma]^2)^3)-(9 I \[Sigma]^3)/(4 m1^5 m2^5 (-1+\[Sigma]^2)^3)-(95 I \[Sigma]^3)/(48 m1^6 m2^4 (-1+\[Sigma]^2)^3),A[5,39]->(I (5-23 \[Sigma]^2))/(48 m1^5 m2^3 (-1+\[Sigma]^2)^3)+(I (32-80 \[Sigma]^2+18 (-1+\[Sigma]^2) c[1,0]+21 (-1+\[Sigma]^2)^2 c[1,1]-24 c[1,2]+66 \[Sigma]^2 c[1,2]-42 \[Sigma]^4 c[1,2]))/(96 m1^6 m2^2 (-1+\[Sigma]^2)^3),A[5,40]->(I \[Sigma])/(8 m1^5 m2^3 (-1+\[Sigma]^2)^3)-(5 I \[Sigma])/(12 m1^6 m2^2 (-1+\[Sigma]^2)^3)+(35 I \[Sigma]^3)/(48 m1^6 m2^2 (-1+\[Sigma]^2)^3),A[5,41]->(125 I \[Sigma])/(192 m1^6 m2^4 (-1+\[Sigma]^2)^3)+(I \[Sigma])/(3 m1^7 m2^3 (-1+\[Sigma]^2)^3)-(239 I \[Sigma]^3)/(192 m1^6 m2^4 (-1+\[Sigma]^2)^3)-(5 I \[Sigma]^3)/(6 m1^7 m2^3 (-1+\[Sigma]^2)^3)-(I \[Sigma] c[1,1])/(32 m1^7 m2^3 (-1+\[Sigma]^2)^3)+(I \[Sigma]^3 c[1,1])/(32 m1^7 m2^3 (-1+\[Sigma]^2)^3)+(I \[Sigma] c[1,2])/(4 m1^7 m2^3 (-1+\[Sigma]^2)^3)-(11 I \[Sigma]^3 c[1,2])/(16 m1^7 m2^3 (-1+\[Sigma]^2)^3)+(7 I \[Sigma]^5 c[1,2])/(16 m1^7 m2^3 (-1+\[Sigma]^2)^3),A[5,42]->(7 I \[Sigma])/(48 m1^7 m2^3 (-1+\[Sigma]^2)^3)+(I \[Sigma])/(20 m1^8 m2^2 (-1+\[Sigma]^2)^3)-(13 I \[Sigma]^3)/(48 m1^7 m2^3 (-1+\[Sigma]^2)^3)-(19 I \[Sigma]^3)/(120 m1^8 m2^2 (-1+\[Sigma]^2)^3)+(7 I \[Sigma]^5)/(480 m1^8 m2^2 (-1+\[Sigma]^2)^3)+(I \[Sigma] c[2,1])/(32 m1^8 m2^2 (-1+\[Sigma]^2)^3)-(I \[Sigma]^3 c[2,1])/(32 m1^8 m2^2 (-1+\[Sigma]^2)^3)-(I \[Sigma] c[2,2])/(4 m1^8 m2^2 (-1+\[Sigma]^2)^3)+(11 I \[Sigma]^3 c[2,2])/(16 m1^8 m2^2 (-1+\[Sigma]^2)^3)-(7 I \[Sigma]^5 c[2,2])/(16 m1^8 m2^2 (-1+\[Sigma]^2)^3)-(9 I \[Sigma] c[3,0])/(128 m1^8 m2^2 (-1+\[Sigma]^2)^3)+(I \[Sigma]^3 c[3,0])/(8 m1^8 m2^2 (-1+\[Sigma]^2)^3)-(7 I \[Sigma]^5 c[3,0])/(128 m1^8 m2^2 (-1+\[Sigma]^2)^3)+(3 I \[Sigma] c[3,1])/(64 m1^8 m2^2 (-1+\[Sigma]^2)^3)-(13 I \[Sigma]^3 c[3,1])/(128 m1^8 m2^2 (-1+\[Sigma]^2)^3)+(7 I \[Sigma]^5 c[3,1])/(128 m1^8 m2^2 (-1+\[Sigma]^2)^3)}/.{A[6,1]->1/(46080 m1^4 m2^4 (-1+\[Sigma]^2)^4) (m1 (-3+54 \[Sigma]^2-99 \[Sigma]^4)-2 m2 (236-720 c[5,0]+1080 c[5,1]-1350 c[5,2]+135 c[6,0]+585 c[6,1]-1125 c[6,2]-2880 c[7,0]+4320 c[7,1]-5400 c[7,2]+855 c[8,0]+945 \[Sigma]^8 c[8,0]-495 c[8,1]+35 \[Sigma]^6 (-16+90 c[5,0]-90 c[5,1]+90 c[5,2]+54 c[6,0]-90 c[6,1]+90 c[6,2]+360 c[7,0]-360 c[7,1]+360 c[7,2]-99 c[8,0]+9 c[8,1])+\[Sigma]^2 (-932+4320 c[5,0]-5130 c[5,1]+5400 c[5,2]+1395 c[6,0]-4095 c[6,1]+5175 c[6,2]+17280 c[7,0]-20520 c[7,1]+21600 c[7,2]-3285 c[8,0]+1305 c[8,1]-450 c[8,2])-5 \[Sigma]^4 (-256+1350 c[5,0]-1440 c[5,1]+1440 c[5,2]+684 c[6,0]-1332 c[6,1]+1440 c[6,2]+5400 c[7,0]-5760 c[7,1]+5760 c[7,2]-990 c[8,0]+225 c[8,1]-45 c[8,2])+225 c[8,2])),A[6,2]->1/(1536 m1^4 m2 (-1+\[Sigma]^2)^2) (4-48 c[5,0]+48 c[5,1]-54 c[5,2]+45 c[6,0]+3 c[6,1]-27 c[6,2]+96 c[7,1]-144 c[7,2]+45 c[8,0]-21 c[8,1]-63 \[Sigma]^6 c[8,1]+9 c[8,2]-21 \[Sigma]^4 (10 c[5,0]-4 c[6,1]-7 c[8,1]+2 c[8,2])+\[Sigma]^2 (-4+240 c[5,0]-60 c[5,1]-45 c[6,0]-87 c[6,1]+27 c[6,2]-120 c[7,1]-45 c[8,0]-63 c[8,1]+33 c[8,2])),A[6,3]->-(1/(7680 m1^4 (-1+\[Sigma]^2)))m2 (4+120 c[5,1]-90 c[5,2]+45 c[6,0]-45 c[6,1]-15 c[6,2]-120 c[7,2]+45 c[8,0]-45 c[8,1]+7 \[Sigma]^4 (4+150 c[5,1]+45 c[6,0]-45 c[6,1]-15 c[6,2]+45 c[8,0]-45 c[8,1]-45 c[8,2])+\[Sigma]^2 (-32-1050 c[5,1]+450 c[5,2]-360 c[6,0]+360 c[6,1]+120 c[6,2]+600 c[7,2]-360 c[8,0]+360 c[8,1]-15 c[8,2])+15 c[8,2]+315 \[Sigma]^6 c[8,2]),A[6,4]->-(1/(23040 m1^4)) m2^3 (90 (3-30 \[Sigma]^2+35 \[Sigma]^4) c[5,2]+(-1+15 \[Sigma]^2-35 \[Sigma]^4+21 \[Sigma]^6) (4+45 c[6,0]-45 c[6,1]+45 c[6,2]+45 c[8,0]-45 c[8,1]+45 c[8,2])),A[6,5]->1/(768 m1^4 m2^6 (-1+\[Sigma]^2)^4) (m1 (-4+42 \[Sigma]^2-42 \[Sigma]^4)-m2 (4+3 (-8+60 \[Sigma]^2-101 \[Sigma]^4+49 \[Sigma]^6) c[1,0]+3 (2-5 \[Sigma]^2+3 \[Sigma]^4) c[1,1]-3 c[1,2]+3 \[Sigma]^2 c[1,2])),A[6,6]->-(((6-49 \[Sigma]^2+49 \[Sigma]^4) c[1,1]+2 (-1+3 \[Sigma]^2) c[1,2])/(256 m1^4 m2^3 (-1+\[Sigma]^2)^2)),A[6,7]->-(((5-46 \[Sigma]^2+49 \[Sigma]^4) c[1,2])/(256 m1^4 m2 (-1+\[Sigma]^2))),A[6,8]->1/(768 m1^4 m2^8 (-1+\[Sigma]^2)^4) (2 m2 (5-11 \[Sigma]^2)-m1 (32-15 c[1,0]+18 c[1,1]+7 \[Sigma]^4 (20+3 c[1,1]-21 c[1,2])-24 c[1,2]+63 \[Sigma]^6 c[1,2]+\[Sigma]^2 (-160+15 c[1,0]-39 c[1,1]+108 c[1,2]))),A[6,9]->1/(46080 m1^4 m2^10 (-1+\[Sigma]^2)^4) (15 m2 (21-154 \[Sigma]^2+149 \[Sigma]^4)-2 m1 (176-270 c[5,0]+630 c[5,1]-1350 c[5,2]+630 c[6,0]-90 c[6,1]-630 c[6,2]-1080 c[7,0]+2520 c[7,1]-5400 c[7,2]+855 c[8,0]-630 c[8,1]+\[Sigma]^2 (-32+270 c[5,0]-1080 c[5,1]+5400 c[5,2]-3060 c[6,0]+1980 c[6,1]+720 c[6,2]+1080 c[7,0]-4320 c[7,1]+21600 c[7,2]-3285 c[8,0]+2835 c[8,1]-1980 c[8,2])+7 \[Sigma]^6 (-44+450 c[5,2]-495 c[6,0]+495 c[6,1]-315 c[6,2]+1800 c[7,2]-495 c[8,0]+495 c[8,1]-450 c[8,2])+360 c[8,2]+21 \[Sigma]^8 (4+45 c[6,0]-45 c[6,1]+45 c[6,2]+45 c[8,0]-45 c[8,1]+45 c[8,2])+5 \[Sigma]^4 (-8+90 c[5,1]-1440 c[5,2]+990 c[6,0]-882 c[6,1]+234 c[6,2]+360 c[7,1]-5760 c[7,2]+990 c[8,0]-945 c[8,1]+765 c[8,2]))),A[6,10]->-(1/(3840 m1^4 m2^4 (-1+\[Sigma]^2)^4))\[Sigma] (m1 (12-36 \[Sigma]^2)+m2 (-44-240 c[2,0]+180 c[2,1]-150 c[2,2]-315 c[3,0]+315 \[Sigma]^6 (2 c[2,0]+c[3,0])+5 \[Sigma]^2 (4+216 c[2,0]-78 c[2,1]+30 c[2,2]+189 c[3,0]-42 c[3,1])-105 \[Sigma]^4 (14 c[2,0]-2 c[2,1]+9 c[3,0]-c[3,1])+105 c[3,1])),A[6,11]->-((\[Sigma] (30 (2-21 \[Sigma]^2+21 \[Sigma]^4) c[2,1]+60 (-1+7 \[Sigma]^2) c[2,2]+7 (-1+\[Sigma]^2) (8-30 c[3,0]+45 \[Sigma]^2 c[3,1])))/(3840 m1^4 m2 (-1+\[Sigma]^2)^2)),A[6,12]->(m2 \[Sigma] (1-\[Sigma]^2)^3 (30 (1-14 \[Sigma]^2+21 \[Sigma]^4) c[2,2]-7 (1-4 \[Sigma]^2+3 \[Sigma]^4) (-4+15 c[3,0]-15 c[3,1])))/(3840 m1^4 (-1+\[Sigma]^2)^4),A[6,13]->(\[Sigma] (m2+m1 (-6+7 \[Sigma]^2)))/(48 m1^4 m2^6 (-1+\[Sigma]^2)^4),A[6,14]->1/(3840 m1^4 m2^8 (-1+\[Sigma]^2)^4) \[Sigma] (60 m2 (-5+7 \[Sigma]^2)+m1 (-384+30 c[2,0]+240 c[2,1]-480 c[2,2]-735 c[3,0]+\[Sigma]^2 (224-30 c[2,0]-450 c[2,1]+480 c[2,2]+1785 c[3,0]-1155 c[3,1])+420 c[3,1]-21 \[Sigma]^6 (4+30 c[2,2]-15 c[3,0]+15 c[3,1])+7 \[Sigma]^4 (52+30 c[2,1]+90 c[2,2]-195 c[3,0]+150 c[3,1]))),A[6,15]->(m1 (2-14 \[Sigma]^2)-3 m2 (4+(-8+36 \[Sigma]^2-49 \[Sigma]^4+21 \[Sigma]^6) c[1,0]+(6-13 \[Sigma]^2+7 \[Sigma]^4) c[1,1]-5 c[1,2]+5 \[Sigma]^2 c[1,2]))/(768 m1^4 m2^4 (-1+\[Sigma]^2)^4),A[6,16]->-(((2-21 \[Sigma]^2+21 \[Sigma]^4) c[1,1]+2 (-1+7 \[Sigma]^2) c[1,2])/(256 m1^4 m2 (-1+\[Sigma]^2)^2)),A[6,17]->-((m2 (1-14 \[Sigma]^2+21 \[Sigma]^4) c[1,2])/(256 m1^4 (-1+\[Sigma]^2))),A[6,18]->1/(256 m1^4 m2^6 (-1+\[Sigma]^2)^4) (4 m2 (1-3 \[Sigma]^2)-m1 (-32+36 c[1,0]-37 c[1,1]+21 \[Sigma]^6 c[1,1]+\[Sigma]^2 (40-78 c[1,0]+93 c[1,1]-78 c[1,2])+36 c[1,2]+7 \[Sigma]^4 (6 c[1,0]-11 c[1,1]+6 c[1,2]))),A[6,19]->1/(3072 m1^4 m2^8 (-1+\[Sigma]^2)^4) (m2 (-35+310 \[Sigma]^2-323 \[Sigma]^4)-2 m1 (-3 \[Sigma]^2 (-64+102 c[5,0]-258 c[5,1]+270 c[5,2]-210 c[6,0]-18 c[6,1]+210 c[6,2]+408 c[7,0]-1032 c[7,1]+1080 c[7,2]-285 c[8,0]+181 c[8,1]-70 c[8,2])+3 (-32+42 c[5,0]-88 c[5,1]+120 c[5,2]-60 c[6,0]-12 c[6,1]+80 c[6,2]+168 c[7,0]-352 c[7,1]+480 c[7,2]-90 c[8,0]+59 c[8,1]-28 c[8,2])+5 \[Sigma]^4 (-20+36 c[5,0]-144 c[5,1]+90 c[5,2]-153 c[6,0]+9 c[6,1]+99 c[6,2]+144 c[7,0]-576 c[7,1]+360 c[7,2]-180 c[8,0]+111 c[8,1]-21 c[8,2])+7 \[Sigma]^6 (4+30 c[5,1]+45 c[6,0]-9 c[6,1]-15 c[6,2]+120 c[7,1]+45 c[8,0]-27 c[8,1]-12 c[8,2])+63 \[Sigma]^8 c[8,2])),A[6,20]->((m1+m2) \[Sigma])/(48 m1^4 m2^4 (-1+\[Sigma]^2)^4),A[6,21]->-(1/(3840 m1^4 m2^6 (-1+\[Sigma]^2)^4))\[Sigma] (40 m2 (3-5 \[Sigma]^2)+m1 (288+360 c[2,0]-690 c[2,1]+960 c[2,2]+420 c[3,0]-\[Sigma]^2 (536+780 c[2,0]-1950 c[2,1]+2220 c[2,2]+840 c[3,0]-945 c[3,1])+21 \[Sigma]^4 (8+20 c[2,0]-90 c[2,1]+60 c[2,2]+20 c[3,0]-45 c[3,1])-315 c[3,1]+315 \[Sigma]^6 (2 c[2,1]+c[3,1]))),A[6,22]->(2 m2 (1-7 \[Sigma]^2)-3 m1 (4+(-8+36 \[Sigma]^2-49 \[Sigma]^4+21 \[Sigma]^6) c[1,0]+(6-13 \[Sigma]^2+7 \[Sigma]^4) c[1,1]-5 c[1,2]+5 \[Sigma]^2 c[1,2]))/(768 m1^4 m2^4 (-1+\[Sigma]^2)^4),A[6,23]->1/(3072 m1^4 m2^6 (-1+\[Sigma]^2)^4) (m2 (-5+58 \[Sigma]^2-69 \[Sigma]^4)-2 m1 (-56+96 c[5,0]-234 c[5,1]+360 c[5,2]-150 c[6,0]-54 c[6,1]+270 c[6,2]+384 c[7,0]-936 c[7,1]+1440 c[7,2]-270 c[8,0]+186 c[8,1]+63 \[Sigma]^8 c[8,1]-93 c[8,2]+21 \[Sigma]^6 (10 c[5,0]+20 c[6,0]-12 c[6,1]+40 c[7,0]+15 c[8,0]-19 c[8,1]+6 c[8,2])-15 \[Sigma]^4 (4+18 c[5,0]+18 c[5,1]-30 c[5,2]+63 c[6,0]-27 c[6,1]-21 c[6,2]+72 c[7,0]+72 c[7,1]-120 c[7,2]+60 c[8,0]-53 c[8,1]+23 c[8,2])+\[Sigma]^2 (124-36 c[5,0]+504 c[5,1]-810 c[5,2]+675 c[6,0]-99 c[6,1]-585 c[6,2]-144 c[7,0]+2016 c[7,1]-3240 c[7,2]+855 c[8,0]-645 c[8,1]+312 c[8,2]))),A[6,24]->-(1/(3840 m1^4 m2^4 (-1+\[Sigma]^2)^4))\[Sigma] (12 m2 (1-3 \[Sigma]^2)+m1 (-44-240 c[2,0]+180 c[2,1]-150 c[2,2]-315 c[3,0]+315 \[Sigma]^6 (2 c[2,0]+c[3,0])+5 \[Sigma]^2 (4+216 c[2,0]-78 c[2,1]+30 c[2,2]+189 c[3,0]-42 c[3,1])-105 \[Sigma]^4 (14 c[2,0]-2 c[2,1]+9 c[3,0]-c[3,1])+105 c[3,1])),A[6,25]->-(1/(46080 m1^4 m2^4 (-1+\[Sigma]^2)^4))(3 m2 (1-18 \[Sigma]^2+33 \[Sigma]^4)+2 m1 (236-720 c[5,0]+1080 c[5,1]-1350 c[5,2]+135 c[6,0]+585 c[6,1]-1125 c[6,2]-2880 c[7,0]+4320 c[7,1]-5400 c[7,2]+855 c[8,0]+945 \[Sigma]^8 c[8,0]-495 c[8,1]+35 \[Sigma]^6 (-16+90 c[5,0]-90 c[5,1]+90 c[5,2]+54 c[6,0]-90 c[6,1]+90 c[6,2]+360 c[7,0]-360 c[7,1]+360 c[7,2]-99 c[8,0]+9 c[8,1])+\[Sigma]^2 (-932+4320 c[5,0]-5130 c[5,1]+5400 c[5,2]+1395 c[6,0]-4095 c[6,1]+5175 c[6,2]+17280 c[7,0]-20520 c[7,1]+21600 c[7,2]-3285 c[8,0]+1305 c[8,1]-450 c[8,2])-5 \[Sigma]^4 (-256+1350 c[5,0]-1440 c[5,1]+1440 c[5,2]+684 c[6,0]-1332 c[6,1]+1440 c[6,2]+5400 c[7,0]-5760 c[7,1]+5760 c[7,2]-990 c[8,0]+225 c[8,1]-45 c[8,2])+225 c[8,2])),A[6,26]->-(((-1+7 \[Sigma]^2) c[1,1]+2 (2-21 \[Sigma]^2+21 \[Sigma]^4) c[1,2])/(256 m1 m2^6 (-1+\[Sigma]^2)^2)),A[6,27]->-(1/(7680 m1 m2^8 (-1+\[Sigma]^2)^2))(-32+90 c[5,0]-240 c[5,1]+720 c[5,2]-360 c[6,0]+180 c[6,1]+120 c[6,2]-480 c[7,1]+1920 c[7,2]-360 c[8,0]+285 c[8,1]+7 \[Sigma]^4 (-28+450 c[5,2]-315 c[6,0]+315 c[6,1]-195 c[6,2]+1200 c[7,2]-315 c[8,0]+315 c[8,1]-285 c[8,2])-180 c[8,2]+21 \[Sigma]^6 (4+45 c[6,0]-45 c[6,1]+45 c[6,2]+45 c[8,0]-45 c[8,1]+45 c[8,2])+3 \[Sigma]^2 (48+100 c[5,1]-1200 c[5,2]+540 c[6,0]-480 c[6,1]+100 c[6,2]+200 c[7,1]-3200 c[7,2]+540 c[8,0]-515 c[8,1]+410 c[8,2])),A[6,28]->1/(3840 m1 m2^6 (-1+\[Sigma]^2)^2) \[Sigma] (30 (-9+7 \[Sigma]^2) c[2,1]-60 (-8-7 \[Sigma]^2+21 \[Sigma]^4) c[2,2]+7 (-1+\[Sigma]^2) (32-120 c[3,0]+6 \[Sigma]^2 (-4+15 c[3,0]-15 c[3,1])+75 c[3,1])),A[6,29]->-(((2-21 \[Sigma]^2+21 \[Sigma]^4) c[1,1]+2 (-1+7 \[Sigma]^2) c[1,2])/(256 m1 m2^4 (-1+\[Sigma]^2)^2)),A[6,30]->1/(1280 m1 m2^6 (-1+\[Sigma]^2)^2) (-24+120 c[5,0]-270 c[5,1]+360 c[5,2]-270 c[6,0]+60 c[6,1]+150 c[6,2]-540 c[7,1]+960 c[7,2]-270 c[8,0]+180 c[8,1]-7 \[Sigma]^4 (4+50 c[5,1]+45 c[6,0]-15 c[6,1]-15 c[6,2]+100 c[7,1]+45 c[8,0]-30 c[8,1]-10 c[8,2])-85 c[8,2]-105 \[Sigma]^6 c[8,2]+\[Sigma]^2 (52-150 c[5,0]+600 c[5,1]-450 c[5,2]+585 c[6,0]-165 c[6,1]-255 c[6,2]+1200 c[7,1]-1200 c[7,2]+585 c[8,0]-390 c[8,1]+120 c[8,2])),A[6,31]->-((\[Sigma] (30 (2-21 \[Sigma]^2+21 \[Sigma]^4) c[2,1]+60 (-1+7 \[Sigma]^2) c[2,2]+7 (-1+\[Sigma]^2) (8-30 c[3,0]+45 \[Sigma]^2 c[3,1])))/(3840 m1 m2^4 (-1+\[Sigma]^2)^2)),A[6,32]->1/(1536 m1 m2^4 (-1+\[Sigma]^2)^2) (4-48 c[5,0]+48 c[5,1]-54 c[5,2]+45 c[6,0]+3 c[6,1]-27 c[6,2]+96 c[7,1]-144 c[7,2]+45 c[8,0]-21 c[8,1]-63 \[Sigma]^6 c[8,1]+9 c[8,2]-21 \[Sigma]^4 (10 c[5,0]-4 c[6,1]-7 c[8,1]+2 c[8,2])+\[Sigma]^2 (-4+240 c[5,0]-60 c[5,1]-45 c[6,0]-87 c[6,1]+27 c[6,2]-120 c[7,1]-45 c[8,0]-63 c[8,1]+33 c[8,2])),A[6,33]->-((m1 (1-14 \[Sigma]^2+21 \[Sigma]^4) c[1,2])/(256 m2^4 (-1+\[Sigma]^2))),A[6,34]->-(1/(7680 m2^6 (-1+\[Sigma]^2)))m1 (-8-30 c[5,1]+360 c[5,2]-90 c[6,0]+90 c[6,1]-30 c[6,2]+480 c[7,2]-90 c[8,0]+90 c[8,1]+21 \[Sigma]^4 (-8+150 c[5,2]-90 c[6,0]+90 c[6,1]-70 c[6,2]+200 c[7,2]-90 c[8,0]+90 c[8,1]-85 c[8,2])-75 c[8,2]+21 \[Sigma]^6 (4+45 c[6,0]-45 c[6,1]+45 c[6,2]+45 c[8,0]-45 c[8,1]+45 c[8,2])+\[Sigma]^2 (92+150 c[5,1]-3150 c[5,2]+1035 c[6,0]-1035 c[6,1]+555 c[6,2]-4200 c[7,2]+1035 c[8,0]-1035 c[8,1]+915 c[8,2])),A[6,35]->(m1 \[Sigma] (1-\[Sigma]^2)^3 (30 (1-14 \[Sigma]^2+21 \[Sigma]^4) c[2,2]-7 (1-4 \[Sigma]^2+3 \[Sigma]^4) (-4+15 c[3,0]-15 c[3,1])))/(3840 m2^4 (-1+\[Sigma]^2)^4),A[6,36]->-(1/(7680 m2^4 (-1+\[Sigma]^2)))m1 (4+120 c[5,1]-90 c[5,2]+45 c[6,0]-45 c[6,1]-15 c[6,2]-120 c[7,2]+45 c[8,0]-45 c[8,1]+7 \[Sigma]^4 (4+150 c[5,1]+45 c[6,0]-45 c[6,1]-15 c[6,2]+45 c[8,0]-45 c[8,1]-45 c[8,2])+\[Sigma]^2 (-32-1050 c[5,1]+450 c[5,2]-360 c[6,0]+360 c[6,1]+120 c[6,2]+600 c[7,2]-360 c[8,0]+360 c[8,1]-15 c[8,2])+15 c[8,2]+315 \[Sigma]^6 c[8,2]),A[6,37]->-(1/(23040 m2^4)) m1^3 (90 (3-30 \[Sigma]^2+35 \[Sigma]^4) c[5,2]+(-1+15 \[Sigma]^2-35 \[Sigma]^4+21 \[Sigma]^6) (4+45 c[6,0]-45 c[6,1]+45 c[6,2]+45 c[8,0]-45 c[8,1]+45 c[8,2])),A[6,38]->1/(3840 m1^5 m2^5 (-1+\[Sigma]^2)^4) (-20 m1 (1-11 \[Sigma]^2+12 \[Sigma]^4)+m2 (-44-240 c[2,0]+60 c[2,1]-30 c[2,2]+165 c[3,0]+\[Sigma]^4 (16-1470 c[2,0]-750 c[2,1]+120 c[2,2]+1215 c[3,0]-495 c[3,1])-75 c[3,1]+105 \[Sigma]^6 (6 c[2,0]+4 c[2,1]-5 c[3,0]+2 c[3,1])+3 \[Sigma]^2 (-4+360 c[2,0]+90 c[2,1]-30 c[2,2]-285 c[3,0]+120 c[3,1]))),A[6,39]->1/(3840 m1^5 m2^2 (-1+\[Sigma]^2)^2) (30 (6-39 \[Sigma]^2+35 \[Sigma]^4) c[2,1]+60 (-1-7 \[Sigma]^2+14 \[Sigma]^4) c[2,2]-(-1+\[Sigma]^2) (40-150 c[3,0]+7 \[Sigma]^2 (-16+60 c[3,0]-15 c[3,1])+60 c[3,1])),A[6,40]->-(((1-\[Sigma]^2)^3 (30 (5-46 \[Sigma]^2+49 \[Sigma]^4) c[2,2]+(1-8 \[Sigma]^2+7 \[Sigma]^4) (-4+15 c[3,0]-15 c[3,1])))/(3840 m1^5 (-1+\[Sigma]^2)^4)),A[6,41]->(m2 (3-6 \[Sigma]^2)+m1 (-4+29 \[Sigma]^2-28 \[Sigma]^4))/(48 m1^5 m2^7 (-1+\[Sigma]^2)^4),A[6,42]->1/(3840 m1^5 m2^9 (-1+\[Sigma]^2)^4) (20 m2 (7-53 \[Sigma]^2+52 \[Sigma]^4)+m1 (32-30 c[2,0]+60 c[2,1]-240 c[2,2]-45 c[3,0]+\[Sigma]^2 (-592+30 c[2,0]-150 c[2,1]+1800 c[2,2]+195 c[3,0]-165 c[3,1])+7 \[Sigma]^6 (-4+210 c[2,2]+15 c[3,0]-15 c[3,1])+30 c[3,1]+3 \[Sigma]^4 (236+30 c[2,1]-1010 c[2,2]-85 c[3,0]+80 c[3,1]))),A[6,43]->(\[Sigma] (4 m1 (-5+7 \[Sigma]^2)+m2 (8-6 (6-13 \[Sigma]^2+7 \[Sigma]^4) c[1,0]+21 (-1+\[Sigma]^2)^2 c[1,1]-6 c[1,2]+6 \[Sigma]^2 c[1,2])))/(192 m1^5 m2^5 (-1+\[Sigma]^2)^4),A[6,44]->(\[Sigma] (5-7 \[Sigma]^2) (c[1,1]-2 c[1,2]))/(64 m1^5 m2^2 (-1+\[Sigma]^2)^2),A[6,45]->-(1/(192 m1^5 m2^7 (-1+\[Sigma]^2)^4))\[Sigma] (m2 (68-92 \[Sigma]^2)+3 m1 (32-2 c[1,0]+7 c[1,1]+7 \[Sigma]^4 (c[1,1]-2 c[1,2])-12 c[1,2]+2 \[Sigma]^2 (-20+c[1,0]-7 c[1,1]+13 c[1,2]))),A[6,46]->-(((m1+m2) (-1+2 \[Sigma]^2))/(16 m1^5 m2^5 (-1+\[Sigma]^2)^4)),A[6,47]->1/(3840 m1^5 m2^7 (-1+\[Sigma]^2)^4) (-40 m2 (5-43 \[Sigma]^2+44 \[Sigma]^4)+m1 (368+360 c[2,0]-510 c[2,1]+360 c[2,2]+120 c[3,0]+\[Sigma]^4 (-296+420 c[2,0]-2550 c[2,1]-1020 c[2,2]+960 c[3,0]-255 c[3,1])-\[Sigma]^2 (424+780 c[2,0]-2010 c[2,1]+180 c[2,2]+660 c[3,0]-195 c[3,1])-45 c[3,1]+7 \[Sigma]^6 (16+150 c[2,1]+120 c[2,2]-60 c[3,0]+15 c[3,1]))),A[6,48]->(\[Sigma] (4 m2 (-5+7 \[Sigma]^2)+m1 (8-6 (6-13 \[Sigma]^2+7 \[Sigma]^4) c[1,0]+21 (-1+\[Sigma]^2)^2 c[1,1]-6 c[1,2]+6 \[Sigma]^2 c[1,2])))/(192 m1^5 m2^5 (-1+\[Sigma]^2)^4),A[6,49]->1/(3840 m1^5 m2^5 (-1+\[Sigma]^2)^4) (-20 m2 (1-11 \[Sigma]^2+12 \[Sigma]^4)+m1 (-44-240 c[2,0]+60 c[2,1]-30 c[2,2]+165 c[3,0]+\[Sigma]^4 (16-1470 c[2,0]-750 c[2,1]+120 c[2,2]+1215 c[3,0]-495 c[3,1])-75 c[3,1]+105 \[Sigma]^6 (6 c[2,0]+4 c[2,1]-5 c[3,0]+2 c[3,1])+3 \[Sigma]^2 (-4+360 c[2,0]+90 c[2,1]-30 c[2,2]-285 c[3,0]+120 c[3,1]))),A[6,50]->1/(3840 m1^2 m2^7 (-1+\[Sigma]^2)^2) (30 (-1+3 \[Sigma]^2) c[2,1]+60 (6-49 \[Sigma]^2+49 \[Sigma]^4) c[2,2]+(-1+\[Sigma]^2) (16-60 c[3,0]+14 \[Sigma]^2 (-4+15 c[3,0]-15 c[3,1])+45 c[3,1])),A[6,51]->(\[Sigma] (5-7 \[Sigma]^2) (c[1,1]-2 c[1,2]))/(64 m1^2 m2^5 (-1+\[Sigma]^2)^2),A[6,52]->1/(3840 m1^2 m2^5 (-1+\[Sigma]^2)^2) (30 (6-39 \[Sigma]^2+35 \[Sigma]^4) c[2,1]+60 (-1-7 \[Sigma]^2+14 \[Sigma]^4) c[2,2]-(-1+\[Sigma]^2) (40-150 c[3,0]+7 \[Sigma]^2 (-16+60 c[3,0]-15 c[3,1])+60 c[3,1])),A[6,53]->-(((1-\[Sigma]^2)^3 (30 (5-46 \[Sigma]^2+49 \[Sigma]^4) c[2,2]+(1-8 \[Sigma]^2+7 \[Sigma]^4) (-4+15 c[3,0]-15 c[3,1])))/(3840 m2^5 (-1+\[Sigma]^2)^4)),A[6,54]->1/(3072 m1^6 m2^4 (-1+\[Sigma]^2)^4) (m1 (-5+58 \[Sigma]^2-69 \[Sigma]^4)-2 m2 (-56+96 c[5,0]-234 c[5,1]+360 c[5,2]-150 c[6,0]-54 c[6,1]+270 c[6,2]+384 c[7,0]-936 c[7,1]+1440 c[7,2]-270 c[8,0]+186 c[8,1]+63 \[Sigma]^8 c[8,1]-93 c[8,2]+21 \[Sigma]^6 (10 c[5,0]+20 c[6,0]-12 c[6,1]+40 c[7,0]+15 c[8,0]-19 c[8,1]+6 c[8,2])-15 \[Sigma]^4 (4+18 c[5,0]+18 c[5,1]-30 c[5,2]+63 c[6,0]-27 c[6,1]-21 c[6,2]+72 c[7,0]+72 c[7,1]-120 c[7,2]+60 c[8,0]-53 c[8,1]+23 c[8,2])+\[Sigma]^2 (124-36 c[5,0]+504 c[5,1]-810 c[5,2]+675 c[6,0]-99 c[6,1]-585 c[6,2]-144 c[7,0]+2016 c[7,1]-3240 c[7,2]+855 c[8,0]-645 c[8,1]+312 c[8,2]))),A[6,55]->1/(1280 m1^6 m2 (-1+\[Sigma]^2)^2) (-24+120 c[5,0]-270 c[5,1]+360 c[5,2]-270 c[6,0]+60 c[6,1]+150 c[6,2]-540 c[7,1]+960 c[7,2]-270 c[8,0]+180 c[8,1]-7 \[Sigma]^4 (4+50 c[5,1]+45 c[6,0]-15 c[6,1]-15 c[6,2]+100 c[7,1]+45 c[8,0]-30 c[8,1]-10 c[8,2])-85 c[8,2]-105 \[Sigma]^6 c[8,2]+\[Sigma]^2 (52-150 c[5,0]+600 c[5,1]-450 c[5,2]+585 c[6,0]-165 c[6,1]-255 c[6,2]+1200 c[7,1]-1200 c[7,2]+585 c[8,0]-390 c[8,1]+120 c[8,2])),A[6,56]->-(1/(7680 m1^6 (-1+\[Sigma]^2)))m2 (-8-30 c[5,1]+360 c[5,2]-90 c[6,0]+90 c[6,1]-30 c[6,2]+480 c[7,2]-90 c[8,0]+90 c[8,1]+21 \[Sigma]^4 (-8+150 c[5,2]-90 c[6,0]+90 c[6,1]-70 c[6,2]+200 c[7,2]-90 c[8,0]+90 c[8,1]-85 c[8,2])-75 c[8,2]+21 \[Sigma]^6 (4+45 c[6,0]-45 c[6,1]+45 c[6,2]+45 c[8,0]-45 c[8,1]+45 c[8,2])+\[Sigma]^2 (92+150 c[5,1]-3150 c[5,2]+1035 c[6,0]-1035 c[6,1]+555 c[6,2]-4200 c[7,2]+1035 c[8,0]-1035 c[8,1]+915 c[8,2])),A[6,57]->-(1/(256 m1^6 m2^6 (-1+\[Sigma]^2)^4))(4 m1 (6-49 \[Sigma]^2+49 \[Sigma]^4)+m2 (-32+12 c[1,0]-17 c[1,1]+49 \[Sigma]^6 c[1,1]+\[Sigma]^2 (56-30 c[1,0]+81 c[1,1]-30 c[1,2])+12 c[1,2]+\[Sigma]^4 (18 c[1,0]-113 c[1,1]+18 c[1,2]))),A[6,58]->-(((-1+3 \[Sigma]^2) c[1,1]+2 (6-49 \[Sigma]^2+49 \[Sigma]^4) c[1,2])/(256 m1^6 m2^3 (-1+\[Sigma]^2)^2)),A[6,59]->1/(768 m1^6 m2^8 (-1+\[Sigma]^2)^4) (2 m2 (30-239 \[Sigma]^2+239 \[Sigma]^4)+m1 (32+3 c[1,0]-6 c[1,1]+24 c[1,2]-147 \[Sigma]^6 c[1,2]-\[Sigma]^2 (352+3 c[1,0]-15 c[1,1]+180 c[1,2])+\[Sigma]^4 (380-9 c[1,1]+303 c[1,2]))),A[6,60]->1/(3840 m1^6 m2^4 (-1+\[Sigma]^2)^4) (40 m1 \[Sigma] (-3+5 \[Sigma]^2)-m2 \[Sigma] (288+360 c[2,0]-690 c[2,1]+960 c[2,2]+420 c[3,0]-\[Sigma]^2 (536+780 c[2,0]-1950 c[2,1]+2220 c[2,2]+840 c[3,0]-945 c[3,1])+21 \[Sigma]^4 (8+20 c[2,0]-90 c[2,1]+60 c[2,2]+20 c[3,0]-45 c[3,1])-315 c[3,1]+315 \[Sigma]^6 (2 c[2,1]+c[3,1]))),A[6,61]->1/(3840 m1^6 m2 (-1+\[Sigma]^2)^2) \[Sigma] (30 (-9+7 \[Sigma]^2) c[2,1]-60 (-8-7 \[Sigma]^2+21 \[Sigma]^4) c[2,2]+7 (-1+\[Sigma]^2) (32-120 c[3,0]+6 \[Sigma]^2 (-4+15 c[3,0]-15 c[3,1])+75 c[3,1])),A[6,62]->((m1+m2) \[Sigma] (-10+13 \[Sigma]^2))/(16 m1^6 m2^6 (-1+\[Sigma]^2)^4),A[6,63]->1/(256 m1^6 m2^4 (-1+\[Sigma]^2)^4) (m1 (4-12 \[Sigma]^2)-m2 (-32+36 c[1,0]-37 c[1,1]+21 \[Sigma]^6 c[1,1]+\[Sigma]^2 (40-78 c[1,0]+93 c[1,1]-78 c[1,2])+36 c[1,2]+7 \[Sigma]^4 (6 c[1,0]-11 c[1,1]+6 c[1,2]))),A[6,64]->-(((-1+7 \[Sigma]^2) c[1,1]+2 (2-21 \[Sigma]^2+21 \[Sigma]^4) c[1,2])/(256 m1^6 m2 (-1+\[Sigma]^2)^2)),A[6,65]->-(1/(256 m1^6 m2^6 (-1+\[Sigma]^2)^4))(4 m2 (6-49 \[Sigma]^2+49 \[Sigma]^4)+m1 (-32+12 c[1,0]-17 c[1,1]+49 \[Sigma]^6 c[1,1]+\[Sigma]^2 (56-30 c[1,0]+81 c[1,1]-30 c[1,2])+12 c[1,2]+\[Sigma]^4 (18 c[1,0]-113 c[1,1]+18 c[1,2]))),A[6,66]->(\[Sigma] (m1+m2 (-6+7 \[Sigma]^2)))/(48 m1^6 m2^4 (-1+\[Sigma]^2)^4),A[6,67]->-(1/(768 m1^6 m2^4 (-1+\[Sigma]^2)^4))(2 m2 (2-21 \[Sigma]^2+21 \[Sigma]^4)+m1 (4+3 (-8+60 \[Sigma]^2-101 \[Sigma]^4+49 \[Sigma]^6) c[1,0]+3 (2-5 \[Sigma]^2+3 \[Sigma]^4) c[1,1]-3 c[1,2]+3 \[Sigma]^2 c[1,2])),A[6,68]->-(((-1+3 \[Sigma]^2) c[1,1]+2 (6-49 \[Sigma]^2+49 \[Sigma]^4) c[1,2])/(256 m1^3 m2^6 (-1+\[Sigma]^2)^2)),A[6,69]->-(((6-49 \[Sigma]^2+49 \[Sigma]^4) c[1,1]+2 (-1+3 \[Sigma]^2) c[1,2])/(256 m1^3 m2^4 (-1+\[Sigma]^2)^2)),A[6,70]->-(((5-46 \[Sigma]^2+49 \[Sigma]^4) c[1,2])/(256 m1 m2^4 (-1+\[Sigma]^2))),A[6,71]->1/(3840 m1^7 m2^5 (-1+\[Sigma]^2)^4) (-40 m1 (5-43 \[Sigma]^2+44 \[Sigma]^4)+m2 (368+360 c[2,0]-510 c[2,1]+360 c[2,2]+120 c[3,0]+\[Sigma]^4 (-296+420 c[2,0]-2550 c[2,1]-1020 c[2,2]+960 c[3,0]-255 c[3,1])-\[Sigma]^2 (424+780 c[2,0]-2010 c[2,1]+180 c[2,2]+660 c[3,0]-195 c[3,1])-45 c[3,1]+7 \[Sigma]^6 (16+150 c[2,1]+120 c[2,2]-60 c[3,0]+15 c[3,1]))),A[6,72]->1/(3840 m1^7 m2^2 (-1+\[Sigma]^2)^2) (30 (-1+3 \[Sigma]^2) c[2,1]+60 (6-49 \[Sigma]^2+49 \[Sigma]^4) c[2,2]+(-1+\[Sigma]^2) (16-60 c[3,0]+14 \[Sigma]^2 (-4+15 c[3,0]-15 c[3,1])+45 c[3,1])),A[6,73]->((m1+m2) (4-35 \[Sigma]^2+36 \[Sigma]^4))/(48 m1^7 m2^7 (-1+\[Sigma]^2)^4),A[6,74]->1/(192 m1^7 m2^5 (-1+\[Sigma]^2)^4) \[Sigma] (m1 (-68+92 \[Sigma]^2)+3 m2 (-32+2 c[1,0]-7 c[1,1]-7 \[Sigma]^4 (c[1,1]-2 c[1,2])+12 c[1,2]-2 \[Sigma]^2 (-20+c[1,0]-7 c[1,1]+13 c[1,2]))),A[6,75]->(m1 (3-6 \[Sigma]^2)+m2 (-4+29 \[Sigma]^2-28 \[Sigma]^4))/(48 m1^7 m2^5 (-1+\[Sigma]^2)^4),A[6,76]->1/(3072 m1^8 m2^4 (-1+\[Sigma]^2)^4) (m1 (-35+310 \[Sigma]^2-323 \[Sigma]^4)-2 m2 (-3 \[Sigma]^2 (-64+102 c[5,0]-258 c[5,1]+270 c[5,2]-210 c[6,0]-18 c[6,1]+210 c[6,2]+408 c[7,0]-1032 c[7,1]+1080 c[7,2]-285 c[8,0]+181 c[8,1]-70 c[8,2])+3 (-32+42 c[5,0]-88 c[5,1]+120 c[5,2]-60 c[6,0]-12 c[6,1]+80 c[6,2]+168 c[7,0]-352 c[7,1]+480 c[7,2]-90 c[8,0]+59 c[8,1]-28 c[8,2])+5 \[Sigma]^4 (-20+36 c[5,0]-144 c[5,1]+90 c[5,2]-153 c[6,0]+9 c[6,1]+99 c[6,2]+144 c[7,0]-576 c[7,1]+360 c[7,2]-180 c[8,0]+111 c[8,1]-21 c[8,2])+7 \[Sigma]^6 (4+30 c[5,1]+45 c[6,0]-9 c[6,1]-15 c[6,2]+120 c[7,1]+45 c[8,0]-27 c[8,1]-12 c[8,2])+63 \[Sigma]^8 c[8,2])),A[6,77]->-(1/(7680 m1^8 m2 (-1+\[Sigma]^2)^2))(-32+90 c[5,0]-240 c[5,1]+720 c[5,2]-360 c[6,0]+180 c[6,1]+120 c[6,2]-480 c[7,1]+1920 c[7,2]-360 c[8,0]+285 c[8,1]+7 \[Sigma]^4 (-28+450 c[5,2]-315 c[6,0]+315 c[6,1]-195 c[6,2]+1200 c[7,2]-315 c[8,0]+315 c[8,1]-285 c[8,2])-180 c[8,2]+21 \[Sigma]^6 (4+45 c[6,0]-45 c[6,1]+45 c[6,2]+45 c[8,0]-45 c[8,1]+45 c[8,2])+3 \[Sigma]^2 (48+100 c[5,1]-1200 c[5,2]+540 c[6,0]-480 c[6,1]+100 c[6,2]+200 c[7,1]-3200 c[7,2]+540 c[8,0]-515 c[8,1]+410 c[8,2])),A[6,78]->1/(768 m1^8 m2^6 (-1+\[Sigma]^2)^4) (m1 (60-478 \[Sigma]^2+478 \[Sigma]^4)+m2 (32+3 c[1,0]-6 c[1,1]+24 c[1,2]-147 \[Sigma]^6 c[1,2]-\[Sigma]^2 (352+3 c[1,0]-15 c[1,1]+180 c[1,2])+\[Sigma]^4 (380-9 c[1,1]+303 c[1,2]))),A[6,79]->1/(3840 m1^8 m2^4 (-1+\[Sigma]^2)^4) \[Sigma] (60 m1 (-5+7 \[Sigma]^2)+m2 (-384+30 c[2,0]+240 c[2,1]-480 c[2,2]-735 c[3,0]+\[Sigma]^2 (224-30 c[2,0]-450 c[2,1]+480 c[2,2]+1785 c[3,0]-1155 c[3,1])+420 c[3,1]-21 \[Sigma]^6 (4+30 c[2,2]-15 c[3,0]+15 c[3,1])+7 \[Sigma]^4 (52+30 c[2,1]+90 c[2,2]-195 c[3,0]+150 c[3,1]))),A[6,80]->1/(768 m1^8 m2^4 (-1+\[Sigma]^2)^4) (m1 (10-22 \[Sigma]^2)-m2 (32-15 c[1,0]+18 c[1,1]+7 \[Sigma]^4 (20+3 c[1,1]-21 c[1,2])-24 c[1,2]+63 \[Sigma]^6 c[1,2]+\[Sigma]^2 (-160+15 c[1,0]-39 c[1,1]+108 c[1,2]))),A[6,81]->1/(3840 m1^9 m2^5 (-1+\[Sigma]^2)^4) (20 m1 (7-53 \[Sigma]^2+52 \[Sigma]^4)+m2 (32-30 c[2,0]+60 c[2,1]-240 c[2,2]-45 c[3,0]+\[Sigma]^2 (-592+30 c[2,0]-150 c[2,1]+1800 c[2,2]+195 c[3,0]-165 c[3,1])+7 \[Sigma]^6 (-4+210 c[2,2]+15 c[3,0]-15 c[3,1])+30 c[3,1]+3 \[Sigma]^4 (236+30 c[2,1]-1010 c[2,2]-85 c[3,0]+80 c[3,1]))),A[6,82]->1/(46080 m1^10 m2^4 (-1+\[Sigma]^2)^4) (15 m1 (21-154 \[Sigma]^2+149 \[Sigma]^4)-2 m2 (176-270 c[5,0]+630 c[5,1]-1350 c[5,2]+630 c[6,0]-90 c[6,1]-630 c[6,2]-1080 c[7,0]+2520 c[7,1]-5400 c[7,2]+855 c[8,0]-630 c[8,1]+\[Sigma]^2 (-32+270 c[5,0]-1080 c[5,1]+5400 c[5,2]-3060 c[6,0]+1980 c[6,1]+720 c[6,2]+1080 c[7,0]-4320 c[7,1]+21600 c[7,2]-3285 c[8,0]+2835 c[8,1]-1980 c[8,2])+7 \[Sigma]^6 (-44+450 c[5,2]-495 c[6,0]+495 c[6,1]-315 c[6,2]+1800 c[7,2]-495 c[8,0]+495 c[8,1]-450 c[8,2])+360 c[8,2]+21 \[Sigma]^8 (4+45 c[6,0]-45 c[6,1]+45 c[6,2]+45 c[8,0]-45 c[8,1]+45 c[8,2])+5 \[Sigma]^4 (-8+90 c[5,1]-1440 c[5,2]+990 c[6,0]-882 c[6,1]+234 c[6,2]+360 c[7,1]-5760 c[7,2]+990 c[8,0]-945 c[8,1]+765 c[8,2])))}/.{B[5,1]->(I (6 c[4,0]+7 (-1+\[Sigma]^2) c[4,1]+2 (4-7 \[Sigma]^2) c[4,2]))/(64 m1 m2^6 (-1+\[Sigma]^2)),B[5,2]->(I (2 (-4+7 \[Sigma]^2) c[4,0]-7 (-1+\[Sigma]^2) c[4,1]-6 c[4,2]))/(64 m1 m2^4 (-1+\[Sigma]^2)),B[5,3]->(I m1 (-1+7 \[Sigma]^2) (c[4,1]-2 c[4,2]))/(64 m2^4),B[5,4]->(I (2 (-4+7 \[Sigma]^2) c[4,0]-7 (-1+\[Sigma]^2) c[4,1]-6 c[4,2]))/(64 m1^4 m2 (-1+\[Sigma]^2)),B[5,5]->(I m2 (-1+7 \[Sigma]^2) (c[4,1]-2 c[4,2]))/(64 m1^4),B[5,6]->(I (6 c[4,0]+7 (-1+\[Sigma]^2) c[4,1]+2 (4-7 \[Sigma]^2) c[4,2]))/(64 m1^6 m2 (-1+\[Sigma]^2))}/.{B[6,1]->-(1/(512 m1^4 m2^2 (-1+\[Sigma]^2)^2))\[Sigma] (2 (8-28 \[Sigma]^2+21 \[Sigma]^4) c[9,0]+2 (-6+7 \[Sigma]^2) c[9,1]+10 c[9,2]+21 c[10,0]-42 \[Sigma]^2 c[10,0]+21 \[Sigma]^4 c[10,0]-7 c[10,1]+7 \[Sigma]^2 c[10,1]),B[6,2]->-((\[Sigma] ((4-42 \[Sigma]^2+42 \[Sigma]^4) c[9,1]+4 (-1+7 \[Sigma]^2) c[9,2]+7 (-1+\[Sigma]^2) (-2 c[10,0]+3 \[Sigma]^2 c[10,1])))/(512 m1^4 (-1+\[Sigma]^2))),B[6,3]->(m2^2 \[Sigma] ((-2+28 \[Sigma]^2-42 \[Sigma]^4) c[9,2]+7 (1-4 \[Sigma]^2+3 \[Sigma]^4) (c[10,0]-c[10,1])))/(512 m1^4),B[6,4]->(-5 c[4,0]+(6-7 \[Sigma]^2) c[4,1]+(-8+28 \[Sigma]^2-21 \[Sigma]^4) c[4,2])/(256 m1^2 m2^8 (-1+\[Sigma]^2)^2),B[6,5]->((-8+28 \[Sigma]^2-21 \[Sigma]^4) c[4,0]+(6-7 \[Sigma]^2) c[4,1]-5 c[4,2])/(256 m1^4 m2^2 (-1+\[Sigma]^2)^2),B[6,6]->((-2+21 \[Sigma]^2-21 \[Sigma]^4) c[4,1]+2 (1-7 \[Sigma]^2) c[4,2])/(256 m1^4 (-1+\[Sigma]^2)),B[6,7]->-((m2^2 (1-14 \[Sigma]^2+21 \[Sigma]^4) c[4,2])/(256 m1^4)),B[6,8]->1/(512 m1^2 m2^8 (-1+\[Sigma]^2)^2) \[Sigma] (-2 c[9,0]+2 (-8+7 \[Sigma]^2) c[9,1]+32 c[9,2]-42 \[Sigma]^4 c[9,2]+49 c[10,0]-70 \[Sigma]^2 c[10,0]+21 \[Sigma]^4 c[10,0]-28 c[10,1]+49 \[Sigma]^2 c[10,1]-21 \[Sigma]^4 c[10,1]),B[6,9]->(-6 (-6+7 \[Sigma]^2) c[4,0]+(-37+56 \[Sigma]^2-21 \[Sigma]^4) c[4,1]+6 (6-7 \[Sigma]^2) c[4,2])/(256 m1^2 m2^6 (-1+\[Sigma]^2)^2),B[6,10]->-(1/(512 m1^2 m2^6 (-1+\[Sigma]^2)^2))\[Sigma] (4 (-6+7 \[Sigma]^2) c[9,0]+(46-84 \[Sigma]^2+42 \[Sigma]^4) c[9,1]-64 c[9,2]+84 \[Sigma]^2 c[9,2]-28 c[10,0]+28 \[Sigma]^2 c[10,0]+21 c[10,1]-42 \[Sigma]^2 c[10,1]+21 \[Sigma]^4 c[10,1]),B[6,11]->((-8+28 \[Sigma]^2-21 \[Sigma]^4) c[4,0]+(6-7 \[Sigma]^2) c[4,1]-5 c[4,2])/(256 m1^2 m2^4 (-1+\[Sigma]^2)^2),B[6,12]->-(1/(512 m1^2 m2^4 (-1+\[Sigma]^2)^2))\[Sigma] (2 (8-28 \[Sigma]^2+21 \[Sigma]^4) c[9,0]+2 (-6+7 \[Sigma]^2) c[9,1]+10 c[9,2]+21 c[10,0]-42 \[Sigma]^2 c[10,0]+21 \[Sigma]^4 c[10,0]-7 c[10,1]+7 \[Sigma]^2 c[10,1]),B[6,13]->((1-7 \[Sigma]^2) c[4,1]-2 (2-21 \[Sigma]^2+21 \[Sigma]^4) c[4,2])/(256 m2^6 (-1+\[Sigma]^2)),B[6,14]->(\[Sigma] (2 (-9+7 \[Sigma]^2) c[9,1]+(32+28 \[Sigma]^2-84 \[Sigma]^4) c[9,2]+7 (-1+\[Sigma]^2) ((-8+6 \[Sigma]^2) c[10,0]+(5-6 \[Sigma]^2) c[10,1])))/(512 m2^6 (-1+\[Sigma]^2)),B[6,15]->((-2+21 \[Sigma]^2-21 \[Sigma]^4) c[4,1]+2 (1-7 \[Sigma]^2) c[4,2])/(256 m2^4 (-1+\[Sigma]^2)),B[6,16]->-((\[Sigma] ((4-42 \[Sigma]^2+42 \[Sigma]^4) c[9,1]+4 (-1+7 \[Sigma]^2) c[9,2]+7 (-1+\[Sigma]^2) (-2 c[10,0]+3 \[Sigma]^2 c[10,1])))/(512 m2^4 (-1+\[Sigma]^2))),B[6,17]->-((m1^2 (1-14 \[Sigma]^2+21 \[Sigma]^4) c[4,2])/(256 m2^4)),B[6,18]->(m1^2 \[Sigma] ((-2+28 \[Sigma]^2-42 \[Sigma]^4) c[9,2]+7 (1-4 \[Sigma]^2+3 \[Sigma]^4) (c[10,0]-c[10,1])))/(512 m2^4),B[6,19]->(\[Sigma] (-2 (-6+7 \[Sigma]^2) c[4,0]+7 (-1+\[Sigma]^2) c[4,1]+2 c[4,2]))/(128 m1^5 m2^3 (-1+\[Sigma]^2)^2),B[6,20]->-((\[Sigma] (-5+7 \[Sigma]^2) (c[4,1]-2 c[4,2]))/(128 m1^5 m2 (-1+\[Sigma]^2))),B[6,21]->-((\[Sigma] (2 c[4,0]+7 (-1+\[Sigma]^2) c[4,1]+2 (6-7 \[Sigma]^2) c[4,2]))/(128 m1^3 m2^7 (-1+\[Sigma]^2)^2)),B[6,22]->(\[Sigma] (-2 (-6+7 \[Sigma]^2) c[4,0]+7 (-1+\[Sigma]^2) c[4,1]+2 c[4,2]))/(128 m1^3 m2^5 (-1+\[Sigma]^2)^2),B[6,23]->-((\[Sigma] (-5+7 \[Sigma]^2) (c[4,1]-2 c[4,2]))/(128 m1 m2^5 (-1+\[Sigma]^2))),B[6,24]->-(1/(512 m1^6 m2^2 (-1+\[Sigma]^2)^2))\[Sigma] (4 (-6+7 \[Sigma]^2) c[9,0]+(46-84 \[Sigma]^2+42 \[Sigma]^4) c[9,1]-64 c[9,2]+84 \[Sigma]^2 c[9,2]-28 c[10,0]+28 \[Sigma]^2 c[10,0]+21 c[10,1]-42 \[Sigma]^2 c[10,1]+21 \[Sigma]^4 c[10,1]),B[6,25]->(\[Sigma] (2 (-9+7 \[Sigma]^2) c[9,1]+(32+28 \[Sigma]^2-84 \[Sigma]^4) c[9,2]+7 (-1+\[Sigma]^2) ((-8+6 \[Sigma]^2) c[10,0]+(5-6 \[Sigma]^2) c[10,1])))/(512 m1^6 (-1+\[Sigma]^2)),B[6,26]->(-6 (-6+7 \[Sigma]^2) c[4,0]+(-37+56 \[Sigma]^2-21 \[Sigma]^4) c[4,1]+6 (6-7 \[Sigma]^2) c[4,2])/(256 m1^6 m2^2 (-1+\[Sigma]^2)^2),B[6,27]->((1-7 \[Sigma]^2) c[4,1]-2 (2-21 \[Sigma]^2+21 \[Sigma]^4) c[4,2])/(256 m1^6 (-1+\[Sigma]^2)),B[6,28]->-((\[Sigma] (2 c[4,0]+7 (-1+\[Sigma]^2) c[4,1]+2 (6-7 \[Sigma]^2) c[4,2]))/(128 m1^7 m2^3 (-1+\[Sigma]^2)^2)),B[6,29]->1/(512 m1^8 m2^2 (-1+\[Sigma]^2)^2) \[Sigma] (-2 c[9,0]+2 (-8+7 \[Sigma]^2) c[9,1]+32 c[9,2]-42 \[Sigma]^4 c[9,2]+49 c[10,0]-70 \[Sigma]^2 c[10,0]+21 \[Sigma]^4 c[10,0]-28 c[10,1]+49 \[Sigma]^2 c[10,1]-21 \[Sigma]^4 c[10,1]),B[6,30]->(-5 c[4,0]+(6-7 \[Sigma]^2) c[4,1]+(-8+28 \[Sigma]^2-21 \[Sigma]^4) c[4,2])/(256 m1^8 m2^2 (-1+\[Sigma]^2)^2)}/.l->1


(* ::Subsection::Closed:: *)
(*1PM amplitude coefficients in the CovSSC*)


coeffs1PM[x_]:=x/.{F[0,0]->16 m1^2 m2^2 (1-2 \[Sigma]^2)}/.{F[1,1]->-32 I m1 \[Sigma],F[1,2]->-32 I m2 \[Sigma]}/.{F[2,1]->(8 (-1+2 \[Sigma]^2))/(m2^2 (-1+\[Sigma]^2)),F[2,2]->(16-32 \[Sigma]^2)/(m1 m2-m1 m2 \[Sigma]^2),F[2,3]->(8 (-1+2 \[Sigma]^2))/(m1^2 (-1+\[Sigma]^2))}/.{F[3,1]->(16 I \[Sigma])/(3 m1 m2^4 (-1+\[Sigma]^2)),F[3,2]->(16 I \[Sigma])/(m1^2 m2^3 (-1+\[Sigma]^2)),F[3,3]->(16 I \[Sigma])/(m1^3 m2^2 (-1+\[Sigma]^2)),F[3,4]->(16 I \[Sigma])/(3 m1^4 m2 (-1+\[Sigma]^2))}/.{F[4,1]->(2-4 \[Sigma]^2)/(3 m1^2 m2^6 (-1+\[Sigma]^2)^2),F[4,2]->-((8 (-1+2 \[Sigma]^2))/(3 m1^3 m2^5 (-1+\[Sigma]^2)^2)),F[4,3]->(4-8 \[Sigma]^2)/(m1^4 m2^4 (-1+\[Sigma]^2)^2),F[4,4]->-((8 (-1+2 \[Sigma]^2))/(3 m1^5 m2^3 (-1+\[Sigma]^2)^2)),F[4,5]->(2-4 \[Sigma]^2)/(3 m1^6 m2^2 (-1+\[Sigma]^2)^2)}/.{F[5,1]->-((4 I \[Sigma])/(15 m1^3 m2^8 (-1+\[Sigma]^2)^2)),F[5,2]->-((4 I \[Sigma])/(3 m1^4 m2^7 (-1+\[Sigma]^2)^2)),F[5,3]->-((8 I \[Sigma])/(3 m1^5 m2^6 (-1+\[Sigma]^2)^2)),F[5,4]->-((8 I \[Sigma])/(3 m1^6 m2^5 (-1+\[Sigma]^2)^2)),F[5,5]->-((4 I \[Sigma])/(3 m1^7 m2^4 (-1+\[Sigma]^2)^2)),F[5,6]->-((4 I \[Sigma])/(15 m1^8 m2^3 (-1+\[Sigma]^2)^2))}/.{F[6,1]->(-1+2 \[Sigma]^2)/(45 m1^4 m2^10 (-1+\[Sigma]^2)^3),F[6,2]->(2 (-1+2 \[Sigma]^2))/(15 m1^5 m2^9 (-1+\[Sigma]^2)^3),F[6,3]->(-1+2 \[Sigma]^2)/(3 m1^6 m2^8 (-1+\[Sigma]^2)^3),F[6,4]->(4 (-1+2 \[Sigma]^2))/(9 m1^7 m2^7 (-1+\[Sigma]^2)^3),F[6,5]->(-1+2 \[Sigma]^2)/(3 m1^8 m2^6 (-1+\[Sigma]^2)^3),F[6,6]->(2 (-1+2 \[Sigma]^2))/(15 m1^9 m2^5 (-1+\[Sigma]^2)^3),F[6,7]->(-1+2 \[Sigma]^2)/(45 m1^10 m2^4 (-1+\[Sigma]^2)^3)}


(* ::Subsection::Closed:: *)
(*2PM eikonal coefficients in the CovSSC*)


coeffs\[Chi]CovSSC2PM[x_]:= x/.{L[0,0]-> -A[0,0]}/.{L[1,1]->-((I (E1+E2) A[1,1])/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),L[1,2]->-((I (E1+E2) A[1,2])/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))}/.{L[2,1]->1/2 m1 m2 Sqrt[-1+\[Sigma]^2] A[2,5],L[2,2]->1/2 m1 m2 Sqrt[-1+\[Sigma]^2] A[2,2],L[2,3]->1/2 m1 m2 Sqrt[-1+\[Sigma]^2] A[2,6],L[2,4]->-(((E1+E2)^2 (2 m2^2 A[2,2]-A[2,4]))/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2])),L[2,5]->-(((E1+E2)^2 (A[2,3]+2 m1 m2 A[2,5]))/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2])),L[2,6]->((E1+E2)^2 (A[2,1]-2 m1^2 A[2,6]))/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]),L[2,7]->-(3/4) m1 m2 Sqrt[-1+\[Sigma]^2] A[2,2],L[2,8]->-(3/4) m1 m2 Sqrt[-1+\[Sigma]^2] A[2,5],L[2,9]->-(3/4) m1 m2 Sqrt[-1+\[Sigma]^2] A[2,6]}/.{L[3,1]->3/2 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,2],L[3,2]->3/2 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,9],L[3,3]->3/2 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,6],L[3,4]->3/2 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,10],L[3,5]->(3 I (E1+E2)^3 (-2 m2^2 A[3,2]+A[3,4]))/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2]),L[3,6]->(3 I (E1+E2)^3 (-2 m2^2 A[3,6]+A[3,8]))/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2]),L[3,7]->-((3 I (E1+E2)^3 A[3,3])/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2])),L[3,8]->-((3 I (E1+E2)^3 A[3,7])/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2])),L[3,9]->(3 I (E1+E2)^3 (A[3,1]-2 m1^2 A[3,9]))/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]),L[3,10]->(3 I (E1+E2)^3 (A[3,5]-2 m1^2 A[3,10]))/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]),L[3,11]->-(3/2) I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,6],L[3,12]->-(15/4) I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,2],L[3,13]->-(15/4) I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,6],L[3,14]->3/2 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,9],L[3,15]->-(15/4) I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,9],L[3,16]->-(15/4) I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,10]}/.{L[4,1]->-(3/2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],L[4,2]->-6 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16],L[4,3]->-((3 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+3 A[4,14]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),L[4,4]->-6 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24],L[4,5]->-(9/2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],L[4,6]->-((9 A[4,3])/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))+3 m1 m2 Sqrt[-1+\[Sigma]^2] (A[4,20]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25]),L[4,7]->(3 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[4,16]-A[4,18]))/m2,L[4,8]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 3 (E1+E2)^2 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+8 m1^2 m2^2 A[4,12]-8 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+6 A[4,14]),L[4,9]->(3 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (3 m2^2 A[4,21]-2 A[4,23]))/(2 m2),L[4,10]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))3 (E1+E2)^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+3 m1^4 A[4,11]-6 m1^4 \[Sigma]^2 A[4,11]+3 m1^4 \[Sigma]^4 A[4,11]+4 m1^2 m2^2 A[4,12]-4 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+3 A[4,14]),L[4,11]->3 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,17]+m1 m2 A[4,21]),L[4,12]->3 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,7]+2 m1 m2 A[4,16]),L[4,13]->3 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,22]+2 m1 m2 A[4,24]),L[4,14]->-((3 (E1+E2)^4 (4 m2^2 A[4,7]-3 A[4,10]+8 m1 m2^3 A[4,16]-4 m1 m2 A[4,18]))/(4 m1^2 m2^4 Sqrt[-1+\[Sigma]^2])),L[4,15]->-((3 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (A[4,15]-2 m1^2 A[4,24]))/m1),L[4,16]->(3 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (-2 A[4,4]+3 m1^2 A[4,21]))/(2 m1),L[4,17]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 3 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[4,2]+6 A[4,3]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[4,19]-2 A[4,20]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])),L[4,18]->(3 (E1+E2)^4 (4 m2^2 A[4,4]-3 A[4,8]-4 m1 (m2 A[4,17]+2 m1 m2^2 A[4,21]-m1 A[4,23])))/(4 m1^3 m2^3 Sqrt[-1+\[Sigma]^2]),L[4,19]->(3 (E1+E2)^4 (3 A[4,6]+4 m1 m2 A[4,15]-4 m1^2 (A[4,22]+2 m1 m2 A[4,24])))/(4 m1^4 m2^2 Sqrt[-1+\[Sigma]^2]),L[4,20]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))3 (E1+E2)^4 (3 m2^4 (-1+\[Sigma]^2)^2 A[4,1]+m2^2 (-1+\[Sigma]^2) A[4,2]+3 A[4,3]-4 m1^2 m2^4 A[4,19]+8 m1^2 m2^4 \[Sigma]^2 A[4,19]-4 m1^2 m2^4 \[Sigma]^4 A[4,19]+4 m1^2 m2^2 A[4,20]-4 m1^2 m2^2 \[Sigma]^2 A[4,20]+8 m1^4 m2^4 A[4,25]-16 m1^4 m2^4 \[Sigma]^2 A[4,25]+8 m1^4 m2^4 \[Sigma]^4 A[4,25]),L[4,21]->15 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16],L[4,22]->(15 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+6 A[4,14]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),L[4,23]->15/2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],L[4,24]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))15 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+7 m1^2 m2^2 A[4,12]-7 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+6 A[4,14]),L[4,25]->-(15/4) (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,7]+4 m1 m2 A[4,16]),L[4,26]->(15 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (A[4,4]-2 m1^2 A[4,21]))/(4 m1),L[4,27]->-((105 (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+A[4,14]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),L[4,28]->15 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],L[4,29]->15 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16],L[4,30]->15 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24],L[4,31]->-((15 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (4 m2^2 A[4,16]-A[4,18]))/(4 m2)),L[4,32]->-(15/4) (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,17]+4 m1 m2 A[4,21]),L[4,33]->(15 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (A[4,15]-4 m1^2 A[4,24]))/(4 m1),L[4,34]->-(105/4) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16],L[4,35]->15 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24],L[4,36]->15/2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],L[4,37]->(15 (6 A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[4,20]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),L[4,38]->-((15 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[4,21]-A[4,23]))/(4 m2)),L[4,39]->-(15/4) (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,22]+4 m1 m2 A[4,24]),L[4,40]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))15 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[4,2]+6 A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[4,19]-7 A[4,20]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])),L[4,41]->-(105/4) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],L[4,42]->-(105/4) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24],L[4,43]->-((105 (A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-A[4,20]+m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))}/.{L[5,1]->-(15/2) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],L[5,2]->-((15 I (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,12]+3 A[5,15]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),L[5,3]->-(45/2) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],L[5,4]->-((15 I (E1+E2) (3 A[5,3]-4 m1^2 m2^2 (-1+\[Sigma]^2) (A[5,32]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),L[5,5]->-(15/2) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],L[5,6]->-((15 I (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,28]+3 A[5,30]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),L[5,7]->-(45/2) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],L[5,8]->-((15 I (E1+E2) (3 A[5,18]-4 m1^2 m2^2 (-1+\[Sigma]^2) (A[5,37]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),L[5,9]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 I (E1+E2)^3 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+8 m1^2 m2^2 A[5,12]-8 m1^2 m2^2 \[Sigma]^2 A[5,12]-m1^2 A[5,14]+m1^2 \[Sigma]^2 A[5,14]+6 A[5,15]),L[5,10]->(15 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] (3 m2^2 A[5,33]-2 A[5,35]))/(2 m2),L[5,11]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 I (E1+E2)^3 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,25]+8 m1^2 m2^2 A[5,28]-8 m1^2 m2^2 \[Sigma]^2 A[5,28]-m1^2 A[5,29]+m1^2 \[Sigma]^2 A[5,29]+6 A[5,30]),L[5,12]->(15 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] (3 m2^2 A[5,38]-2 A[5,40]))/(2 m2),L[5,13]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))15 I (E1+E2)^5 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+3 m1^4 A[5,11]-6 m1^4 \[Sigma]^2 A[5,11]+3 m1^4 \[Sigma]^4 A[5,11]+4 m1^2 m2^2 A[5,12]-4 m1^2 m2^2 \[Sigma]^2 A[5,12]-m1^2 A[5,14]+m1^2 \[Sigma]^2 A[5,14]+3 A[5,15]),L[5,14]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))15 I (E1+E2)^5 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,25]+3 m1^4 A[5,27]-6 m1^4 \[Sigma]^2 A[5,27]+3 m1^4 \[Sigma]^4 A[5,27]+4 m1^2 m2^2 A[5,28]-4 m1^2 m2^2 \[Sigma]^2 A[5,28]-m1^2 A[5,29]+m1^2 \[Sigma]^2 A[5,29]+3 A[5,30]),L[5,15]->15 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] A[5,33],L[5,16]->(15 I (E1+E2)^3 (4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,7]-A[5,13]))/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]),L[5,17]->15 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] A[5,34],L[5,18]->15 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] A[5,38],L[5,19]->15 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] A[5,23],L[5,20]->-((15 I (E1+E2)^3 (A[5,22]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,39]))/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2])),L[5,21]->-((15 I (E1+E2)^5 (4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,7]-3 m1^2 (-1+\[Sigma]^2) A[5,10]-A[5,13]))/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2))),L[5,22]->-((15 I (E1+E2)^5 (4 m2^2 A[5,23]-3 A[5,26]))/(4 m1^2 m2^4 Sqrt[-1+\[Sigma]^2])),L[5,23]->(15 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] (-2 A[5,4]+3 m1^2 A[5,33]))/(2 m1),L[5,24]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 I (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) A[5,2]+6 A[5,3]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,31]-2 A[5,32]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])),L[5,25]->(15 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] (-2 A[5,19]+3 m1^2 A[5,38]))/(2 m1),L[5,26]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 I (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) A[5,17]+6 A[5,18]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,36]-2 A[5,37]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])),L[5,27]->(15 I (E1+E2)^5 (4 m2^2 A[5,4]-3 A[5,8]+4 m1^2 (-2 m2^2 A[5,33]+A[5,35])))/(4 m1^3 m2^3 Sqrt[-1+\[Sigma]^2]),L[5,28]->(15 I (E1+E2)^5 (4 m2^2 A[5,19]-3 A[5,24]+4 m1^2 (-2 m2^2 A[5,38]+A[5,40])))/(4 m1^3 m2^3 Sqrt[-1+\[Sigma]^2]),L[5,29]->(15 I (E1+E2)^5 (3 A[5,6]-4 m1^2 A[5,34]))/(4 m1^4 m2^2 Sqrt[-1+\[Sigma]^2]),L[5,30]->(15 I (E1+E2)^5 (3 m2^2 (-1+\[Sigma]^2) A[5,21]+A[5,22]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,39]))/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2)),L[5,31]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))15 I (E1+E2)^5 (3 m2^4 (-1+\[Sigma]^2)^2 A[5,1]+m2^2 (-1+\[Sigma]^2) A[5,2]+3 A[5,3]-4 m1^2 m2^4 A[5,31]+8 m1^2 m2^4 \[Sigma]^2 A[5,31]-4 m1^2 m2^4 \[Sigma]^4 A[5,31]+4 m1^2 m2^2 A[5,32]-4 m1^2 m2^2 \[Sigma]^2 A[5,32]+8 m1^4 m2^4 A[5,41]-16 m1^4 m2^4 \[Sigma]^2 A[5,41]+8 m1^4 m2^4 \[Sigma]^4 A[5,41]),L[5,32]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))15 I (E1+E2)^5 (3 m2^4 (-1+\[Sigma]^2)^2 A[5,16]+m2^2 (-1+\[Sigma]^2) A[5,17]+3 A[5,18]-4 m1^2 m2^4 A[5,36]+8 m1^2 m2^4 \[Sigma]^2 A[5,36]-4 m1^2 m2^4 \[Sigma]^4 A[5,36]+4 m1^2 m2^2 A[5,37]-4 m1^2 m2^2 \[Sigma]^2 A[5,37]+8 m1^4 m2^4 A[5,42]-16 m1^4 m2^4 \[Sigma]^2 A[5,42]+8 m1^4 m2^4 \[Sigma]^4 A[5,42]),L[5,33]->-15 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],L[5,34]->(15 I (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[5,28]+6 A[5,30]))/(2 m1 m2 Sqrt[-1+\[Sigma]^2]),L[5,35]->15 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],L[5,36]->-(1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))15 I (E1+E2)^3 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,25]+7 m1^2 m2^2 A[5,28]-7 m1^2 m2^2 \[Sigma]^2 A[5,28]-m1^2 A[5,29]+m1^2 \[Sigma]^2 A[5,29]+6 A[5,30]),L[5,37]->-(15/2) I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (A[5,23]-2 m1 m2 A[5,33]),L[5,38]->(15 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] (A[5,19]-2 m1^2 A[5,38]))/(2 m1),L[5,39]->(105 I (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[5,12]+6 A[5,15]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),L[5,40]->105/2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],L[5,41]->(105 I (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[5,28]+6 A[5,30]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),L[5,42]->105/2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],L[5,43]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 I (E1+E2)^3 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+7 m1^2 m2^2 A[5,12]-7 m1^2 m2^2 \[Sigma]^2 A[5,12]-m1^2 A[5,14]+m1^2 \[Sigma]^2 A[5,14]+6 A[5,15]),L[5,44]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 I (E1+E2)^3 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,25]+7 m1^2 m2^2 A[5,28]-7 m1^2 m2^2 \[Sigma]^2 A[5,28]-m1^2 A[5,29]+m1^2 \[Sigma]^2 A[5,29]+6 A[5,30]),L[5,45]->-((105 I (E1+E2)^3 (m1^2 m2^2 (-1+\[Sigma]^2) A[5,7]-A[5,13]))/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2])),L[5,46]->-(105/4) I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] A[5,23],L[5,47]->(105 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] (A[5,4]-2 m1^2 A[5,33]))/(4 m1),L[5,48]->(105 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] (A[5,19]-2 m1^2 A[5,38]))/(4 m1),L[5,49]->-((105 I (E1+E2) (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,28]+A[5,30]))/(m1 m2 Sqrt[-1+\[Sigma]^2])),L[5,50]->-((945 I (E1+E2) (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,12]+A[5,15]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),L[5,51]->-((945 I (E1+E2) (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,28]+A[5,30]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),L[5,52]->15 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],L[5,53]->-15 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],L[5,54]->-((15 I (E1+E2) (6 A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[5,32]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])))/(2 m1 m2 Sqrt[-1+\[Sigma]^2])),L[5,55]->(15 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[5,33]-A[5,35]))/(2 m2),L[5,56]->15/2 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (A[5,34]-2 m1 m2 A[5,38]),L[5,57]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 I (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) A[5,2]+6 A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,31]-7 A[5,32]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])),L[5,58]->105 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],L[5,59]->105 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],L[5,60]->-105 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] A[5,33],L[5,61]->-105 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] A[5,38],L[5,62]->105/2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],L[5,63]->105/2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],L[5,64]->(105 I (E1+E2) (6 A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[5,32]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),L[5,65]->105/2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],L[5,66]->(105 I (E1+E2) (6 A[5,18]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[5,37]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),L[5,67]->-((105 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[5,33]-A[5,35]))/(4 m2)),L[5,68]->-((105 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[5,38]-A[5,40]))/(4 m2)),L[5,69]->-(105/4) I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] A[5,34],L[5,70]->(105 I (E1+E2)^3 (A[5,22]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,39]))/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]),L[5,71]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 I (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) A[5,2]+6 A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,31]-7 A[5,32]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])),L[5,72]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 I (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) A[5,17]+6 A[5,18]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,36]-7 A[5,37]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])),L[5,73]->-(105/2) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],L[5,74]->-(945/4) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],L[5,75]->-(945/4) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],L[5,76]->(105 I (E1+E2) (A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-A[5,32]+m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])))/(m1 m2 Sqrt[-1+\[Sigma]^2]),L[5,77]->-((945 I (E1+E2) (A[5,3]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,32]+m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,41]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),L[5,78]->-((945 I (E1+E2) (A[5,18]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,37]+m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,42]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))}/.{L[6,1]->30 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],L[6,2]->15/2 m1 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+6 A[6,70]),L[6,3]->45/2 m1 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]+3 A[6,53]),L[6,4]->(45 (16 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,27]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[6,34]-5 A[6,37]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),L[6,5]->15/2 m1 m2 Sqrt[-1+\[Sigma]^2] (6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,6]->150 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],L[6,7]->15/2 m1 m2 Sqrt[-1+\[Sigma]^2] (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-5 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+3 A[6,70]),L[6,8]->45/2 m1 m2 Sqrt[-1+\[Sigma]^2] (3 A[6,40]-4 m1^2 m2^2 (-1+\[Sigma]^2) (A[6,72]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),L[6,9]->15/2 m1 m2 Sqrt[-1+\[Sigma]^2] (3 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-5 A[6,58]+16 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,10]->(45 (-5 A[6,4]+2 m1^2 m2^2 (-1+\[Sigma]^2) (3 A[6,56]-4 m1^2 m2^2 (-1+\[Sigma]^2) (A[6,77]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),L[6,11]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+7 m1^2 m2^2 A[6,68]-7 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+6 A[6,70]),L[6,12]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))45 (E1+E2)^2 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+8 m1^2 m2^2 A[6,50]-8 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+6 A[6,53]),L[6,13]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))45 (E1+E2)^2 (48 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-8 m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-24 m1^4 m2^4 A[6,27]+48 m1^4 m2^4 \[Sigma]^2 A[6,27]-24 m1^4 m2^4 \[Sigma]^4 A[6,27]+2 m1^4 m2^2 A[6,30]-4 m1^4 m2^2 \[Sigma]^2 A[6,30]+2 m1^4 m2^2 \[Sigma]^4 A[6,30]-18 m1^2 m2^2 A[6,34]+18 m1^2 m2^2 \[Sigma]^2 A[6,34]+m1^2 A[6,36]-m1^2 \[Sigma]^2 A[6,36]-15 A[6,37]),L[6,14]->-30 (E1+E2)^2 m1^3 (-1+\[Sigma]^2)^(3/2) (5 m2^3 A[6,73]-3 m2 A[6,75]),L[6,15]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (32 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-11 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]-10 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]-2 m1^2 A[6,69]+2 m1^2 \[Sigma]^2 A[6,69]+6 A[6,70]),L[6,16]->-(1/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (6 m2^2 A[6,7]-3 A[6,17]+2 m1^2 m2^2 (-1+\[Sigma]^2) (-5 m2^2 A[6,58]+3 A[6,64]+4 m1^2 m2^2 (-1+\[Sigma]^2) (4 m2^2 A[6,78]-3 A[6,80]))),L[6,17]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 45 (E1+E2)^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+3 m1^4 A[6,49]-6 m1^4 \[Sigma]^2 A[6,49]+3 m1^4 \[Sigma]^4 A[6,49]+4 m1^2 m2^2 A[6,50]-4 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+3 A[6,53]),L[6,18]->1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)) 45 (E1+E2)^4 (48 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-16 m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-6 m1^6 m2^2 A[6,23]+18 m1^6 m2^2 \[Sigma]^2 A[6,23]-18 m1^6 m2^2 \[Sigma]^4 A[6,23]+6 m1^6 m2^2 \[Sigma]^6 A[6,23]-24 m1^4 m2^4 A[6,27]+48 m1^4 m2^4 \[Sigma]^2 A[6,27]-24 m1^4 m2^4 \[Sigma]^4 A[6,27]+4 m1^4 m2^2 A[6,30]-8 m1^4 m2^2 \[Sigma]^2 A[6,30]+4 m1^4 m2^2 \[Sigma]^4 A[6,30]-m1^4 A[6,32]+2 m1^4 \[Sigma]^2 A[6,32]-m1^4 \[Sigma]^4 A[6,32]-18 m1^2 m2^2 A[6,34]+18 m1^2 m2^2 \[Sigma]^2 A[6,34]+2 m1^2 A[6,36]-2 m1^2 \[Sigma]^2 A[6,36]-15 A[6,37]),L[6,19]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-11 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+9 m1^4 A[6,67]-18 m1^4 \[Sigma]^2 A[6,67]+9 m1^4 \[Sigma]^4 A[6,67]+5 m1^2 m2^2 A[6,68]-5 m1^2 m2^2 \[Sigma]^2 A[6,68]-2 m1^2 A[6,69]+2 m1^2 \[Sigma]^2 A[6,69]+3 A[6,70]),L[6,20]->-(1/(4 m1^7 m2^7 (-1+\[Sigma]^2)^(7/2)))45 (E1+E2)^6 (16 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-8 m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-6 m1^6 m2^2 A[6,23]+18 m1^6 m2^2 \[Sigma]^2 A[6,23]-18 m1^6 m2^2 \[Sigma]^4 A[6,23]+6 m1^6 m2^2 \[Sigma]^6 A[6,23]+5 m1^6 A[6,25]-15 m1^6 \[Sigma]^2 A[6,25]+15 m1^6 \[Sigma]^4 A[6,25]-5 m1^6 \[Sigma]^6 A[6,25]-8 m1^4 m2^4 A[6,27]+16 m1^4 m2^4 \[Sigma]^2 A[6,27]-8 m1^4 m2^4 \[Sigma]^4 A[6,27]+2 m1^4 m2^2 A[6,30]-4 m1^4 m2^2 \[Sigma]^2 A[6,30]+2 m1^4 m2^2 \[Sigma]^4 A[6,30]-m1^4 A[6,32]+2 m1^4 \[Sigma]^2 A[6,32]-m1^4 \[Sigma]^4 A[6,32]-6 m1^2 m2^2 A[6,34]+6 m1^2 m2^2 \[Sigma]^2 A[6,34]+m1^2 A[6,36]-m1^2 \[Sigma]^2 A[6,36]-5 A[6,37]),L[6,21]->-(15/2) (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (A[6,62]+12 m1 m2 A[6,73]),L[6,22]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (12 m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-3 m1 m2 (-1+\[Sigma]^2) A[6,51]+2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+6 A[6,70])),L[6,23]->-(1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]))45 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[6,28]+A[6,35]+16 m1^5 m2^5 A[6,42]-32 m1^5 m2^5 \[Sigma]^2 A[6,42]+16 m1^5 m2^5 \[Sigma]^4 A[6,42]+8 m1^3 m2^3 A[6,50]-8 m1^3 m2^3 \[Sigma]^2 A[6,50]+6 m1 m2 A[6,53]),L[6,24]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (12 A[6,7]+m1 m2 (-1+\[Sigma]^2) (-3 A[6,44]+2 m1 m2 (-7 A[6,58]+2 m1 m2 (-1+\[Sigma]^2) (3 A[6,74]+4 m1 m2 A[6,78])))),L[6,25]->-(15/2) (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (11 A[6,62]+20 m1 m2 A[6,73]),L[6,26]->-(1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]))45 (E1+E2)^2 (A[6,12]+2 m1 m2 (3 A[6,40]-m1 m2 (-1+\[Sigma]^2) (A[6,61]+4 m1 m2 (A[6,72]-m1 m2 (-1+\[Sigma]^2) (A[6,79]+2 m1 m2 A[6,81]))))),L[6,27]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (12 m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-9 m1^3 m2 (-1+\[Sigma]^2)^2 A[6,48]+3 m1 m2 A[6,51]-3 m1 m2 \[Sigma]^2 A[6,51]+16 m1^4 m2^4 A[6,59]-32 m1^4 m2^4 \[Sigma]^2 A[6,59]+16 m1^4 m2^4 \[Sigma]^4 A[6,59]-2 m1^4 m2^2 A[6,65]+4 m1^4 m2^2 \[Sigma]^2 A[6,65]-2 m1^4 m2^2 \[Sigma]^4 A[6,65]+14 m1^2 m2^2 A[6,68]-14 m1^2 m2^2 \[Sigma]^2 A[6,68]-2 m1^2 A[6,69]+2 m1^2 \[Sigma]^2 A[6,69]+12 A[6,70]),L[6,28]->1/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2)) 45 (E1+E2)^4 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-6 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,21]+4 m1^2 m2^2 A[6,28]-4 m1^2 m2^2 \[Sigma]^2 A[6,28]-m1^2 A[6,31]+m1^2 \[Sigma]^2 A[6,31]+2 A[6,35]+32 m1^5 m2^5 A[6,42]-64 m1^5 m2^5 \[Sigma]^2 A[6,42]+32 m1^5 m2^5 \[Sigma]^4 A[6,42]-8 m1^5 m2^3 A[6,47]+16 m1^5 m2^3 \[Sigma]^2 A[6,47]-8 m1^5 m2^3 \[Sigma]^4 A[6,47]+16 m1^3 m2^3 A[6,50]-16 m1^3 m2^3 \[Sigma]^2 A[6,50]-2 m1^3 m2 A[6,52]+2 m1^3 m2 \[Sigma]^2 A[6,52]+12 m1 m2 A[6,53]),L[6,29]->(15 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (11 m2^2 A[6,62]-9 A[6,66]+4 m1 m2 (5 m2^2 A[6,73]-3 A[6,75])))/(2 m2^2),L[6,30]->-(1/(4 m1^6 m2^6 (-1+\[Sigma]^2)^(5/2)))45 (E1+E2)^6 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-6 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,21]+5 m1^4 A[6,24]-10 m1^4 \[Sigma]^2 A[6,24]+5 m1^4 \[Sigma]^4 A[6,24]+2 m1^2 m2^2 A[6,28]-2 m1^2 m2^2 \[Sigma]^2 A[6,28]-m1^2 A[6,31]+m1^2 \[Sigma]^2 A[6,31]+A[6,35]+16 m1^5 m2^5 A[6,42]-32 m1^5 m2^5 \[Sigma]^2 A[6,42]+16 m1^5 m2^5 \[Sigma]^4 A[6,42]-8 m1^5 m2^3 A[6,47]+16 m1^5 m2^3 \[Sigma]^2 A[6,47]-8 m1^5 m2^3 \[Sigma]^4 A[6,47]+6 m1^5 m2 A[6,49]-12 m1^5 m2 \[Sigma]^2 A[6,49]+6 m1^5 m2 \[Sigma]^4 A[6,49]+8 m1^3 m2^3 A[6,50]-8 m1^3 m2^3 \[Sigma]^2 A[6,50]-2 m1^3 m2 A[6,52]+2 m1^3 m2 \[Sigma]^2 A[6,52]+6 m1 m2 A[6,53]),L[6,31]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,6]+6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,57]-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,32]->-30 (E1+E2)^2 m2^3 (-1+\[Sigma]^2)^(3/2) (-3 m1 A[6,41]+5 m1^3 A[6,73]),L[6,33]->-(1/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (-24 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[6,26]-3 A[6,33]+32 m1^6 m2^4 A[6,59]-64 m1^6 m2^4 \[Sigma]^2 A[6,59]+32 m1^6 m2^4 \[Sigma]^4 A[6,59]+10 m1^4 m2^2 A[6,68]-10 m1^4 m2^2 \[Sigma]^2 A[6,68]+6 m1^2 A[6,70]),L[6,34]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))45 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,39]+6 A[6,40]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,71]-2 A[6,72]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),L[6,35]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (2 m2^2 (-1+\[Sigma]^2) A[6,6]+6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-11 m2^2 (-1+\[Sigma]^2) A[6,57]-10 A[6,58]+32 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,36]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))45 (E1+E2)^2 (-m2^2 (-1+\[Sigma]^2) A[6,3]-15 A[6,4]+2 m1^2 m2^2 (-1+\[Sigma]^2) (m2^2 (-1+\[Sigma]^2) A[6,55]+9 A[6,56]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,76]-3 A[6,77]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))),L[6,37]->(15 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (-12 m2^2 A[6,41]+9 A[6,46]+2 m1 (m2 A[6,62]+16 m1 m2^2 A[6,73]-6 m1 A[6,75])))/(2 m1 m2),L[6,38]->1/(4 m1^5 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (-48 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+18 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,18]-12 m1^2 m2^2 A[6,26]+12 m1^2 m2^2 \[Sigma]^2 A[6,26]+3 m1^2 A[6,29]-3 m1^2 \[Sigma]^2 A[6,29]-6 A[6,33]+24 m1^5 m2^3 A[6,45]-48 m1^5 m2^3 \[Sigma]^2 A[6,45]+24 m1^5 m2^3 \[Sigma]^4 A[6,45]+6 m1^3 m2 A[6,51]-6 m1^3 m2 \[Sigma]^2 A[6,51]+80 m1^6 m2^4 A[6,59]-160 m1^6 m2^4 \[Sigma]^2 A[6,59]+80 m1^6 m2^4 \[Sigma]^4 A[6,59]-22 m1^6 m2^2 A[6,65]+44 m1^6 m2^2 \[Sigma]^2 A[6,65]-22 m1^6 m2^2 \[Sigma]^4 A[6,65]+34 m1^4 m2^2 A[6,68]-34 m1^4 m2^2 \[Sigma]^2 A[6,68]-4 m1^4 A[6,69]+4 m1^4 \[Sigma]^2 A[6,69]+24 m1^2 A[6,70]),L[6,39]->1/(4 m1^3 m2^5 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (4 m2^4 (-1+\[Sigma]^2) A[6,6]+24 m2^2 A[6,7]+3 m2^2 A[6,16]-3 m2^2 \[Sigma]^2 A[6,16]-6 A[6,17]+6 m1 m2^3 A[6,44]-6 m1 m2^3 \[Sigma]^2 A[6,44]-22 m1^2 m2^6 A[6,57]+44 m1^2 m2^6 \[Sigma]^2 A[6,57]-22 m1^2 m2^6 \[Sigma]^4 A[6,57]+34 m1^2 m2^4 A[6,58]-34 m1^2 m2^4 \[Sigma]^2 A[6,58]+18 m1^2 m2^4 A[6,63]-36 m1^2 m2^4 \[Sigma]^2 A[6,63]+18 m1^2 m2^4 \[Sigma]^4 A[6,63]-12 m1^2 m2^2 A[6,64]+12 m1^2 m2^2 \[Sigma]^2 A[6,64]+24 m1^3 m2^5 A[6,74]-48 m1^3 m2^5 \[Sigma]^2 A[6,74]+24 m1^3 m2^5 \[Sigma]^4 A[6,74]+80 m1^4 m2^6 A[6,78]-160 m1^4 m2^6 \[Sigma]^2 A[6,78]+80 m1^4 m2^6 \[Sigma]^4 A[6,78]-48 m1^4 m2^4 A[6,80]+96 m1^4 m2^4 \[Sigma]^2 A[6,80]-48 m1^4 m2^4 \[Sigma]^4 A[6,80]),L[6,40]->-(1/(4 m1^7 m2^5 (-1+\[Sigma]^2)^(5/2)))45 (E1+E2)^6 (-8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+6 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,18]-5 m1^4 A[6,22]+10 m1^4 \[Sigma]^2 A[6,22]-5 m1^4 \[Sigma]^4 A[6,22]-2 m1^2 m2^2 A[6,26]+2 m1^2 m2^2 \[Sigma]^2 A[6,26]+m1^2 A[6,29]-m1^2 \[Sigma]^2 A[6,29]-A[6,33]+8 m1^5 m2^3 A[6,45]-16 m1^5 m2^3 \[Sigma]^2 A[6,45]+8 m1^5 m2^3 \[Sigma]^4 A[6,45]-6 m1^5 m2 A[6,48]+12 m1^5 m2 \[Sigma]^2 A[6,48]-6 m1^5 m2 \[Sigma]^4 A[6,48]+2 m1^3 m2 A[6,51]-2 m1^3 m2 \[Sigma]^2 A[6,51]+16 m1^6 m2^4 A[6,59]-32 m1^6 m2^4 \[Sigma]^2 A[6,59]+16 m1^6 m2^4 \[Sigma]^4 A[6,59]-8 m1^6 m2^2 A[6,65]+16 m1^6 m2^2 \[Sigma]^2 A[6,65]-8 m1^6 m2^2 \[Sigma]^4 A[6,65]+6 m1^6 A[6,67]-12 m1^6 \[Sigma]^2 A[6,67]+6 m1^6 \[Sigma]^4 A[6,67]+8 m1^4 m2^2 A[6,68]-8 m1^4 m2^2 \[Sigma]^2 A[6,68]-2 m1^4 A[6,69]+2 m1^4 \[Sigma]^2 A[6,69]+6 m1^2 A[6,70]),L[6,41]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (2 m2^2 (-1+\[Sigma]^2) A[6,6]+12 A[6,7]+m1 m2 (-1+\[Sigma]^2) (-9 m2^2 (-1+\[Sigma]^2) A[6,43]-3 A[6,44]+2 m1 m2 (-m2^2 (-1+\[Sigma]^2) A[6,57]-7 A[6,58]+2 m1 m2 (-1+\[Sigma]^2) (3 A[6,74]+4 m1 m2 A[6,78])))),L[6,42]->(15 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (-9 A[6,13]+m1 (-12 m2 A[6,41]+m1 (11 A[6,62]+20 m1 m2 A[6,73]))))/(2 m1^2),L[6,43]->1/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2)) 45 (E1+E2)^4 (m2^2 (-1+\[Sigma]^2) A[6,11]+2 (A[6,12]+m1 m2 (m2^2 (-1+\[Sigma]^2) A[6,39]+6 A[6,40]+m1 m2 (-1+\[Sigma]^2) (-3 m2^2 (-1+\[Sigma]^2) A[6,60]-2 (A[6,61]+2 m1 m2 (m2^2 (-1+\[Sigma]^2) A[6,71]+2 A[6,72]-2 m1 m2 (-1+\[Sigma]^2) (A[6,79]+2 m1 m2 A[6,81]))))))),L[6,44]->-(1/(4 m1^4 m2^4 Sqrt[-1+\[Sigma]^2]))45 (E1+E2)^6 (-6 m2^2 A[6,13]+5 A[6,20]+2 m1 (-4 m2^3 A[6,41]+3 m2 A[6,46]+m1 (4 m2^2 A[6,62]-3 A[6,66]+8 m1 m2^3 A[6,73]-4 m1 m2 A[6,75]))),L[6,45]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 45 (E1+E2)^4 (3 m2^4 (-1+\[Sigma]^2)^2 A[6,38]+m2^2 (-1+\[Sigma]^2) A[6,39]+3 A[6,40]-4 m1^2 m2^4 A[6,71]+8 m1^2 m2^4 \[Sigma]^2 A[6,71]-4 m1^2 m2^4 \[Sigma]^4 A[6,71]+4 m1^2 m2^2 A[6,72]-4 m1^2 m2^2 \[Sigma]^2 A[6,72]+8 m1^4 m2^4 A[6,81]-16 m1^4 m2^4 \[Sigma]^2 A[6,81]+8 m1^4 m2^4 \[Sigma]^4 A[6,81]),L[6,46]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (9 m2^4 (-1+\[Sigma]^2)^2 A[6,5]+2 m2^2 (-1+\[Sigma]^2) A[6,6]+3 A[6,7]-11 m1^2 m2^4 A[6,57]+22 m1^2 m2^4 \[Sigma]^2 A[6,57]-11 m1^2 m2^4 \[Sigma]^4 A[6,57]+5 m1^2 m2^2 A[6,58]-5 m1^2 m2^2 \[Sigma]^2 A[6,58]+16 m1^4 m2^4 A[6,78]-32 m1^4 m2^4 \[Sigma]^2 A[6,78]+16 m1^4 m2^4 \[Sigma]^4 A[6,78]),L[6,47]->1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)) 45 (E1+E2)^4 (-m2^4 (-1+\[Sigma]^2)^2 A[6,2]-2 m2^2 (-1+\[Sigma]^2) A[6,3]-15 A[6,4]-6 m1^2 m2^6 A[6,54]+18 m1^2 m2^6 \[Sigma]^2 A[6,54]-18 m1^2 m2^6 \[Sigma]^4 A[6,54]+6 m1^2 m2^6 \[Sigma]^6 A[6,54]+4 m1^2 m2^4 A[6,55]-8 m1^2 m2^4 \[Sigma]^2 A[6,55]+4 m1^2 m2^4 \[Sigma]^4 A[6,55]-18 m1^2 m2^2 A[6,56]+18 m1^2 m2^2 \[Sigma]^2 A[6,56]+16 m1^4 m2^6 A[6,76]-48 m1^4 m2^6 \[Sigma]^2 A[6,76]+48 m1^4 m2^6 \[Sigma]^4 A[6,76]-16 m1^4 m2^6 \[Sigma]^6 A[6,76]-24 m1^4 m2^4 A[6,77]+48 m1^4 m2^4 \[Sigma]^2 A[6,77]-24 m1^4 m2^4 \[Sigma]^4 A[6,77]-48 m1^6 m2^6 A[6,82]+144 m1^6 m2^6 \[Sigma]^2 A[6,82]-144 m1^6 m2^6 \[Sigma]^4 A[6,82]+48 m1^6 m2^6 \[Sigma]^6 A[6,82]),L[6,48]->-(1/(4 m1^5 m2^7 (-1+\[Sigma]^2)^(5/2)))45 (E1+E2)^6 (6 m2^6 (-1+\[Sigma]^2)^2 A[6,5]+2 m2^4 (-1+\[Sigma]^2) A[6,6]+6 m2^2 A[6,7]-5 m2^4 A[6,15]+10 m2^4 \[Sigma]^2 A[6,15]-5 m2^4 \[Sigma]^4 A[6,15]+m2^2 A[6,16]-m2^2 \[Sigma]^2 A[6,16]-A[6,17]-6 m1 m2^5 A[6,43]+12 m1 m2^5 \[Sigma]^2 A[6,43]-6 m1 m2^5 \[Sigma]^4 A[6,43]+2 m1 m2^3 A[6,44]-2 m1 m2^3 \[Sigma]^2 A[6,44]-8 m1^2 m2^6 A[6,57]+16 m1^2 m2^6 \[Sigma]^2 A[6,57]-8 m1^2 m2^6 \[Sigma]^4 A[6,57]+8 m1^2 m2^4 A[6,58]-8 m1^2 m2^4 \[Sigma]^2 A[6,58]+6 m1^2 m2^4 A[6,63]-12 m1^2 m2^4 \[Sigma]^2 A[6,63]+6 m1^2 m2^4 \[Sigma]^4 A[6,63]-2 m1^2 m2^2 A[6,64]+2 m1^2 m2^2 \[Sigma]^2 A[6,64]+8 m1^3 m2^5 A[6,74]-16 m1^3 m2^5 \[Sigma]^2 A[6,74]+8 m1^3 m2^5 \[Sigma]^4 A[6,74]+16 m1^4 m2^6 A[6,78]-32 m1^4 m2^6 \[Sigma]^2 A[6,78]+16 m1^4 m2^6 \[Sigma]^4 A[6,78]-8 m1^4 m2^4 A[6,80]+16 m1^4 m2^4 \[Sigma]^2 A[6,80]-8 m1^4 m2^4 \[Sigma]^4 A[6,80]),L[6,49]->-(1/(4 m1^6 m2^6 (-1+\[Sigma]^2)^(5/2)))45 (E1+E2)^6 (5 m2^4 (-1+\[Sigma]^2)^2 A[6,10]+m2^2 (-1+\[Sigma]^2) A[6,11]+A[6,12]+6 m1 m2^5 A[6,38]-12 m1 m2^5 \[Sigma]^2 A[6,38]+6 m1 m2^5 \[Sigma]^4 A[6,38]-2 m1 m2^3 A[6,39]+2 m1 m2^3 \[Sigma]^2 A[6,39]+6 m1 m2 A[6,40]-6 m1^2 m2^4 A[6,60]+12 m1^2 m2^4 \[Sigma]^2 A[6,60]-6 m1^2 m2^4 \[Sigma]^4 A[6,60]+2 m1^2 m2^2 A[6,61]-2 m1^2 m2^2 \[Sigma]^2 A[6,61]-8 m1^3 m2^5 A[6,71]+16 m1^3 m2^5 \[Sigma]^2 A[6,71]-8 m1^3 m2^5 \[Sigma]^4 A[6,71]+8 m1^3 m2^3 A[6,72]-8 m1^3 m2^3 \[Sigma]^2 A[6,72]+8 m1^4 m2^4 A[6,79]-16 m1^4 m2^4 \[Sigma]^2 A[6,79]+8 m1^4 m2^4 \[Sigma]^4 A[6,79]+16 m1^5 m2^5 A[6,81]-32 m1^5 m2^5 \[Sigma]^2 A[6,81]+16 m1^5 m2^5 \[Sigma]^4 A[6,81]),L[6,50]->1/(4 m1^7 m2^7 (-1+\[Sigma]^2)^(7/2)) 45 (E1+E2)^6 (5 m2^6 (-1+\[Sigma]^2)^3 (A[6,1]-m1^2 A[6,54]+m1^4 A[6,76]-m1^6 A[6,82])+m2^2 (-1+\[Sigma]^2) (A[6,3]-m1^2 A[6,56]+m1^2 m2^2 (-1+\[Sigma]^2) (-A[6,55]+2 m1^2 A[6,77])+m1^4 m2^4 (-1+\[Sigma]^2)^2 (A[6,76]-3 m1^2 A[6,82]))-m2^4 (-1+\[Sigma]^2)^2 (-A[6,2]+m1^2 A[6,55]-m1^4 A[6,77]+m1^2 m2^2 (-1+\[Sigma]^2) (A[6,54]-2 m1^2 A[6,76]+3 m1^4 A[6,82]))+5 (A[6,4]-m1^2 m2^2 (-1+\[Sigma]^2) (A[6,56]+m1^2 m2^2 (-1+\[Sigma]^2) (-A[6,77]+m1^2 m2^2 (-1+\[Sigma]^2) A[6,82])))),L[6,51]->315 m1 m2 Sqrt[-1+\[Sigma]^2] (-m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]+m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]-A[6,70]),L[6,52]->315/2 m1 m2 Sqrt[-1+\[Sigma]^2] (-8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]+7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]-6 A[6,53]),L[6,53]->(315 (-24 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]+20 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,27]-17 m1^2 m2^2 (-1+\[Sigma]^2) A[6,34]+15 A[6,37]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),L[6,54]->-420 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],L[6,55]->105 m1 m2 Sqrt[-1+\[Sigma]^2] (-5 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]-3 A[6,70]),L[6,56]->105/4 m1 m2 Sqrt[-1+\[Sigma]^2] (-3 A[6,7]+4 m1^2 m2^2 (-1+\[Sigma]^2) (A[6,58]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,57]->1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+7 m1^2 m2^2 A[6,50]-7 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+6 A[6,53]),L[6,58]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 315 (E1+E2)^2 (48 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-4 m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-40 m1^4 m2^4 A[6,27]+80 m1^4 m2^4 \[Sigma]^2 A[6,27]-40 m1^4 m2^4 \[Sigma]^4 A[6,27]+3 m1^4 m2^2 A[6,30]-6 m1^4 m2^2 \[Sigma]^2 A[6,30]+3 m1^4 m2^2 \[Sigma]^4 A[6,30]-34 m1^2 m2^2 A[6,34]+34 m1^2 m2^2 \[Sigma]^2 A[6,34]+2 m1^2 A[6,36]-2 m1^2 \[Sigma]^2 A[6,36]-30 A[6,37]),L[6,59]->1/(m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (5 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+4 m1^2 m2^2 A[6,68]-4 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+3 A[6,70]),L[6,60]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))315 (E1+E2)^4 (24 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-4 m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-m1^6 m2^2 A[6,23]+3 m1^6 m2^2 \[Sigma]^2 A[6,23]-3 m1^6 m2^2 \[Sigma]^4 A[6,23]+m1^6 m2^2 \[Sigma]^6 A[6,23]-20 m1^4 m2^4 A[6,27]+40 m1^4 m2^4 \[Sigma]^2 A[6,27]-20 m1^4 m2^4 \[Sigma]^4 A[6,27]+3 m1^4 m2^2 A[6,30]-6 m1^4 m2^2 \[Sigma]^2 A[6,30]+3 m1^4 m2^2 \[Sigma]^4 A[6,30]-m1^4 A[6,32]+2 m1^4 \[Sigma]^2 A[6,32]-m1^4 \[Sigma]^4 A[6,32]-17 m1^2 m2^2 A[6,34]+17 m1^2 m2^2 \[Sigma]^2 A[6,34]+2 m1^2 A[6,36]-2 m1^2 \[Sigma]^2 A[6,36]-15 A[6,37]),L[6,61]->1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-m1 m2 (-1+\[Sigma]^2) A[6,51]+4 (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+A[6,70])),L[6,62]->1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (4 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-3 m1^2 m2^2 (-1+\[Sigma]^2) A[6,28]+2 (A[6,35]+8 m1^5 m2^5 (-1+\[Sigma]^2)^2 A[6,42]+7 m1^3 m2^3 A[6,50]-7 m1^3 m2^3 \[Sigma]^2 A[6,50]+6 m1 m2 A[6,53])),L[6,63]->105 (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (A[6,62]+4 m1 m2 A[6,73]),L[6,64]->-(1/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2)))315 (E1+E2)^4 (4 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,21]+3 m1^2 m2^2 A[6,28]-3 m1^2 m2^2 \[Sigma]^2 A[6,28]-m1^2 A[6,31]+m1^2 \[Sigma]^2 A[6,31]+2 A[6,35]+16 m1^5 m2^5 A[6,42]-32 m1^5 m2^5 \[Sigma]^2 A[6,42]+16 m1^5 m2^5 \[Sigma]^4 A[6,42]-2 m1^5 m2^3 A[6,47]+4 m1^5 m2^3 \[Sigma]^2 A[6,47]-2 m1^5 m2^3 \[Sigma]^4 A[6,47]+14 m1^3 m2^3 A[6,50]-14 m1^3 m2^3 \[Sigma]^2 A[6,50]-2 m1^3 m2 A[6,52]+2 m1^3 m2 \[Sigma]^2 A[6,52]+12 m1 m2 A[6,53]),L[6,65]->105/2 (E1+E2)^2 m2^3 (-1+\[Sigma]^2)^(3/2) (-3 m1 A[6,41]+8 m1^3 A[6,73]),L[6,66]->1/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (-12 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+9 m1^2 m2^2 (-1+\[Sigma]^2) A[6,26]-6 A[6,33]+20 m1^6 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-16 m1^4 m2^2 (-1+\[Sigma]^2) A[6,68]+12 m1^2 A[6,70]),L[6,67]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,6]+6 A[6,7]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,57]-2 A[6,58]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,68]->-(1/(4 m1^5 m2^3 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (-12 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+3 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,18]-9 m1^2 m2^2 A[6,26]+9 m1^2 m2^2 \[Sigma]^2 A[6,26]+3 m1^2 A[6,29]-3 m1^2 \[Sigma]^2 A[6,29]-6 A[6,33]+6 m1^5 m2^3 A[6,45]-12 m1^5 m2^3 \[Sigma]^2 A[6,45]+6 m1^5 m2^3 \[Sigma]^4 A[6,45]+6 m1^3 m2 A[6,51]-6 m1^3 m2 \[Sigma]^2 A[6,51]+32 m1^6 m2^4 A[6,59]-64 m1^6 m2^4 \[Sigma]^2 A[6,59]+32 m1^6 m2^4 \[Sigma]^4 A[6,59]-4 m1^6 m2^2 A[6,65]+8 m1^6 m2^2 \[Sigma]^2 A[6,65]-4 m1^6 m2^2 \[Sigma]^4 A[6,65]+28 m1^4 m2^2 A[6,68]-28 m1^4 m2^2 \[Sigma]^2 A[6,68]-4 m1^4 A[6,69]+4 m1^4 \[Sigma]^2 A[6,69]+24 m1^2 A[6,70]),L[6,69]->(105 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (3 A[6,13]+6 m1 m2 A[6,41]-4 m1^2 (A[6,62]+4 m1 m2 A[6,73])))/(4 m1^2),L[6,70]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (3 m2^4 (-1+\[Sigma]^2)^2 A[6,5]+m2^2 (-1+\[Sigma]^2) A[6,6]+3 A[6,7]-4 m1^2 m2^4 A[6,57]+8 m1^2 m2^4 \[Sigma]^2 A[6,57]-4 m1^2 m2^4 \[Sigma]^4 A[6,57]+4 m1^2 m2^2 A[6,58]-4 m1^2 m2^2 \[Sigma]^2 A[6,58]+8 m1^4 m2^4 A[6,78]-16 m1^4 m2^4 \[Sigma]^2 A[6,78]+8 m1^4 m2^4 \[Sigma]^4 A[6,78]),L[6,71]->2835/2 m1 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]+A[6,53]),L[6,72]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 945 (18 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-17 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,27]-16 m1^2 m2^2 A[6,34]+16 m1^2 m2^2 \[Sigma]^2 A[6,34]-15 A[6,37]),L[6,73]->945/2 m1 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+A[6,70]),L[6,74]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))945 (E1+E2)^2 (18 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-17 m1^4 m2^4 A[6,27]+34 m1^4 m2^4 \[Sigma]^2 A[6,27]-17 m1^4 m2^4 \[Sigma]^4 A[6,27]+m1^4 m2^2 A[6,30]-2 m1^4 m2^2 \[Sigma]^2 A[6,30]+m1^4 m2^2 \[Sigma]^4 A[6,30]-16 m1^2 m2^2 A[6,34]+16 m1^2 m2^2 \[Sigma]^2 A[6,34]+m1^2 A[6,36]-m1^2 \[Sigma]^2 A[6,36]-15 A[6,37]),L[6,75]->-(1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,28]+A[6,35]+6 m1^5 m2^5 A[6,42]-12 m1^5 m2^5 \[Sigma]^2 A[6,42]+6 m1^5 m2^5 \[Sigma]^4 A[6,42]+6 m1^3 m2^3 A[6,50]-6 m1^3 m2^3 \[Sigma]^2 A[6,50]+6 m1 m2 A[6,53]),L[6,76]->-(1/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (-m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+m1^2 m2^2 (-1+\[Sigma]^2) A[6,26]-A[6,33]+2 m1^6 m2^4 A[6,59]-4 m1^6 m2^4 \[Sigma]^2 A[6,59]+2 m1^6 m2^4 \[Sigma]^4 A[6,59]+2 m1^4 m2^2 A[6,68]-2 m1^4 m2^2 \[Sigma]^2 A[6,68]+2 m1^2 A[6,70]),L[6,77]->-((10395 (m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,27]+m1^2 m2^2 (-1+\[Sigma]^2) A[6,34]-A[6,37]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),L[6,78]->-(1155/2) m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],L[6,79]->105 m1 m2 Sqrt[-1+\[Sigma]^2] (-8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]+7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]-6 A[6,70]),L[6,80]->315/4 m1 m2 Sqrt[-1+\[Sigma]^2] (-8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]-5 A[6,53]),L[6,81]->-105 m1 m2 Sqrt[-1+\[Sigma]^2] (6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,82]->-(945/2) m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],L[6,83]->-(315/4) m1 m2 Sqrt[-1+\[Sigma]^2] (5 A[6,40]+2 m1^2 m2^2 (-1+\[Sigma]^2) (-3 A[6,72]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),L[6,84]->1/(m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+7 m1^2 m2^2 A[6,68]-7 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+6 A[6,70]),L[6,85]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-2 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+12 m1^2 m2^2 A[6,50]-12 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+10 A[6,53]),L[6,86]->315/2 (E1+E2)^2 m1^3 (-1+\[Sigma]^2)^(3/2) (3 m2^3 A[6,73]-m2 A[6,75]),L[6,87]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))315 (E1+E2)^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-2 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+m1^4 A[6,49]-2 m1^4 \[Sigma]^2 A[6,49]+m1^4 \[Sigma]^4 A[6,49]+6 m1^2 m2^2 A[6,50]-6 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+5 A[6,53]),L[6,88]->105 (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (A[6,62]+11 m1 m2 A[6,73]),L[6,89]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (6 m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-3 m1 m2 (-1+\[Sigma]^2) A[6,51]+4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+6 A[6,70])),L[6,90]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (24 A[6,7]+m1 m2 (-1+\[Sigma]^2) (-3 A[6,44]+2 m1 m2 (-14 A[6,58]+m1 m2 (-1+\[Sigma]^2) (3 A[6,74]+16 m1 m2 A[6,78])))),L[6,91]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (6 m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-3 m1^3 m2 (-1+\[Sigma]^2)^2 A[6,48]+3 m1 m2 A[6,51]-3 m1 m2 \[Sigma]^2 A[6,51]+32 m1^4 m2^4 A[6,59]-64 m1^4 m2^4 \[Sigma]^2 A[6,59]+32 m1^4 m2^4 \[Sigma]^4 A[6,59]-4 m1^4 m2^2 A[6,65]+8 m1^4 m2^2 \[Sigma]^2 A[6,65]-4 m1^4 m2^2 \[Sigma]^4 A[6,65]+28 m1^2 m2^2 A[6,68]-28 m1^2 m2^2 \[Sigma]^2 A[6,68]-4 m1^2 A[6,69]+4 m1^2 \[Sigma]^2 A[6,69]+24 A[6,70]),L[6,92]->1/(m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,6]+6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,57]-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,93]->315/2 (E1+E2)^2 m2^3 (-1+\[Sigma]^2)^(3/2) (-m1 A[6,41]+3 m1^3 A[6,73]),L[6,94]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,39]+10 A[6,40]+2 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,71]-6 A[6,72]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),L[6,95]->(105 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (6 m2^2 A[6,41]-3 A[6,46]-2 m1 (2 m2 A[6,62]+20 m1 m2^2 A[6,73]-3 m1 A[6,75])))/(4 m1 m2),L[6,96]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (4 m2^2 (-1+\[Sigma]^2) A[6,6]+24 A[6,7]+m1 m2 (-1+\[Sigma]^2) (-3 m2^2 (-1+\[Sigma]^2) A[6,43]-3 A[6,44]+2 m1 m2 (-2 m2^2 (-1+\[Sigma]^2) A[6,57]-14 A[6,58]+m1 m2 (-1+\[Sigma]^2) (3 A[6,74]+16 m1 m2 A[6,78])))),L[6,97]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))315 (E1+E2)^4 (m2^4 (-1+\[Sigma]^2)^2 A[6,38]+m2^2 (-1+\[Sigma]^2) A[6,39]+5 A[6,40]-2 m1^2 m2^4 A[6,71]+4 m1^2 m2^4 \[Sigma]^2 A[6,71]-2 m1^2 m2^4 \[Sigma]^4 A[6,71]+6 m1^2 m2^2 A[6,72]-6 m1^2 m2^2 \[Sigma]^2 A[6,72]+8 m1^4 m2^4 A[6,81]-16 m1^4 m2^4 \[Sigma]^2 A[6,81]+8 m1^4 m2^4 \[Sigma]^4 A[6,81]),L[6,98]->1890 m1 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+A[6,70]),L[6,99]->945/4 m1 m2 Sqrt[-1+\[Sigma]^2] (12 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-11 m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]+10 A[6,53]),L[6,100]->945 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],L[6,101]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (12 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+11 m1^2 m2^2 A[6,50]-11 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+10 A[6,53]),L[6,102]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-m1 m2 (-1+\[Sigma]^2) A[6,51]+8 (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+A[6,70])),L[6,103]->-(945/4) (E1+E2)^2 m2^3 (-1+\[Sigma]^2)^(3/2) (-m1 A[6,41]+4 m1^3 A[6,73]),L[6,104]->-(10395/4) m1 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]+A[6,53]),L[6,105]->-315 m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-A[6,58]+m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,106]->-420 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],L[6,107]->105/4 m1 m2 Sqrt[-1+\[Sigma]^2] (-8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]-3 A[6,70]),L[6,108]->-(315/2) m1 m2 Sqrt[-1+\[Sigma]^2] (6 A[6,40]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[6,72]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),L[6,109]->-105 m1 m2 Sqrt[-1+\[Sigma]^2] (3 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-4 A[6,58]+5 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,110]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))315 (-15 A[6,4]+m1^2 m2^2 (-1+\[Sigma]^2) (17 A[6,56]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-5 A[6,77]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))),L[6,111]->105/2 (E1+E2)^2 m1^3 (-1+\[Sigma]^2)^(3/2) (8 m2^3 A[6,73]-3 m2 A[6,75]),L[6,112]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+8 m1^2 m2^2 A[6,68]-8 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+6 A[6,70]),L[6,113]->1/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (12 m2^2 A[6,7]-6 A[6,17]+m1^2 m2^2 (-1+\[Sigma]^2) (-16 m2^2 A[6,58]+9 A[6,64]+4 m1^2 m2^2 (-1+\[Sigma]^2) (5 m2^2 A[6,78]-3 A[6,80]))),L[6,114]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+3 m1^4 A[6,67]-6 m1^4 \[Sigma]^2 A[6,67]+3 m1^4 \[Sigma]^4 A[6,67]+4 m1^2 m2^2 A[6,68]-4 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+3 A[6,70]),L[6,115]->1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (4 A[6,7]-m1 m2 (-1+\[Sigma]^2) (A[6,44]+m1 m2 (4 A[6,58]-m1 m2 (-1+\[Sigma]^2) (A[6,74]+4 m1 m2 A[6,78])))),L[6,116]->105 (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (A[6,62]+4 m1 m2 A[6,73]),L[6,117]->1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (2 A[6,12]+m1 m2 (12 A[6,40]+m1 m2 (-1+\[Sigma]^2) (-3 A[6,61]+2 m1 m2 (-7 A[6,72]+2 m1 m2 (-1+\[Sigma]^2) (A[6,79]+4 m1 m2 A[6,81]))))),L[6,118]->-((105 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (4 m2^2 A[6,62]-3 A[6,66]+16 m1 m2^3 A[6,73]-6 m1 m2 A[6,75]))/(4 m2^2)),L[6,119]->1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,39]+6 A[6,40]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,71]-7 A[6,72]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),L[6,120]->1/(m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,6]+3 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,57]-4 A[6,58]+5 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,121]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 315 (E1+E2)^2 (-2 m2^2 (-1+\[Sigma]^2) A[6,3]-30 A[6,4]+m1^2 m2^2 (-1+\[Sigma]^2) (3 m2^2 (-1+\[Sigma]^2) A[6,55]+34 A[6,56]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,76]-10 A[6,77]+12 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))),L[6,122]->-(1/(4 m1^3 m2^5 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (4 m2^4 (-1+\[Sigma]^2) A[6,6]+24 m2^2 A[6,7]+3 m2^2 A[6,16]-3 m2^2 \[Sigma]^2 A[6,16]-6 A[6,17]+6 m1 m2^3 A[6,44]-6 m1 m2^3 \[Sigma]^2 A[6,44]-4 m1^2 m2^6 A[6,57]+8 m1^2 m2^6 \[Sigma]^2 A[6,57]-4 m1^2 m2^6 \[Sigma]^4 A[6,57]+28 m1^2 m2^4 A[6,58]-28 m1^2 m2^4 \[Sigma]^2 A[6,58]+3 m1^2 m2^4 A[6,63]-6 m1^2 m2^4 \[Sigma]^2 A[6,63]+3 m1^2 m2^4 \[Sigma]^4 A[6,63]-9 m1^2 m2^2 A[6,64]+9 m1^2 m2^2 \[Sigma]^2 A[6,64]+6 m1^3 m2^5 A[6,74]-12 m1^3 m2^5 \[Sigma]^2 A[6,74]+6 m1^3 m2^5 \[Sigma]^4 A[6,74]+32 m1^4 m2^6 A[6,78]-64 m1^4 m2^6 \[Sigma]^2 A[6,78]+32 m1^4 m2^6 \[Sigma]^4 A[6,78]-12 m1^4 m2^4 A[6,80]+24 m1^4 m2^4 \[Sigma]^2 A[6,80]-12 m1^4 m2^4 \[Sigma]^4 A[6,80]),L[6,123]->-(1/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2)))315 (E1+E2)^4 (m2^2 (-1+\[Sigma]^2) A[6,11]+2 A[6,12]+m1 m2 (2 m2^2 (-1+\[Sigma]^2) A[6,39]+12 A[6,40]+m1 m2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,60]-3 A[6,61]+2 m1 m2 (-m2^2 (-1+\[Sigma]^2) A[6,71]-7 A[6,72]+2 m1 m2 (-1+\[Sigma]^2) (A[6,79]+4 m1 m2 A[6,81]))))),L[6,124]->1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)) 315 (E1+E2)^4 (2 m2^2 (-1+\[Sigma]^2) (A[6,3]-m1^2 A[6,56]+m1^2 m2^2 (-1+\[Sigma]^2) (-A[6,55]+2 m1^2 A[6,77])+m1^4 m2^4 (-1+\[Sigma]^2)^2 (A[6,76]-3 m1^2 A[6,82]))-m2^4 (-1+\[Sigma]^2)^2 (-A[6,2]+m1^2 A[6,55]-m1^4 A[6,77]+m1^2 m2^2 (-1+\[Sigma]^2) (A[6,54]-2 m1^2 A[6,76]+3 m1^4 A[6,82]))+15 (A[6,4]-m1^2 m2^2 (-1+\[Sigma]^2) (A[6,56]+m1^2 m2^2 (-1+\[Sigma]^2) (-A[6,77]+m1^2 m2^2 (-1+\[Sigma]^2) A[6,82])))),L[6,125]->4725/2 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],L[6,126]->945/4 m1 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+6 A[6,70]),L[6,127]->945/4 m1 m2 Sqrt[-1+\[Sigma]^2] (6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,128]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+7 m1^2 m2^2 A[6,68]-7 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+6 A[6,70]),L[6,129]->-(945/4) (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (A[6,62]+10 m1 m2 A[6,73]),L[6,130]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,6]+6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,57]-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,131]->-(10395/4) m1 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+A[6,70]),L[6,132]->1890 m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-A[6,58]+m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,133]->945 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],L[6,134]->945/4 m1 m2 Sqrt[-1+\[Sigma]^2] (10 A[6,40]+m1^2 m2^2 (-1+\[Sigma]^2) (-11 A[6,72]+12 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),L[6,135]->-(945/4) (E1+E2)^2 m1^3 (-1+\[Sigma]^2)^(3/2) (4 m2^3 A[6,73]-m2 A[6,75]),L[6,136]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (8 A[6,7]-m1 m2 (-1+\[Sigma]^2) (A[6,44]+m1 m2 (8 A[6,58]-m1 m2 (-1+\[Sigma]^2) (A[6,74]+8 m1 m2 A[6,78])))),L[6,137]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,39]+10 A[6,40]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,71]-11 A[6,72]+12 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),L[6,138]->-(10395/4) m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],L[6,139]->2835/2 m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,40]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,72]+m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,81]),L[6,140]->945/2 m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,7]-m1^2 m2^2 (-1+\[Sigma]^2) (A[6,58]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,141]->(945 (-15 A[6,4]+m1^2 m2^2 (-1+\[Sigma]^2) (16 A[6,56]+m1^2 m2^2 (-1+\[Sigma]^2) (-17 A[6,77]+18 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),L[6,142]->-(1/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (2 m2^2 A[6,7]-A[6,17]+m1^2 m2^2 (-1+\[Sigma]^2) (-2 m2^2 A[6,58]+A[6,64]+m1^2 m2^2 (-1+\[Sigma]^2) (2 m2^2 A[6,78]-A[6,80]))),L[6,143]->-(1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (A[6,12]+m1 m2 (6 A[6,40]-m1 m2 (-1+\[Sigma]^2) (A[6,61]+m1 m2 (6 A[6,72]-m1 m2 (-1+\[Sigma]^2) (A[6,79]+6 m1 m2 A[6,81]))))),L[6,144]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))945 (E1+E2)^2 (-m2^2 (-1+\[Sigma]^2) A[6,3]-15 A[6,4]+m1^2 m2^2 (-1+\[Sigma]^2) (m2^2 (-1+\[Sigma]^2) A[6,55]+16 A[6,56]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,76]-17 A[6,77]+18 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))),L[6,145]->-(10395/4) m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-A[6,58]+m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),L[6,146]->-(10395/4) m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,40]+m1^2 m2^2 (-1+\[Sigma]^2) (-A[6,72]+m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),L[6,147]->-((10395 (-A[6,4]+m1^2 m2^2 (-1+\[Sigma]^2) (A[6,56]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,77]+m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,82])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))}/.{Ld[5,1]->-((15 I (E1+E2)^2 (4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-B[5,3]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2])),Ld[5,2]->(15 I (E1+E2)^4 (4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-3 m1^2 (-1+\[Sigma]^2) B[5,2]-B[5,3]))/(4 m1^3 m2^4 (-1+\[Sigma]^2)^(3/2)),Ld[5,3]->-((15 I (E1+E2)^2 (B[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])),Ld[5,4]->(15 I (E1+E2)^4 (3 m2^2 (-1+\[Sigma]^2) B[5,4]+B[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 m1^4 m2^3 (-1+\[Sigma]^2)^(3/2)),Ld[5,5]->(105 I (E1+E2)^2 (m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-B[5,3]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),Ld[5,6]->(105 I (E1+E2)^2 (B[5,5]-m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])}/.{Ld[6,1]->225/4 (E1+E2) m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) B[6,30],Ld[6,2]->45/2 (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]-B[6,23]),Ld[6,3]->(45 (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,14]+B[6,18]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),Ld[6,4]->45/4 (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (-B[6,27]+2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,30]),Ld[6,5]->(45 (E1+E2) (B[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-B[6,27]+m1^2 m2^2 (-1+\[Sigma]^2) B[6,30])))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),Ld[6,6]->-((45 (E1+E2)^3 (4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]-3 m1^2 (-1+\[Sigma]^2) B[6,22]-B[6,23]))/(2 m1 m2^2 Sqrt[-1+\[Sigma]^2])),Ld[6,7]->-(1/(4 m1^3 m2^4 (-1+\[Sigma]^2)^(3/2)))45 (E1+E2)^3 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-6 m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,10]+4 m1^2 m2^2 B[6,14]-4 m1^2 m2^2 \[Sigma]^2 B[6,14]-m1^2 B[6,16]+m1^2 \[Sigma]^2 B[6,16]+2 B[6,18]),Ld[6,8]->1/(4 m1^5 m2^6 (-1+\[Sigma]^2)^(5/2)) 45 (E1+E2)^5 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-6 m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,10]+5 m1^4 B[6,12]-10 m1^4 \[Sigma]^2 B[6,12]+5 m1^4 \[Sigma]^4 B[6,12]+2 m1^2 m2^2 B[6,14]-2 m1^2 m2^2 \[Sigma]^2 B[6,14]-m1^2 B[6,16]+m1^2 \[Sigma]^2 B[6,16]+B[6,18]),Ld[6,9]->-(225/4) (E1+E2) m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) B[6,29],Ld[6,10]->-(135/2) (E1+E2) m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) B[6,28],Ld[6,11]->-((45 (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,13]+B[6,17]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])),Ld[6,12]->45/4 (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (B[6,25]-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,29]),Ld[6,13]->-(45/2) (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (-B[6,20]+m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]),Ld[6,14]->-((45 (E1+E2) (B[6,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-B[6,25]+m1^2 m2^2 (-1+\[Sigma]^2) B[6,29])))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])),Ld[6,15]->-(1/(4 m1^4 m2^3 (-1+\[Sigma]^2)^(3/2)))45 (E1+E2)^3 (-16 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]+6 m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,9]-4 m1^2 m2^2 B[6,13]+4 m1^2 m2^2 \[Sigma]^2 B[6,13]+m1^2 B[6,15]-m1^2 \[Sigma]^2 B[6,15]-2 B[6,17]+8 m1^5 m2^3 B[6,21]-16 m1^5 m2^3 \[Sigma]^2 B[6,21]+8 m1^5 m2^3 \[Sigma]^4 B[6,21]+2 m1^3 m2 B[6,23]-2 m1^3 m2 \[Sigma]^2 B[6,23]),Ld[6,16]->1/(4 m1^6 m2^5 (-1+\[Sigma]^2)^(5/2)) 45 (E1+E2)^5 (-8 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]+6 m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,9]-5 m1^4 B[6,11]+10 m1^4 \[Sigma]^2 B[6,11]-5 m1^4 \[Sigma]^4 B[6,11]-2 m1^2 m2^2 B[6,13]+2 m1^2 m2^2 \[Sigma]^2 B[6,13]+m1^2 B[6,15]-m1^2 \[Sigma]^2 B[6,15]-B[6,17]+8 m1^5 m2^3 B[6,21]-16 m1^5 m2^3 \[Sigma]^2 B[6,21]+8 m1^5 m2^3 \[Sigma]^4 B[6,21]-6 m1^5 m2 B[6,22]+12 m1^5 m2 \[Sigma]^2 B[6,22]-6 m1^5 m2 \[Sigma]^4 B[6,22]+2 m1^3 m2 B[6,23]-2 m1^3 m2 \[Sigma]^2 B[6,23]),Ld[6,17]->(45 (E1+E2)^3 (B[6,27]+m1 m2^2 (-1+\[Sigma]^2) (m2 B[6,28]-2 m1 B[6,30])))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),Ld[6,18]->1/(4 m1^3 m2^4 (-1+\[Sigma]^2)^(3/2)) 45 (E1+E2)^3 (-m2^2 (-1+\[Sigma]^2) B[6,6]-2 B[6,7]+m1 m2^2 (-1+\[Sigma]^2) (-2 m2 B[6,20]+m1 (6 m2^2 (-1+\[Sigma]^2) B[6,26]+3 B[6,27]+7 m1 m2^2 (-1+\[Sigma]^2) (m2 B[6,28]-2 m1 B[6,30])))),Ld[6,19]->-((45 (E1+E2)^3 (B[6,25]-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,29]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])),Ld[6,20]->-((45 (E1+E2)^3 (3 m2^2 (-1+\[Sigma]^2) B[6,19]+B[6,20]-4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]))/(2 m1^2 m2 Sqrt[-1+\[Sigma]^2])),Ld[6,21]->(45 (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) B[6,2]+2 B[6,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-6 m2^2 (-1+\[Sigma]^2) B[6,24]-3 B[6,25]+14 m1^2 m2^2 (-1+\[Sigma]^2) B[6,29])))/(4 m1^4 m2^3 (-1+\[Sigma]^2)^(3/2)),Ld[6,22]->1/(4 m1^5 m2^6 (-1+\[Sigma]^2)^(5/2)) 45 (E1+E2)^5 (5 m2^4 (-1+\[Sigma]^2)^2 B[6,5]+m2^2 (-1+\[Sigma]^2) B[6,6]+B[6,7]+6 m1 m2^5 B[6,19]-12 m1 m2^5 \[Sigma]^2 B[6,19]+6 m1 m2^5 \[Sigma]^4 B[6,19]-2 m1 m2^3 B[6,20]+2 m1 m2^3 \[Sigma]^2 B[6,20]-6 m1^2 m2^4 B[6,26]+12 m1^2 m2^4 \[Sigma]^2 B[6,26]-6 m1^2 m2^4 \[Sigma]^4 B[6,26]+2 m1^2 m2^2 B[6,27]-2 m1^2 m2^2 \[Sigma]^2 B[6,27]-8 m1^3 m2^5 B[6,28]+16 m1^3 m2^5 \[Sigma]^2 B[6,28]-8 m1^3 m2^5 \[Sigma]^4 B[6,28]+8 m1^4 m2^4 B[6,30]-16 m1^4 m2^4 \[Sigma]^2 B[6,30]+8 m1^4 m2^4 \[Sigma]^4 B[6,30]),Ld[6,23]->-(1/(4 m1^6 m2^5 (-1+\[Sigma]^2)^(5/2)))45 (E1+E2)^5 (5 m2^4 (-1+\[Sigma]^2)^2 B[6,1]+m2^2 (-1+\[Sigma]^2) B[6,2]+B[6,3]-6 m1^2 m2^4 B[6,24]+12 m1^2 m2^4 \[Sigma]^2 B[6,24]-6 m1^2 m2^4 \[Sigma]^4 B[6,24]+2 m1^2 m2^2 B[6,25]-2 m1^2 m2^2 \[Sigma]^2 B[6,25]+8 m1^4 m2^4 B[6,29]-16 m1^4 m2^4 \[Sigma]^2 B[6,29]+8 m1^4 m2^4 \[Sigma]^4 B[6,29]),Ld[6,24]->315/2 (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (-m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]+B[6,23]),Ld[6,25]->-((315 (E1+E2) (4 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-3 m1^2 m2^2 (-1+\[Sigma]^2) B[6,14]+2 B[6,18]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2])),Ld[6,26]->(315 (E1+E2)^3 (4 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,10]+3 m1^2 m2^2 B[6,14]-3 m1^2 m2^2 \[Sigma]^2 B[6,14]-m1^2 B[6,16]+m1^2 \[Sigma]^2 B[6,16]+2 B[6,18]))/(4 m1^3 m2^4 (-1+\[Sigma]^2)^(3/2)),Ld[6,27]->(315 (E1+E2) (4 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]-3 m1^2 m2^2 (-1+\[Sigma]^2) B[6,13]+2 B[6,17]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2]),Ld[6,28]->1/(4 m1^4 m2^3 (-1+\[Sigma]^2)^(3/2)) 315 (E1+E2)^3 (-4 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]+m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,9]-3 m1^2 m2^2 B[6,13]+3 m1^2 m2^2 \[Sigma]^2 B[6,13]+m1^2 B[6,15]-m1^2 \[Sigma]^2 B[6,15]-2 B[6,17]+2 m1^5 m2^3 B[6,21]-4 m1^5 m2^3 \[Sigma]^2 B[6,21]+2 m1^5 m2^3 \[Sigma]^4 B[6,21]+2 m1^3 m2 B[6,23]-2 m1^3 m2 \[Sigma]^2 B[6,23]),Ld[6,29]->(945 (E1+E2) (m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-m1^2 m2^2 (-1+\[Sigma]^2) B[6,14]+B[6,18]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),Ld[6,30]->-((945 (E1+E2) (m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]-m1^2 m2^2 (-1+\[Sigma]^2) B[6,13]+B[6,17]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])),Ld[6,31]->315/4 (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]+B[6,23]),Ld[6,32]->(315 (E1+E2)^3 (2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]-m1^2 (-1+\[Sigma]^2) B[6,22]-B[6,23]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),Ld[6,33]->315/4 (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (-B[6,20]+2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]),Ld[6,34]->(315 (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) B[6,19]+B[6,20]-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2]),Ld[6,35]->-(945/4) (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (-m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]+B[6,23]),Ld[6,36]->-((315 (E1+E2) (2 B[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-3 B[6,27]+4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,30])))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2])),Ld[6,37]->-(315/2) (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (B[6,20]-m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]),Ld[6,38]->(315 (E1+E2) (2 B[6,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-3 B[6,25]+4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,29])))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2]),Ld[6,39]->-(1/(4 m1^3 m2^4 (-1+\[Sigma]^2)^(3/2)))315 (E1+E2)^3 (-m2^2 (-1+\[Sigma]^2) B[6,6]-2 B[6,7]+m1 m2^2 (-1+\[Sigma]^2) (-2 m2 B[6,20]+m1 (m2^2 (-1+\[Sigma]^2) B[6,26]+3 B[6,27]+2 m1 m2^2 (-1+\[Sigma]^2) (m2 B[6,28]-2 m1 B[6,30])))),Ld[6,40]->-((315 (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) B[6,2]+2 B[6,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) B[6,24]-3 B[6,25]+4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,29])))/(4 m1^4 m2^3 (-1+\[Sigma]^2)^(3/2))),Ld[6,41]->-(945/4) (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (-B[6,20]+m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]),Ld[6,42]->(945 (E1+E2) (B[6,7]-m1^2 m2^2 (-1+\[Sigma]^2) B[6,27]+m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,30]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),Ld[6,43]->-((945 (E1+E2) (B[6,3]-m1^2 m2^2 (-1+\[Sigma]^2) B[6,25]+m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,29]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2]))}//coeffs2PM


(* ::Subsection::Closed:: *)
(*1PM eikonal coefficients in the CanSSC*)


(* ::Subsubsection::Closed:: *)
(*Some definitions*)


invrepcoefs\[Chi]01PMC ={Y[0,0]->F[0,0]/(16 m1 m2 Sqrt[-1+\[Sigma]^2])};
invrepcoefs\[Chi]11PMC = {Y[1,1]->Y0[1,1]+Y1[1,1],Y[1,2]->Y0[1,2]+Y1[1,2]};
invrepcoefs\[Chi]21PMC = {Y[2,1]->Y0[2,1]+Y1[2,1]+Y2[2,1],Y[2,2]->Y0[2,2]+Y1[2,2]+Y2[2,2],Y[2,3]->Y0[2,3]+Y1[2,3]+Y2[2,3],Y[2,4]->Y0[2,4]+Y1[2,4]+Y2[2,4],Y[2,5]->Y0[2,5]+Y1[2,5]+Y2[2,5],Y[2,6]->Y0[2,6]+Y1[2,6]+Y2[2,6],Y[2,7]->Y0[2,7]+Y1[2,7]+Y2[2,7],Y[2,8]->Y0[2,8]+Y1[2,8]+Y2[2,8],Y[2,9]->Y0[2,9]+Y1[2,9]+Y2[2,9]};
invrepcoefs\[Chi]31PMC = {Y[3,1]->Y0[3,1]+Y1[3,1]+Y2[3,1],Y[3,2]->Y0[3,2]+Y1[3,2]+Y2[3,2]+Y3[3,1],Y[3,3]->Y0[3,3]+Y1[3,3]+Y2[3,3]+Y3[3,2],Y[3,4]->Y0[3,4]+Y1[3,4]+Y2[3,4],Y[3,5]->Y0[3,5]+Y1[3,5]+Y2[3,5]+Y3[3,3],Y[3,6]->Y0[3,6]+Y1[3,6]+Y2[3,6]+Y3[3,4],Y[3,7]->Y0[3,7]+Y1[3,7]+Y2[3,7]+Y3[3,5],Y[3,8]->Y0[3,8]+Y1[3,8]+Y2[3,8]+Y3[3,6],Y[3,9]->Y0[3,9]+Y1[3,9]+Y2[3,9],Y[3,10]->Y0[3,10]+Y1[3,10]+Y2[3,10],Y[3,11]->Y0[3,11]+Y1[3,11]+Y2[3,11]+Y3[3,7],Y[3,12]->Y0[3,12]+Y1[3,12]+Y2[3,12]+Y3[3,8],Y[3,13]->Y2[3,13]+Y3[3,9],Y[3,14]->Y0[3,13]+Y1[3,13]+Y2[3,14]+Y3[3,10],Y[3,15]->Y0[3,14]+Y1[3,14]+Y2[3,15]+Y3[3,11],Y[3,16]->Y2[3,16]+Y3[3,12],Y[3,17]->Y2[3,17],Y[3,18]->Y2[3,18],Y[3,19]->Y0[3,15]+Y1[3,15]+Y2[3,19]+Y3[3,13],Y[3,20]->Y0[3,16]+Y1[3,16]+Y2[3,20]+Y3[3,14]};
invrepcoefs\[Chi]41PMC = {Y[4,1]->Y0[4,1]+Y1[4,1]+Y2[4,1]+Y3[4,1]+Y4[4,1],Y[4,2]->Y0[4,2]+Y1[4,2]+Y2[4,2]+Y3[4,2]+Y4[4,2],Y[4,3]->Y0[4,3]+Y1[4,3]+Y2[4,3]+Y3[4,3]+Y4[4,3],Y[4,4]->Y0[4,4]+Y1[4,4]+Y2[4,4]+Y3[4,4]+Y4[4,4],Y[4,5]->Y0[4,5]+Y1[4,5]+Y2[4,5]+Y3[4,5]+Y4[4,5],Y[4,6]->Y0[4,6]+Y1[4,6]+Y2[4,6]+Y3[4,6]+Y4[4,6],Y[4,7]->Y0[4,7]+Y1[4,7]+Y2[4,7]+Y3[4,7]+Y4[4,7],Y[4,8]->Y0[4,8]+Y1[4,8]+Y2[4,8]+Y3[4,8]+Y4[4,8],Y[4,9]->Y0[4,9]+Y1[4,9]+Y2[4,9]+Y3[4,9]+Y4[4,9],Y[4,10]->Y0[4,10]+Y1[4,10]+Y2[4,10]+Y3[4,10]+Y4[4,10],Y[4,11]->Y0[4,11]+Y1[4,11]+Y2[4,11]+Y3[4,11]+Y4[4,11],Y[4,12]->Y0[4,7]+Y1[4,7]+Y2[4,7]+Y3[4,7]+Y4[4,7],Y[4,13]->Y0[4,13]+Y1[4,13]+Y2[4,13]+Y3[4,13]+Y4[4,13],Y[4,14]->Y0[4,14]+Y1[4,14]+Y2[4,14]+Y3[4,14]+Y4[4,14],Y[4,15]->Y0[4,13]+Y1[4,13]+Y2[4,13]+Y3[4,13]+Y4[4,13],Y[4,16]->Y0[4,9]+Y1[4,9]+Y2[4,9]+Y3[4,9]+Y4[4,9],Y[4,17]->Y0[4,17]+Y1[4,17]+Y2[4,17]+Y3[4,17]+Y4[4,17],Y[4,18]->Y0[4,18]+Y1[4,18]+Y2[4,18]+Y3[4,18]+Y4[4,18],Y[4,19]->Y0[4,19]+Y1[4,19]+Y2[4,19]+Y3[4,19]+Y4[4,19],Y[4,20]->Y0[4,20]+Y1[4,20]+Y2[4,20]+Y3[4,20]+Y4[4,20],Y[4,21]->Y0[4,21]+Y1[4,21]+Y2[4,21]+Y3[4,21]+Y4[4,21],Y[4,22]->Y0[4,22]+Y1[4,22]+Y2[4,22]+Y3[4,22]+Y4[4,22],Y[4,23]->Y0[4,23]+Y1[4,23]+Y2[4,23]+Y3[4,23]+Y4[4,23],Y[4,24]->Y0[4,24]+Y1[4,24]+Y2[4,24]+Y3[4,24]+Y4[4,24],Y[4,25]->Y0[4,25]+Y1[4,25]+Y2[4,25]+Y3[4,25]+Y4[4,25],Y[4,26]->Y0[4,26]+Y1[4,26]+Y2[4,26]+Y3[4,26]-Y4[4,11],Y[4,27]->Y0[4,27]+Y1[4,27]+Y2[4,27]+Y3[4,27]+Y4[4,27],Y[4,28]->Y0[4,28]+Y1[4,28]+Y2[4,28]+Y3[4,28]+4 Y4[4,23],Y[4,29]->Y0[4,21]+Y1[4,21]+Y2[4,29]+Y3[4,21]+Y4[4,21],Y[4,30]->Y0[4,30]+Y1[4,30]+Y2[4,30]+Y3[4,30]+Y4[4,30],Y[4,31]->Y0[4,25]+Y1[4,25]+Y2[4,31]+Y3[4,25]+Y4[4,25],Y[4,32]->Y0[4,32]+Y1[4,32]+Y2[4,32]+Y3[4,32]-4 Y4[4,11],Y[4,33]->Y0[4,33]+Y1[4,33]+Y2[4,33]+Y3[4,33]+Y4[4,33],Y[4,34]->Y0[4,34]+Y1[4,34]+Y2[4,34]+Y3[4,34]+Y4[4,34],Y[4,35]->Y0[4,30]+Y1[4,30]+Y2[4,35]+Y3[4,30]+Y4[4,30],Y[4,36]->Y0[4,23]+Y1[4,23]+Y2[4,36]+Y3[4,23]+Y4[4,23],Y[4,37]->Y0[4,37]+Y1[4,37]+Y2[4,37]+Y3[4,37]+Y4[4,37],Y[4,38]->Y0[4,26]+Y1[4,26]+Y2[4,38]+Y3[4,26]-Y4[4,11],Y[4,39]->Y0[4,33]+Y1[4,33]+Y2[4,39]+Y3[4,33]+Y4[4,33],Y[4,40]->Y0[4,40]+Y1[4,40]+Y2[4,40]+Y3[4,40]+Y4[4,40],Y[4,41]->Y0[4,41]+Y1[4,41]+Y2[4,41]+Y3[4,41]-6 Y4[4,23],Y[4,42]->Y0[4,42]+Y1[4,42]+Y2[4,42]+Y3[4,42]+Y4[4,42],Y[4,43]->Y0[4,43]+Y1[4,43]+Y2[4,43]+Y3[4,43]+Y4[4,43]};
invrepcoefs\[Chi]51PMC = {Y[5,1]->Y0[5,1]+Y1[5,1]+Y2[5,1]+Y3[5,1]+Y4[5,1]+Y5[5,1],Y[5,2]->Y0[5,2]+Y1[5,2]+Y2[5,2]+Y3[5,2]+Y4[5,2],Y[5,3]->Y0[5,3]+Y1[5,3]+Y2[5,3]+Y3[5,3]+Y4[5,3]+Y5[5,2],Y[5,4]->Y0[5,4]+Y1[5,4]+Y2[5,4]+Y3[5,4]+Y4[5,4],Y[5,5]->Y0[5,5]+Y1[5,5]+Y2[5,5]+Y3[5,5]+Y4[5,5]+Y5[5,3],Y[5,6]->Y0[5,6]+Y1[5,6]+Y2[5,6]+Y3[5,6]+Y4[5,6]+Y5[5,4],Y[5,7]->Y0[5,7]+Y1[5,7]+Y2[5,7]+Y3[5,7]+Y4[5,7]+Y5[5,5],Y[5,8]->Y0[5,8]+Y1[5,8]+Y2[5,8]+Y3[5,8]+Y4[5,8],Y[5,9]->Y0[5,9]+Y1[5,9]+Y2[5,9]+Y3[5,9]+Y4[5,9]+Y5[5,6],Y[5,10]->Y0[5,10]+Y1[5,10]+Y2[5,10]+Y3[5,10]+Y4[5,10],Y[5,11]->Y0[5,11]+Y1[5,11]+Y2[5,11]+Y3[5,11]+Y4[5,11]+Y5[5,7],Y[5,12]->Y0[5,12]+Y1[5,12]+Y2[5,12]+Y3[5,12]+Y4[5,12]+Y5[5,8],Y[5,13]->Y0[5,13]+Y1[5,13]+Y2[5,13]+Y3[5,13]+Y4[5,13],Y[5,14]->Y0[5,14]+Y1[5,14]+Y2[5,14]+Y3[5,14]+Y4[5,14]+Y5[5,9],Y[5,15]->Y0[5,15]+Y1[5,15]+Y2[5,15]+Y3[5,15]+Y4[5,15]+Y5[5,10],Y[5,16]->Y0[5,16]+Y1[5,16]+Y2[5,16]+Y3[5,16]+Y4[5,16],Y[5,17]->Y0[5,17]+Y1[5,17]+Y2[5,17]+Y3[5,17]+Y4[5,17]+Y5[5,11],Y[5,18]->Y0[5,18]+Y1[5,18]+Y2[5,18]+Y3[5,18]+Y4[5,18]+Y5[5,12],Y[5,19]->Y0[5,19]+Y1[5,19]+Y2[5,19]+Y3[5,19]+Y4[5,19]+Y5[5,13],Y[5,20]->Y0[5,20]+Y1[5,20]+Y2[5,20]+Y3[5,20]+Y4[5,20]+Y5[5,14],Y[5,21]->Y0[5,21]+Y1[5,21]+Y2[5,21]+Y3[5,21]+4 Y4[5,15]+Y5[5,15],Y[5,22]->Y0[5,13]+Y1[5,13]+Y2[5,13]+Y3[5,13]+Y4[5,13],Y[5,23]->Y0[5,23]+Y1[5,23]+Y2[5,23]+Y3[5,23]+Y4[5,23],Y[5,24]->Y0[5,24]+Y1[5,24]+Y2[5,24]+Y3[5,24]+4 Y4[5,18]+Y5[5,16],Y[5,25]->Y0[5,16]+Y1[5,16]+Y2[5,16]+Y3[5,16]+Y4[5,16],Y[5,26]->Y0[5,26]+Y1[5,26]+Y2[5,26]+Y3[5,26]+Y4[5,26],Y[5,27]->Y0[5,27]+Y1[5,27]+Y2[5,27]+Y3[5,27]+Y4[5,27],Y[5,28]->Y0[5,28]+Y1[5,28]+Y2[5,28]+Y3[5,28]+Y4[5,28],Y[5,29]->Y0[5,23]+Y1[5,23]+Y2[5,23]+Y3[5,23]+Y4[5,23],Y[5,30]->Y0[5,15]+Y1[5,15]+Y2[5,15]+Y3[5,15]+Y4[5,15]+Y5[5,10],Y[5,31]->Y0[5,31]+Y1[5,31]+Y2[5,31]+Y3[5,31]+Y4[5,31]+Y5[5,18],Y[5,32]->Y0[5,26]+Y1[5,26]+Y2[5,26]+Y3[5,26]+Y4[5,26],Y[5,33]->Y0[5,18]+Y1[5,18]+Y2[5,18]+Y3[5,18]+Y4[5,18]+Y5[5,12],Y[5,34]->Y0[5,34]+Y1[5,34]+Y2[5,34]+Y3[5,34]+Y4[5,34]+Y5[5,20],Y[5,35]->Y0[5,35]+Y1[5,35]+Y2[5,35]+Y3[5,35]+Y4[5,35]+Y5[5,21],Y[5,36]->Y0[5,36]+Y1[5,36]+Y2[5,36]+Y3[5,36]+Y4[5,36]+Y5[5,22],Y[5,37]->Y0[5,37]+Y1[5,37]+Y2[5,37]+Y3[5,37]+Y4[5,37],Y[5,38]->Y0[5,38]+Y1[5,38]+Y2[5,38]+Y3[5,38]+Y4[5,38],Y[5,39]->Y0[5,39]+Y1[5,39]+Y2[5,39]+Y3[5,39]+Y4[5,39]+Y5[5,23],Y[5,40]->Y0[5,40]+Y1[5,40]+Y2[5,40]+Y3[5,40]+Y4[5,40]+Y5[5,24],Y[5,41]->Y2[5,41]+Y3[5,41]+Y4[5,41]+Y5[5,25],Y[5,42]->Y2[5,42]+Y3[5,42]+Y4[5,42]+Y5[5,26],Y[5,43]->Y2[5,43]+Y3[5,43]+Y4[5,43]+Y5[5,27],Y[5,44]->Y2[5,44]+Y3[5,44]+Y4[5,44]+Y5[5,28],Y[5,45]->Y2[5,45]+Y3[5,45]+Y4[5,45]+Y5[5,15],Y[5,46]->Y2[5,46]+Y3[5,46]+Y4[5,46]+Y5[5,30],Y[5,47]->Y0[5,41]+Y1[5,41]+Y2[5,47]+Y3[5,47]+Y4[5,47],Y[5,48]->Y0[5,42]+Y1[5,42]+Y2[5,48]+Y3[5,48]+Y4[5,48]+Y5[5,31],Y[5,49]->Y0[5,43]+Y1[5,43]+Y2[5,49]+Y3[5,49]+Y4[5,49]+Y5[5,32],Y[5,50]->Y0[5,44]+Y1[5,44]+Y2[5,50]+Y3[5,50]+Y4[5,50],Y[5,51]->Y0[5,45]+Y1[5,45]+Y2[5,51]+Y3[5,51]+Y4[5,51]+Y5[5,33],Y[5,52]->Y0[5,4]+Y1[5,4]+Y2[5,52]+Y3[5,52]+Y4[5,52]+Y5[5,34],Y[5,53]->Y0[5,47]+Y1[5,47]+Y2[5,53]+Y3[5,53]+Y4[5,53]+Y5[5,35],Y[5,54]->Y0[5,48]+Y1[5,48]+Y2[5,54]+Y3[5,54]+Y4[5,54]+Y5[5,36],Y[5,55]->Y0[5,49]+Y1[5,49]+Y2[5,55]+Y3[5,55]+Y4[5,55],Y[5,56]->3 Y0[5,21]+Y1[5,50]+Y2[5,56]+Y3[5,56]+Y4[5,56],Y[5,57]->-(7/2) Y0[5,21]+Y1[5,51]+Y2[5,57]+Y3[5,57]-6 Y4[5,15]+Y5[5,37],Y[5,58]->Y0[5,23]+Y1[5,23]+Y2[5,58]+Y3[5,58]-6 Y4[5,18]+Y5[5,38],Y[5,59]->Y2[5,59]+Y3[5,47]+Y4[5,59]+Y5[5,39],Y[5,60]->Y0[5,53]+Y1[5,53]+Y2[5,60]+Y3[5,60]+Y4[5,60]+Y5[5,40],Y[5,61]->Y0[5,54]+Y1[5,54]+Y2[5,61]+Y3[5,61]+Y4[5,61]+Y5[5,41],Y[5,62]->Y2[5,62]+Y3[5,62]+Y4[5,62]+Y5[5,42],Y[5,63]->Y2[5,63]+Y3[5,63]+Y4[5,63]+Y5[5,1],Y[5,64]->Y2[5,64]+Y3[5,64]+Y4[5,64]+Y5[5,44],Y[5,65]->Y2[5,65]+Y3[5,65]+Y4[5,65]+Y5[5,45],Y[5,66]->Y2[5,66]+Y3[5,66]+Y4[5,66]+Y5[5,46],Y[5,67]->Y2[5,67]+Y3[5,67]+Y4[5,67]+Y5[5,47],Y[5,68]->Y2[5,68]+Y4[5,68]+Y5[5,48],Y[5,69]->Y2[5,69]+Y4[5,47],Y[5,70]->Y2[5,70]+Y4[5,70],Y[5,71]->Y2[5,71]+Y4[5,71]+Y5[5,49],Y[5,72]->Y2[5,72]+Y4[5,50],Y[5,73]->Y2[5,73]+Y4[5,73],Y[5,74]->Y2[5,74]+Y4[5,55],Y[5,75]->Y2[5,75]+Y4[5,56],Y[5,76]->Y2[5,76]-24 Y4[5,15]+Y5[5,50],Y[5,77]->Y2[5,77]-24 Y4[5,18]+Y5[5,51],Y[5,78]->Y2[5,78]+Y4[5,78],Y[5,79]->Y2[5,79]+Y4[5,79],Y[5,80]->Y2[5,80]+Y3[5,68]+Y4[5,80]+Y5[5,52],Y[5,81]->Y2[5,81]+Y4[5,81],Y[5,82]->Y2[5,82]+Y4[5,82],Y[5,83]->Y0[5,55]+Y1[5,55]+Y2[5,83]+Y3[5,69]+Y4[5,70],Y[5,84]->Y0[5,8]+Y1[5,8]+Y2[5,84]+Y3[5,70]+Y4[5,49]+Y5[5,32],Y[5,85]->Y0[5,57]+Y1[5,57]+Y2[5,85]+Y3[5,71]+Y4[5,85]+Y5[5,54],Y[5,86]->Y0[5,58]+Y1[5,58]+Y2[5,86]+Y3[5,72]+Y4[5,73],Y[5,87]->Y0[5,59]+Y1[5,59]+Y2[5,87]+Y3[5,73]+Y4[5,52]+Y5[5,34],Y[5,88]->Y0[5,60]+Y1[5,60]+Y2[5,88]+Y3[5,74]+Y4[5,88]+Y5[5,56],Y[5,89]->Y0[5,16]+Y1[5,16]+Y2[5,89]+Y3[5,75]-6 Y4[5,15]+Y5[5,37],Y[5,90]->-(7/2) Y0[5,24]+Y1[5,62]+Y2[5,90]+Y3[5,76]-6 Y4[5,18]+Y5[5,38],Y[5,91]->3 Y0[5,24]+Y1[5,63]+Y2[5,91]+Y3[5,77]+Y4[5,78],Y[5,92]->Y0[5,64]+Y1[5,64]+Y2[5,92]+Y3[5,78]+Y4[5,79],Y[5,93]->-(5/2) Y0[5,64]+Y1[5,65]+Y2[5,93]+Y3[5,79]+Y4[5,93]+Y5[5,59],Y[5,94]->Y0[5,66]+Y1[5,66]+Y2[5,94]+Y3[5,80]+Y4[5,94]+Y5[5,60],Y[5,95]->Y2[5,95]+Y3[5,81]+Y4[5,95]+Y5[5,61],Y[5,96]->Y0[5,67]+Y1[5,67]+Y2[5,96]+Y3[5,82]+Y4[5,96]+Y5[5,62],Y[5,97]->Y0[5,68]+Y1[5,68]+Y2[5,97]+Y3[5,83]+Y4[5,97]+Y5[5,63],Y[5,98]->Y2[5,98]+Y3[5,84]+Y4[5,98]+Y5[5,64],Y[5,99]->Y2[5,99]+Y4[5,99],Y[5,100]->Y2[5,100]+Y4[5,100],Y[5,101]->Y0[5,69]+Y1[5,69]+Y2[5,101]+Y3[5,85]+Y4[5,101]+Y5[5,65],Y[5,102]->Y0[5,70]+Y1[5,70]+Y2[5,102]+Y3[5,86]+Y4[5,102]+Y5[5,66]};
invrepcoefs\[Chi]61PMC = {Y[6,1]->Y0[6,1]+Y1[6,1]+Y2[6,1]+Y3[6,1]+Y4[6,1]+Y5[6,1]+Y6[6,1],Y[6,2]->Y0[6,2]+Y1[6,2]+Y2[6,2]+Y3[6,2]+Y4[6,2]+Y5[6,2]+Y6[6,2],Y[6,3]->Y0[6,3]+Y1[6,3]+Y2[6,3]+Y3[6,3]+Y4[6,3]+Y5[6,3]+Y6[6,3],Y[6,4]->Y0[6,4]+Y1[6,4]+Y2[6,4]+Y3[6,4]+Y4[6,4]+Y5[6,4]+Y6[6,4],Y[6,5]->Y0[6,5]+Y1[6,5]+Y2[6,5]+Y3[6,5]+Y4[6,5]+Y5[6,5]+Y6[6,5],Y[6,6]->Y0[6,6]+Y1[6,6]+Y2[6,6]+Y3[6,6]+Y4[6,6]+Y5[6,6]+Y6[6,6],Y[6,7]->Y0[6,7]+Y1[6,7]+Y2[6,7]+Y3[6,7]+Y4[6,7]+Y5[6,7]+Y6[6,7],Y[6,8]->Y0[6,8]+Y1[6,8]+Y2[6,8]+Y3[6,8]+Y4[6,8]+Y5[6,8]+Y6[6,8],Y[6,9]->Y0[6,9]+Y1[6,9]+Y2[6,9]+Y3[6,9]+Y4[6,9]+Y5[6,9]+Y6[6,9],Y[6,10]->Y0[6,10]+Y1[6,10]+Y2[6,10]+Y3[6,10]+Y4[6,10]+Y5[6,10]+Y6[6,10],Y[6,11]->Y0[6,11]+Y1[6,11]+Y2[6,11]+Y3[6,11]+Y4[6,11]+Y5[6,11]+Y6[6,11],Y[6,12]->Y0[6,12]+Y1[6,12]+Y2[6,12]+Y3[6,12]+Y4[6,12]+Y5[6,12]+Y6[6,12],Y[6,13]->Y0[6,13]+Y1[6,13]+Y2[6,13]+Y3[6,13]+Y4[6,13]+Y5[6,13]+Y6[6,13],Y[6,14]->Y0[6,14]+Y1[6,14]+Y2[6,14]+Y3[6,14]+Y4[6,14]+Y5[6,14]+Y6[6,14],Y[6,15]->Y0[6,15]+Y1[6,15]+Y2[6,15]+Y3[6,15]+Y4[6,15]+Y5[6,15]+Y6[6,15],Y[6,16]->Y0[6,16]+Y1[6,16]+Y2[6,16]+Y3[6,16]+Y4[6,16]+Y5[6,16]+Y6[6,16],Y[6,17]->Y0[6,17]+Y1[6,17]+Y2[6,17]+Y3[6,17]+Y4[6,17]+Y5[6,17]+Y6[6,17],Y[6,18]->Y0[6,18]+Y1[6,18]+Y2[6,18]+Y3[6,18]+Y4[6,18]+Y5[6,18]+Y6[6,18],Y[6,19]->Y0[6,19]+Y1[6,19]+Y2[6,19]+Y3[6,19]+Y4[6,19]+Y5[6,19]+Y6[6,19],Y[6,20]->Y0[6,20]+Y1[6,20]+Y2[6,20]+Y3[6,20]+Y4[6,20]+Y5[6,20]+Y6[6,20],Y[6,21]->Y0[6,21]+Y1[6,21]+Y2[6,21]+Y3[6,21]+Y4[6,21]+Y5[6,21]+Y6[6,21],Y[6,22]->Y0[6,22]+Y1[6,22]+Y2[6,22]+Y3[6,22]+Y4[6,22]+Y5[6,22]+Y6[6,22],Y[6,23]->Y0[6,23]+Y1[6,23]+Y2[6,23]+Y3[6,23]+Y4[6,23]+Y5[6,23]+Y6[6,23],Y[6,24]->Y0[6,24]+Y1[6,24]+Y2[6,24]+Y3[6,24]+Y4[6,24]+Y5[6,24]+Y6[6,24],Y[6,25]->Y0[6,14]+Y1[6,14]+Y2[6,25]+Y3[6,25]+Y4[6,14]+Y5[6,14]+Y6[6,14],Y[6,26]->Y0[6,26]+Y1[6,26]+Y2[6,26]+Y3[6,26]+Y4[6,26]+Y5[6,26]+Y6[6,26],Y[6,27]->Y0[6,27]+Y1[6,27]+Y2[6,27]+Y3[6,27]+Y4[6,27]+Y5[6,27]+Y6[6,27],Y[6,28]->Y0[6,28]+Y1[6,28]+Y2[6,28]+Y3[6,28]+Y4[6,28]+Y5[6,28]+Y6[6,28],Y[6,29]->Y0[6,29]+Y1[6,29]+Y2[6,29]+Y3[6,29]+Y4[6,29]+Y5[6,29]+Y6[6,29],Y[6,30]->Y0[6,30]+Y1[6,30]+Y2[6,30]+Y3[6,30]+Y4[6,30]+Y5[6,30]+Y6[6,30],Y[6,31]->Y0[6,31]+Y1[6,31]+Y2[6,31]+Y3[6,31]+Y4[6,31]+Y5[6,31]+Y6[6,31],Y[6,32]->Y0[6,32]+Y1[6,32]+Y2[6,32]+Y3[6,14]+Y4[6,14]+Y5[6,14]+Y6[6,14],Y[6,33]->Y0[6,33]+Y1[6,33]+Y2[6,33]+Y3[6,33]+Y4[6,33]+Y5[6,33]+Y6[6,33],Y[6,34]->Y0[6,34]+Y1[6,34]+Y2[6,34]+Y3[6,34]+Y4[6,34]+Y5[6,34]+Y6[6,34],Y[6,35]->Y0[6,35]+Y1[6,35]+Y2[6,35]+Y3[6,35]+Y4[6,35]+Y5[6,35]+Y6[6,35],Y[6,36]->Y0[6,36]+Y1[6,36]+Y2[6,36]+Y3[6,36]+Y4[6,36]+Y5[6,36]+Y6[6,36],Y[6,37]->Y0[6,37]+Y1[6,37]+Y2[6,37]+Y3[6,37]+Y4[6,37]+Y5[6,37]+Y6[6,37],Y[6,38]->Y0[6,38]+Y1[6,38]+Y2[6,38]+Y3[6,38]+Y4[6,38]+Y5[6,38]+Y6[6,38],Y[6,39]->Y0[6,39]+Y1[6,39]+Y2[6,39]+Y3[6,39]+Y4[6,39]+Y5[6,39]+Y6[6,39],Y[6,40]->Y0[6,40]+Y1[6,40]+Y2[6,40]+Y3[6,40]+Y4[6,40]+Y5[6,40]+Y6[6,40],Y[6,41]->Y0[6,41]+Y1[6,41]+Y2[6,41]+Y3[6,41]+Y4[6,41]+Y5[6,41]+Y6[6,41],Y[6,42]->Y0[6,29]+Y1[6,29]+Y2[6,42]+Y3[6,42]+Y4[6,29]+Y5[6,29]+Y6[6,29],Y[6,43]->Y0[6,43]+Y1[6,43]+Y2[6,43]+Y3[6,43]+Y4[6,43]+Y5[6,43]+Y6[6,43],Y[6,44]->Y0[6,44]+Y1[6,44]+Y2[6,44]+Y3[6,44]+Y4[6,44]+Y5[6,44]+Y6[6,44],Y[6,45]->Y0[6,45]+Y1[6,45]+Y2[6,45]+Y3[6,45]+Y4[6,45]+Y5[6,45]+Y6[6,45],Y[6,46]->Y0[6,46]+Y1[6,46]+Y2[6,46]+Y3[6,46]+Y4[6,46]+Y5[6,46]+Y6[6,46],Y[6,47]->Y0[6,47]+Y1[6,47]+Y2[6,47]+Y3[6,47]+Y4[6,47]+Y5[6,47]+Y6[6,47],Y[6,48]->Y0[6,48]+Y1[6,48]+Y2[6,48]+Y3[6,48]+Y4[6,48]+Y5[6,48]+Y6[6,48],Y[6,49]->Y0[6,49]+Y1[6,49]+Y2[6,49]+Y3[6,49]+Y4[6,49]+Y5[6,49]+Y6[6,49],Y[6,50]->Y0[6,50]+Y1[6,50]+Y2[6,50]+Y3[6,50]+Y4[6,50]+Y5[6,50]+Y6[6,50],Y[6,51]->Y0[6,51]+Y1[6,51]+Y2[6,51]+Y3[6,51]+Y4[6,51]+Y5[6,51]+Y6[6,51],Y[6,52]->Y0[6,52]+Y1[6,52]+Y2[6,52]+Y3[6,52]+Y4[6,52]+Y5[6,52]+Y6[6,52],Y[6,53]->Y0[6,53]+Y1[6,53]+Y2[6,53]+Y3[6,53]+Y4[6,53]+Y5[6,53]+Y6[6,53],Y[6,54]->Y0[6,54]+Y1[6,54]+Y2[6,54]+Y3[6,54]+Y4[6,54]+Y5[6,54]+Y6[6,54],Y[6,55]->Y0[6,55]+Y1[6,55]+Y2[6,55]+Y3[6,55]+Y4[6,55]+Y5[6,55]+Y6[6,55],Y[6,56]->Y0[6,56]+Y1[6,56]+Y2[6,56]+Y3[6,56]+Y4[6,56]+Y5[6,56]+Y6[6,56],Y[6,57]->Y0[6,57]+Y1[6,57]+Y2[6,57]+Y3[6,57]+Y4[6,57]+Y5[6,57]+Y6[6,57],Y[6,58]->Y0[6,58]+Y1[6,58]+Y2[6,58]+Y3[6,58]+Y4[6,58]+Y5[6,58]+Y6[6,58],Y[6,59]->Y0[6,59]+Y1[6,59]+Y2[6,59]+Y3[6,59]+Y4[6,59]+Y5[6,59]+Y6[6,59],Y[6,60]->Y0[6,60]+Y1[6,60]+Y2[6,60]+Y3[6,60]+Y4[6,60]+Y5[6,60]+Y6[6,60],Y[6,61]->Y0[6,61]+Y1[6,61]+Y2[6,61]+Y3[6,61]+Y4[6,61]+Y5[6,61]+Y6[6,61],Y[6,62]->Y0[6,57]+Y1[6,57]+Y2[6,57]+Y3[6,57]+Y4[6,57]+Y5[6,57]+Y6[6,57],Y[6,63]->Y0[6,63]+Y1[6,63]+Y2[6,63]+Y3[6,63]+Y4[6,63]+Y5[6,63]+Y6[6,63],Y[6,64]->Y0[6,64]+Y1[6,64]+Y2[6,64]+Y3[6,64]+Y4[6,64]+Y5[6,64]+Y6[6,64],Y[6,65]->Y0[6,63]+Y1[6,63]+Y2[6,63]+Y3[6,63]+Y4[6,63]+Y5[6,63]+Y6[6,63],Y[6,66]->Y0[6,59]+Y1[6,59]+Y2[6,59]+Y3[6,59]+Y4[6,59]+Y5[6,59]+Y6[6,59],Y[6,67]->Y0[6,67]+Y1[6,67]+Y2[6,67]+Y3[6,67]+Y4[6,67]+Y5[6,67]+Y6[6,67],Y[6,68]->Y0[6,68]+Y1[6,68]+Y2[6,68]+Y3[6,68]+Y4[6,68]+Y5[6,68]+Y6[6,68],Y[6,69]->Y0[6,69]+Y1[6,69]+Y2[6,69]+Y3[6,69]+Y4[6,69]+Y5[6,69]+Y6[6,69],Y[6,70]->Y0[6,70]+Y1[6,70]+Y2[6,70]+Y3[6,70]+Y4[6,70]+Y5[6,70]+Y6[6,70],Y[6,71]->Y0[6,71]+Y1[6,71]+Y2[6,71]+Y3[6,71]+Y4[6,71]+Y5[6,71]+Y6[6,71],Y[6,72]->Y0[6,72]+Y1[6,72]+Y2[6,72]+Y3[6,72]+Y4[6,72]+Y5[6,72]+Y6[6,72],Y[6,73]->Y0[6,73]+Y1[6,73]+Y2[6,73]+Y3[6,73]+Y4[6,73]+Y5[6,73]+Y6[6,73],Y[6,74]->Y0[6,74]+Y1[6,74]+Y2[6,74]+Y3[6,74]+Y4[6,74]+Y5[6,74]+Y6[6,74],Y[6,75]->Y0[6,75]+Y1[6,75]+Y2[6,75]+Y3[6,75]+Y4[6,75]+Y5[6,75]+Y6[6,75],Y[6,76]->Y0[6,76]+Y1[6,76]+Y2[6,76]+Y3[6,76]+Y4[6,76]+Y5[6,76]+Y6[6,76],Y[6,77]->Y0[6,77]+Y1[6,77]+Y2[6,77]+Y3[6,77]+Y4[6,77]+Y5[6,77]+Y6[6,77],Y[6,78]->Y0[6,78]+Y1[6,78]+Y2[6,78]+Y3[6,78]+Y4[6,78]+Y5[6,78]+Y6[6,78],Y[6,79]->Y0[6,79]+Y1[6,79]+Y2[6,79]+Y3[6,79]+Y4[6,79]+Y5[6,79]+Y6[6,79],Y[6,80]->Y0[6,80]+Y1[6,80]+Y2[6,80]+Y3[6,80]+Y4[6,80]+Y5[6,80]+Y6[6,80],Y[6,81]->Y0[6,81]+Y1[6,81]+Y2[6,81]+Y3[6,81]+Y4[6,81]+Y5[6,81]+Y6[6,81],Y[6,82]->Y0[6,82]+Y1[6,82]+Y2[6,82]+Y3[6,82]+Y4[6,82]+Y5[6,54]+Y6[6,54],Y[6,83]->Y0[6,83]+Y1[6,83]+Y2[6,83]+Y3[6,83]+Y4[6,83]+Y5[6,83]+Y6[6,83],Y[6,84]->Y0[6,84]+Y1[6,84]+Y2[6,84]+Y3[6,84]+Y4[6,84]+Y5[6,84]+Y6[6,61],Y[6,85]->Y0[6,57]+Y1[6,57]+Y2[6,85]+Y3[6,57]+Y4[6,85]+Y5[6,57]+Y6[6,57],Y[6,86]->Y0[6,86]+Y1[6,86]+Y2[6,86]+Y3[6,86]+Y4[6,86]+Y5[6,63]+Y6[6,63],Y[6,87]->Y0[6,87]+Y1[6,87]+Y2[6,87]+Y3[6,87]+Y4[6,87]+Y5[6,87]+Y6[6,87],Y[6,88]->Y0[6,88]+Y1[6,88]+Y2[6,88]+Y3[6,88]+Y4[6,88]+Y5[6,88]+Y6[6,88],Y[6,89]->Y0[6,84]+Y1[6,84]+Y2[6,84]+Y3[6,84]+Y4[6,84]+Y5[6,84]+Y6[6,61],Y[6,90]->Y0[6,90]+Y1[6,90]+Y2[6,90]+Y3[6,90]+Y4[6,90]+Y5[6,90]+Y6[6,90],Y[6,91]->Y0[6,91]+Y1[6,91]+Y2[6,91]+Y3[6,91]+Y4[6,91]+Y5[6,91]+Y6[6,91],Y[6,92]->Y0[6,90]+Y1[6,90]+Y2[6,90]+Y3[6,90]+Y4[6,90]+Y5[6,90]+Y6[6,90],Y[6,93]->Y0[6,86]+Y1[6,86]+Y2[6,86]+Y3[6,86]+Y4[6,86]+Y5[6,63]+Y6[6,63],Y[6,94]->Y0[6,94]+Y1[6,94]+Y2[6,94]+Y3[6,94]+Y4[6,94]+Y5[6,94]+Y6[6,94],Y[6,95]->Y0[6,95]+Y1[6,95]+Y2[6,95]+Y3[6,95]+Y4[6,95]+Y5[6,95]+Y6[6,95],Y[6,96]->Y0[6,96]+Y1[6,96]+Y2[6,96]+Y3[6,96]+Y4[6,96]+Y5[6,96]+Y6[6,96],Y[6,97]->Y0[6,97]+Y1[6,97]+Y2[6,97]+Y3[6,97]+Y4[6,97]+Y5[6,97]+Y6[6,97],Y[6,98]->Y0[6,98]+Y1[6,98]+Y2[6,98]+Y3[6,98]+Y4[6,98]+Y5[6,98]+Y6[6,98],Y[6,99]->Y0[6,99]+Y1[6,99]+Y2[6,99]+Y3[6,99]+Y4[6,99]+Y5[6,99]+Y6[6,99],Y[6,100]->Y0[6,100]+Y1[6,100]+Y2[6,100]+Y3[6,100]+Y4[6,100]+Y5[6,100]+Y6[6,100],Y[6,101]->Y0[6,101]+Y1[6,101]+Y2[6,101]+Y3[6,101]+Y4[6,101]+Y5[6,101]+Y6[6,101],Y[6,102]->Y0[6,102]+Y1[6,102]+Y2[6,102]+Y3[6,102]+Y4[6,102]+Y5[6,102]+Y6[6,102],Y[6,103]->Y0[6,103]+Y1[6,103]+Y2[6,103]+Y3[6,103]+Y4[6,103]+Y5[6,103]+Y6[6,103],Y[6,104]->Y0[6,104]+Y1[6,104]+Y2[6,104]+Y3[6,104]+Y4[6,104]+Y5[6,104]+Y6[6,104],Y[6,105]->Y0[6,105]+Y1[6,105]+Y2[6,105]+Y3[6,105]+Y4[6,105]+Y5[6,105]+Y6[6,105],Y[6,106]->Y0[6,54]+Y1[6,54]+Y2[6,106]+Y3[6,54]+Y4[6,106]+Y5[6,54]+Y6[6,54],Y[6,107]->Y0[6,107]+Y1[6,107]+Y2[6,107]+Y3[6,107]+Y4[6,107]+Y5[6,107]+Y6[6,107],Y[6,108]->Y0[6,108]+Y1[6,108]+Y2[6,108]+Y3[6,108]+Y4[6,108]+Y5[6,108]+Y6[6,108],Y[6,109]->Y0[6,109]+Y1[6,109]+Y2[6,109]+Y3[6,109]+Y4[6,109]+Y5[6,109]+Y6[6,109],Y[6,110]->Y0[6,110]+Y1[6,110]+Y2[6,110]+Y3[6,110]+Y4[6,110]+Y5[6,110]+Y6[6,110],Y[6,111]->Y0[6,63]+Y1[6,63]+Y2[6,111]+Y3[6,63]+Y4[6,111]+Y5[6,63]+Y6[6,63],Y[6,112]->Y0[6,112]+Y1[6,112]+Y2[6,112]+Y3[6,112]+Y4[6,112]+Y5[6,112]+Y6[6,59],Y[6,113]->Y0[6,113]+Y1[6,113]+Y2[6,113]+Y3[6,113]+Y4[6,113]+Y5[6,113]+Y6[6,67],Y[6,114]->Y0[6,114]+Y1[6,114]+Y2[6,114]+Y3[6,114]+Y4[6,114]+Y5[6,114]+Y6[6,114],Y[6,115]->Y0[6,115]+Y1[6,115]+Y2[6,115]+Y3[6,115]+Y4[6,115]+Y5[6,115]+Y6[6,90],Y[6,116]->Y0[6,63]+Y1[6,63]+Y2[6,111]+Y3[6,63]+Y4[6,111]+Y5[6,63]+Y6[6,63],Y[6,117]->Y0[6,94]+Y1[6,94]+Y2[6,117]+Y3[6,94]+Y4[6,117]+Y5[6,94]+Y6[6,94],Y[6,118]->Y0[6,69]+Y1[6,69]+Y2[6,118]+Y3[6,69]+Y4[6,118]+Y5[6,69]+Y6[6,69],Y[6,119]->Y0[6,94]+Y1[6,94]+Y2[6,117]+Y3[6,94]+Y4[6,117]+Y5[6,94]+Y6[6,94],Y[6,120]->Y0[6,113]+Y1[6,113]+Y2[6,113]+Y3[6,113]+Y4[6,113]+Y5[6,113]+Y6[6,67],Y[6,121]->Y0[6,121]+Y1[6,121]+Y2[6,121]+Y3[6,121]+Y4[6,121]+Y5[6,121]+Y6[6,121],Y[6,122]->Y0[6,122]+Y1[6,122]+Y2[6,122]+Y3[6,122]+Y4[6,122]+Y5[6,122]+Y6[6,122],Y[6,123]->Y0[6,123]+Y1[6,123]+Y2[6,123]+Y3[6,123]+Y4[6,123]+Y5[6,123]+Y6[6,123],Y[6,124]->Y0[6,124]+Y1[6,124]+Y2[6,124]+Y3[6,124]+Y4[6,124]+Y5[6,124]+Y6[6,124],Y[6,125]->Y0[6,125]+Y1[6,125]+Y2[6,125]+Y3[6,125]+Y4[6,125]+Y5[6,125]+Y6[6,125],Y[6,126]->Y0[6,126]+Y1[6,126]+Y2[6,126]+Y3[6,126]+Y4[6,126]+Y5[6,126]+Y6[6,126],Y[6,127]->Y0[6,127]+Y1[6,127]+Y2[6,127]+Y3[6,127]+Y4[6,127]+Y5[6,127]+Y6[6,127],Y[6,128]->Y0[6,128]+Y1[6,128]+Y2[6,128]+Y3[6,128]+Y4[6,128]+Y5[6,128]+Y6[6,128],Y[6,129]->Y0[6,129]+Y1[6,129]+Y2[6,129]+Y3[6,129]+Y4[6,129]+Y5[6,129]+Y6[6,129],Y[6,130]->Y0[6,130]+Y1[6,130]+Y2[6,130]+Y3[6,130]+Y4[6,130]+Y5[6,130]+Y6[6,130],Y[6,131]->Y0[6,131]+Y1[6,131]+Y2[6,131]+Y3[6,131]+Y4[6,131]+Y5[6,131]+Y6[6,131],Y[6,132]->Y0[6,132]+Y1[6,132]+Y2[6,132]+Y3[6,132]+Y4[6,132]+Y5[6,132]+Y6[6,132],Y[6,133]->Y0[6,100]+Y1[6,100]+Y2[6,133]+Y3[6,100]+Y4[6,133]+Y5[6,100]+Y6[6,100],Y[6,134]->Y0[6,134]+Y1[6,134]+Y2[6,134]+Y3[6,134]+Y4[6,134]+Y5[6,134]+Y6[6,134],Y[6,135]->Y0[6,103]+Y1[6,103]+Y2[6,135]+Y3[6,103]+Y4[6,135]+Y5[6,103]+Y6[6,103],Y[6,136]->Y0[6,136]+Y1[6,136]+Y2[6,136]+Y3[6,136]+Y4[6,136]+Y5[6,136]+Y6[6,136],Y[6,137]->Y0[6,137]+Y1[6,137]+Y2[6,137]+Y3[6,137]+Y4[6,137]+Y5[6,137]+Y6[6,137],Y[6,138]->Y0[6,138]+Y1[6,138]+Y2[6,138]+Y3[6,138]+Y4[6,138]+Y5[6,138]+Y6[6,138],Y[6,139]->Y0[6,139]+Y1[6,139]+Y2[6,139]+Y3[6,139]+Y4[6,139]+Y5[6,139]+Y6[6,139],Y[6,140]->Y0[6,140]+Y1[6,140]+Y2[6,140]+Y3[6,140]+Y4[6,140]+Y5[6,140]+Y6[6,140],Y[6,141]->Y0[6,141]+Y1[6,141]+Y2[6,141]+Y3[6,141]+Y4[6,141]+Y5[6,141]+Y6[6,141],Y[6,142]->Y0[6,142]+Y1[6,142]+Y2[6,142]+Y3[6,142]+Y4[6,142]+Y5[6,142]+Y6[6,142],Y[6,143]->Y0[6,143]+Y1[6,143]+Y2[6,143]+Y3[6,143]+Y4[6,143]+Y5[6,143]+Y6[6,143],Y[6,144]->Y0[6,144]+Y1[6,144]+Y2[6,144]+Y3[6,144]+Y4[6,144]+Y5[6,144]+Y6[6,144],Y[6,145]->Y0[6,145]+Y1[6,145]+Y2[6,145]+Y3[6,145]+Y4[6,145]+Y5[6,145]+Y6[6,145],Y[6,146]->Y0[6,146]+Y1[6,146]+Y2[6,146]+Y3[6,146]+Y4[6,146]+Y5[6,146]+Y6[6,146],Y[6,147]->Y0[6,147]+Y1[6,147]+Y2[6,147]+Y3[6,147]+Y4[6,147]+Y5[6,147]+Y6[6,147]};
invrepcoefs\[Chi]001PMC = {Y[0,0]->F[0,0]/(16 m1 m2 Sqrt[-1+\[Sigma]^2])};
invrepcoefs\[Chi]011PMC = {Y0[1,1]->-(F[0,0]/(8 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y0[1,2]->-(F[0,0]/(8 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]))};
invrepcoefs\[Chi]021PMC = {Y0[2,1]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 (E1+m1) (E2+m2))),Y0[2,2]->-((m1 Sqrt[-1+\[Sigma]^2] F[0,0])/(16 (E1+E2)^2 m2 (E2+m2)^2)),Y0[2,3]->-((m2 Sqrt[-1+\[Sigma]^2] F[0,0])/(16 (E1+E2)^2 m1 (E1+m1)^2)),Y0[2,4]->F[0,0]/(16 m1 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y0[2,5]->F[0,0]/(8 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y0[2,6]->F[0,0]/(16 m1^3 (E1+m1)^2 m2 Sqrt[-1+\[Sigma]^2]),Y0[2,7]->(m1 Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m2 (E2+m2)^2),Y0[2,8]->(Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 (E1+m1) (E2+m2)),Y0[2,9]->(m2 Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m1 (E1+m1)^2)};
invrepcoefs\[Chi]031PMC = {Y0[3,1]->(Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 (E1+m1) m2 (E2+m2)^2),Y0[3,2]->-((m1 Sqrt[-1+\[Sigma]^2] F[0,0])/(24 (E1+E2)^2 m2^2 (E2+m2)^3)),Y0[3,3]->-((3 Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2))),Y0[3,4]->(Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)),Y0[3,5]->-((3 Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 (E1+m1) m2 (E2+m2)^2)),Y0[3,6]->-((m2 Sqrt[-1+\[Sigma]^2] F[0,0])/(24 (E1+E2)^2 m1^2 (E1+m1)^3)),Y0[3,7]->F[0,0]/(24 m1 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),Y0[3,8]->(3 F[0,0])/(8 m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y0[3,9]->-(F[0,0]/(4 m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),Y0[3,10]->-(F[0,0]/(4 m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y0[3,11]->(3 F[0,0])/(8 m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y0[3,12]->F[0,0]/(24 m1^4 (E1+m1)^3 m2 Sqrt[-1+\[Sigma]^2]),Y0[3,13]->(m1 Sqrt[-1+\[Sigma]^2] F[0,0])/(6 (E1+E2)^2 m2^2 (E2+m2)^3),Y0[3,14]->(Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 (E1+m1) m2 (E2+m2)^2),Y0[3,15]->(Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)),Y0[3,16]->(m2 Sqrt[-1+\[Sigma]^2] F[0,0])/(6 (E1+E2)^2 m1^2 (E1+m1)^3)};
invrepcoefs\[Chi]041PMC = {Y0[4,1]->(7 m1 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(8 (E1+E2)^4 (E1+m1)^2 (E2+m2)^2),Y0[4,2]->-((m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(8 (E1+E2)^4 (E1+m1) (E2+m2)^3)),Y0[4,3]->-((m1^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(32 (E1+E2)^4 m2 (E2+m2)^4)),Y0[4,4]->-((m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(8 (E1+E2)^4 (E1+m1)^3 (E2+m2))),Y0[4,5]->-((17 m1 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(16 (E1+E2)^4 (E1+m1)^2 (E2+m2)^2)),Y0[4,6]->-((m2^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(32 (E1+E2)^4 m1 (E1+m1)^4)),Y0[4,7]->(Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^3),Y0[4,8]->(m1 Sqrt[-1+\[Sigma]^2] F[0,0])/(16 (E1+E2)^2 m2^3 (E2+m2)^4),Y0[4,9]->(17 Sqrt[-1+\[Sigma]^2] F[0,0])/(16 (E1+E2)^2 m1 (E1+m1)^2 m2 (E2+m2)^2),Y0[4,10]->-(F[0,0]/(32 m1 m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2])),Y0[4,11]->-((7 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y0[4,12]->(Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^3),Y0[4,13]->(Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m1^2 (E1+m1)^3 (E2+m2)),Y0[4,14]->-(F[0,0]/(8 m1^2 (E1+m1) m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),Y0[4,15]->(Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m1^2 (E1+m1)^3 (E2+m2)),Y0[4,16]->(17 Sqrt[-1+\[Sigma]^2] F[0,0])/(16 (E1+E2)^2 m1 (E1+m1)^2 m2 (E2+m2)^2),Y0[4,17]->(m2 Sqrt[-1+\[Sigma]^2] F[0,0])/(16 (E1+E2)^2 m1^3 (E1+m1)^4),Y0[4,18]->-((3 F[0,0])/(16 m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),Y0[4,19]->-(F[0,0]/(8 m1^4 (E1+m1)^3 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y0[4,20]->-(F[0,0]/(32 m1^5 (E1+m1)^4 m2 Sqrt[-1+\[Sigma]^2])),Y0[4,21]->(m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1) (E2+m2)^3),Y0[4,22]->(m1^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 m2 (E2+m2)^4),Y0[4,23]->(5 m1 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 (E1+m1)^2 (E2+m2)^2),Y0[4,24]->-((m1 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m2^3 (E2+m2)^4)),Y0[4,25]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^3)),Y0[4,26]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y0[4,27]->-((m1^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 m2 (E2+m2)^4)),Y0[4,28]->-((m1 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^2)),Y0[4,29]->(m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1) (E2+m2)^3),Y0[4,30]->(m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)),Y0[4,31]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^3)),Y0[4,32]->(Sqrt[-1+\[Sigma]^2] F[0,0])/((E1+E2)^2 m1 (E1+m1)^2 m2 (E2+m2)^2),Y0[4,33]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1^2 (E1+m1)^3 (E2+m2))),Y0[4,34]->-((m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1) (E2+m2)^3)),Y0[4,35]->(m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)),Y0[4,36]->(5 m1 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 (E1+m1)^2 (E2+m2)^2),Y0[4,37]->(m2^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 m1 (E1+m1)^4),Y0[4,38]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y0[4,39]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1^2 (E1+m1)^3 (E2+m2))),Y0[4,40]->-((m2 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1^3 (E1+m1)^4)),Y0[4,41]->-((3 m1 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^2)),Y0[4,42]->-((m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2))),Y0[4,43]->-((m2^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 m1 (E1+m1)^4))};
invrepcoefs\[Chi]051PMC = {Y0[5,1]->-((m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^3)),Y0[5,2]->(m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1) m2 (E2+m2)^4),Y0[5,3]->-((m1^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(40 (E1+E2)^4 m2^2 (E2+m2)^5)),Y0[5,4]->(5 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^2),Y0[5,5]->-((9 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 (E1+m1)^2 (E2+m2)^3)),Y0[5,6]->-((5 m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(8 (E1+E2)^4 m1 (E1+m1)^4 (E2+m2))),Y0[5,7]->-((m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^2)),Y0[5,8]->(5 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^3),Y0[5,9]->-((5 m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(8 (E1+E2)^4 (E1+m1) m2 (E2+m2)^4)),Y0[5,10]->(m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 m1 (E1+m1)^4 (E2+m2)),Y0[5,11]->-((9 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 (E1+m1)^3 (E2+m2)^2)),Y0[5,12]->-((m2^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(40 (E1+E2)^4 m1^2 (E1+m1)^5)),Y0[5,13]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 (E1+m1) m2^3 (E2+m2)^4)),Y0[5,14]->(m1 Sqrt[-1+\[Sigma]^2] F[0,0])/(20 (E1+E2)^2 m2^4 (E2+m2)^5),Y0[5,15]->(9 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y0[5,16]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y0[5,17]->(5 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 (E1+m1) m2^3 (E2+m2)^4),Y0[5,18]->(9 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y0[5,19]->-(F[0,0]/(40 m1 m2^6 (E2+m2)^5 Sqrt[-1+\[Sigma]^2])),Y0[5,20]->-((5 F[0,0])/(8 m1^2 (E1+m1) m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2])),Y0[5,21]->(Sqrt[-1+\[Sigma]^2] F[0,0])/((E1+E2)^2 m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y0[5,22]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 (E1+m1) m2^3 (E2+m2)^4)),Y0[5,23]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y0[5,24]->(Sqrt[-1+\[Sigma]^2] F[0,0])/((E1+E2)^2 m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y0[5,25]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y0[5,26]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1^3 (E1+m1)^4 (E2+m2))),Y0[5,27]->F[0,0]/(2 m1^2 (E1+m1) m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2]),Y0[5,28]->(5 F[0,0])/(2 m1^3 (E1+m1)^2 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),Y0[5,29]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y0[5,30]->(9 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y0[5,31]->(5 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1^3 (E1+m1)^4 (E2+m2)),Y0[5,32]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1^3 (E1+m1)^4 (E2+m2))),Y0[5,33]->(9 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y0[5,34]->(m2 Sqrt[-1+\[Sigma]^2] F[0,0])/(20 (E1+E2)^2 m1^4 (E1+m1)^5),Y0[5,35]->-((11 F[0,0])/(4 m1^3 (E1+m1)^2 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),Y0[5,36]->-((11 F[0,0])/(4 m1^4 (E1+m1)^3 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),Y0[5,37]->(5 F[0,0])/(2 m1^4 (E1+m1)^3 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y0[5,38]->F[0,0]/(2 m1^5 (E1+m1)^4 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y0[5,39]->-((5 F[0,0])/(8 m1^5 (E1+m1)^4 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y0[5,40]->-(F[0,0]/(40 m1^6 (E1+m1)^5 m2 Sqrt[-1+\[Sigma]^2])),Y0[5,41]->-((m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1) m2 (E2+m2)^4)),Y0[5,42]->(3 m1^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(10 (E1+E2)^4 m2^2 (E2+m2)^5),Y0[5,43]->(7 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^3),Y0[5,44]->-((3 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^3)),Y0[5,45]->(5 m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1) m2 (E2+m2)^4),Y0[5,46]->(5 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^2),Y0[5,47]->-((3 m1 Sqrt[-1+\[Sigma]^2] F[0,0])/(10 (E1+E2)^2 m2^4 (E2+m2)^5)),Y0[5,48]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 (E1+m1) m2^3 (E2+m2)^4)),Y0[5,49]->(Sqrt[-1+\[Sigma]^2] F[0,0])/((E1+E2)^2 (E1+m1) m2^3 (E2+m2)^4),Y0[5,50]->(3 Sqrt[-1+\[Sigma]^2] F[0,0])/((E1+E2)^2 m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y0[5,51]->-((7 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y0[5,52]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y0[5,53]->-((2 m1^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(5 (E1+E2)^4 m2^2 (E2+m2)^5)),Y0[5,54]->-((2 m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1) m2 (E2+m2)^4)),Y0[5,55]->-((3 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^2)),Y0[5,56]->(5 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^3),Y0[5,57]->(5 m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 m1 (E1+m1)^4 (E2+m2)),Y0[5,58]->-((m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m1 (E1+m1)^4 (E2+m2))),Y0[5,59]->(7 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^2),Y0[5,60]->(3 m2^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(10 (E1+E2)^4 m1^2 (E1+m1)^5),Y0[5,61]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y0[5,62]->-((7 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y0[5,63]->(3 Sqrt[-1+\[Sigma]^2] F[0,0])/((E1+E2)^2 m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y0[5,64]->(Sqrt[-1+\[Sigma]^2] F[0,0])/((E1+E2)^2 m1^3 (E1+m1)^4 (E2+m2)),Y0[5,65]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1^3 (E1+m1)^4 (E2+m2))),Y0[5,66]->-((3 m2 Sqrt[-1+\[Sigma]^2] F[0,0])/(10 (E1+E2)^2 m1^4 (E1+m1)^5)),Y0[5,67]->-((4 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^3)),Y0[5,68]->-((4 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^2)),Y0[5,69]->-((2 m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m1 (E1+m1)^4 (E2+m2))),Y0[5,70]->-((2 m2^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(5 (E1+E2)^4 m1^2 (E1+m1)^5))};
invrepcoefs\[Chi]061PMC = {Y0[6,1]->-((17 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(6 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3)),Y0[6,2]->(15 m1^3 m2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(4 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4),Y0[6,3]->-((m1^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/(8 (E1+E2)^6 (E1+m1) (E2+m2)^5)),Y0[6,4]->-((m1^5 (-1+\[Sigma]^2)^(5/2) F[0,0])/(48 (E1+E2)^6 m2 (E2+m2)^6)),Y0[6,5]->(15 m1 m2^3 (-1+\[Sigma]^2)^(5/2) F[0,0])/(4 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2),Y0[6,6]->(29 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(12 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3),Y0[6,7]->-((65 m1^3 m2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(16 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4)),Y0[6,8]->-((m2^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/(8 (E1+E2)^6 (E1+m1)^5 (E2+m2))),Y0[6,9]->-((65 m1 m2^3 (-1+\[Sigma]^2)^(5/2) F[0,0])/(16 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2)),Y0[6,10]->-((m2^5 (-1+\[Sigma]^2)^(5/2) F[0,0])/(48 (E1+E2)^6 m1 (E1+m1)^6)),Y0[6,11]->-((15 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4)),Y0[6,12]->(m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 (E1+m1) m2^2 (E2+m2)^5),Y0[6,13]->(m1^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(16 (E1+E2)^4 m2^3 (E2+m2)^6),Y0[6,14]->-((29 (-1+\[Sigma]^2)^(3/2) F[0,0])/(12 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),Y0[6,15]->(65 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(8 (E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4),Y0[6,16]->(65 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(16 (E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2),Y0[6,17]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 (E1+m1) m2^4 (E2+m2)^5)),Y0[6,18]->-((m1 Sqrt[-1+\[Sigma]^2] F[0,0])/(16 (E1+E2)^2 m2^5 (E2+m2)^6)),Y0[6,19]->-((65 Sqrt[-1+\[Sigma]^2] F[0,0])/(16 (E1+E2)^2 m1 (E1+m1)^2 m2^3 (E2+m2)^4)),Y0[6,20]->F[0,0]/(48 m1 m2^7 (E2+m2)^6 Sqrt[-1+\[Sigma]^2]),Y0[6,21]->(17 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y0[6,22]->-((15 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4)),Y0[6,23]->(m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(8 (E1+E2)^4 (E1+m1) m2^2 (E2+m2)^5),Y0[6,24]->-((15 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2)),Y0[6,25]->-((29 (-1+\[Sigma]^2)^(3/2) F[0,0])/(12 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),Y0[6,26]->(m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(8 (E1+E2)^4 m1^2 (E1+m1)^5 (E2+m2)),Y0[6,27]->(15 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1 (E1+m1)^2 m2^3 (E2+m2)^4),Y0[6,28]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 (E1+m1) m2^4 (E2+m2)^5)),Y0[6,29]->(29 Sqrt[-1+\[Sigma]^2] F[0,0])/(12 (E1+E2)^2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),Y0[6,30]->F[0,0]/(8 m1^2 (E1+m1) m2^6 (E2+m2)^5 Sqrt[-1+\[Sigma]^2]),Y0[6,31]->-((15 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2)),Y0[6,32]->-((29 (-1+\[Sigma]^2)^(3/2) F[0,0])/(12 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),Y0[6,33]->(65 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(16 (E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4),Y0[6,34]->(m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 m1^2 (E1+m1)^5 (E2+m2)),Y0[6,35]->(65 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(8 (E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2),Y0[6,36]->(m2^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(16 (E1+E2)^4 m1^3 (E1+m1)^6),Y0[6,37]->-((73 Sqrt[-1+\[Sigma]^2] F[0,0])/(12 (E1+E2)^2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y0[6,38]->-((35 Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m1 (E1+m1)^2 m2^3 (E2+m2)^4)),Y0[6,39]->-((35 Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m1^3 (E1+m1)^4 m2 (E2+m2)^2)),Y0[6,40]->(5 F[0,0])/(16 m1^3 (E1+m1)^2 m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2]),Y0[6,41]->(15 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1^3 (E1+m1)^4 m2 (E2+m2)^2),Y0[6,42]->(29 Sqrt[-1+\[Sigma]^2] F[0,0])/(12 (E1+E2)^2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),Y0[6,43]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1^4 (E1+m1)^5 (E2+m2))),Y0[6,44]->(5 F[0,0])/(12 m1^4 (E1+m1)^3 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),Y0[6,45]->-((Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m1^4 (E1+m1)^5 (E2+m2))),Y0[6,46]->-((65 Sqrt[-1+\[Sigma]^2] F[0,0])/(16 (E1+E2)^2 m1^3 (E1+m1)^4 m2 (E2+m2)^2)),Y0[6,47]->-((m2 Sqrt[-1+\[Sigma]^2] F[0,0])/(16 (E1+E2)^2 m1^5 (E1+m1)^6)),Y0[6,48]->(5 F[0,0])/(16 m1^5 (E1+m1)^4 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y0[6,49]->F[0,0]/(8 m1^6 (E1+m1)^5 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y0[6,50]->F[0,0]/(48 m1^7 (E1+m1)^6 m2 Sqrt[-1+\[Sigma]^2]),Y0[6,51]->-((13 m1^3 m2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(2 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4)),Y0[6,52]->(3 m1^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/(2 (E1+E2)^6 (E1+m1) (E2+m2)^5),Y0[6,53]->(3 m1^5 (-1+\[Sigma]^2)^(5/2) F[0,0])/(8 (E1+E2)^6 m2 (E2+m2)^6),Y0[6,54]->-((7 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(6 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3)),Y0[6,55]->(51 m1^3 m2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(4 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4),Y0[6,56]->(35 m1 m2^3 (-1+\[Sigma]^2)^(5/2) F[0,0])/(8 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2),Y0[6,57]->-((3 m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1) m2^2 (E2+m2)^5)),Y0[6,58]->-((3 m1^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 m2^3 (E2+m2)^6)),Y0[6,59]->-((51 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4)),Y0[6,60]->(3 m1 Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m2^5 (E2+m2)^6),Y0[6,61]->(13 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4),Y0[6,62]->-((3 m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1) m2^2 (E2+m2)^5)),Y0[6,63]->(7 (-1+\[Sigma]^2)^(3/2) F[0,0])/(6 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y0[6,64]->(3 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 (E1+m1) m2^4 (E2+m2)^5),Y0[6,65]->(7 (-1+\[Sigma]^2)^(3/2) F[0,0])/(6 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y0[6,66]->-((51 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4)),Y0[6,67]->-((35 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2)),Y0[6,68]->(25 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1 (E1+m1)^2 m2^3 (E2+m2)^4),Y0[6,69]->-((7 Sqrt[-1+\[Sigma]^2] F[0,0])/(6 (E1+E2)^2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y0[6,70]->(35 Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m1^3 (E1+m1)^4 m2 (E2+m2)^2),Y0[6,71]->-((2 m1^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1) (E2+m2)^5)),Y0[6,72]->-((m1^5 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 m2 (E2+m2)^6)),Y0[6,73]->-((9 m1^3 m2 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^2 (E2+m2)^4)),Y0[6,74]->(m1^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m2^3 (E2+m2)^6),Y0[6,75]->(2 m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1) m2^2 (E2+m2)^5),Y0[6,76]->(9 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4),Y0[6,77]->(2 m1^5 (-1+\[Sigma]^2)^(5/2) F[0,0])/(3 (E1+E2)^6 m2 (E2+m2)^6),Y0[6,78]->(3 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^3 (E2+m2)^3),Y0[6,79]->-((5 m1^3 m2 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^2 (E2+m2)^4)),Y0[6,80]->(3 m1^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/(4 (E1+E2)^6 (E1+m1) (E2+m2)^5),Y0[6,81]->-((5 m1 m2^3 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^4 (E2+m2)^2)),Y0[6,82]->(41 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(6 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3),Y0[6,83]->(3 m2^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/(4 (E1+E2)^6 (E1+m1)^5 (E2+m2)),Y0[6,84]->(5 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4),Y0[6,85]->-((3 m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 (E1+m1) m2^2 (E2+m2)^5)),Y0[6,86]->-((41 (-1+\[Sigma]^2)^(3/2) F[0,0])/(6 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),Y0[6,87]->(3 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 (E1+m1) m2^4 (E2+m2)^5),Y0[6,88]->-((6 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),Y0[6,89]->(5 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4),Y0[6,90]->(5 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2),Y0[6,91]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/((E1+E2)^2 m1 (E1+m1)^2 m2^3 (E2+m2)^4)),Y0[6,92]->(5 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2),Y0[6,93]->-((41 (-1+\[Sigma]^2)^(3/2) F[0,0])/(6 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),Y0[6,94]->-((3 m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 m1^2 (E1+m1)^5 (E2+m2))),Y0[6,95]->(59 Sqrt[-1+\[Sigma]^2] F[0,0])/(6 (E1+E2)^2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),Y0[6,96]->-((5 Sqrt[-1+\[Sigma]^2] F[0,0])/((E1+E2)^2 m1^3 (E1+m1)^4 m2 (E2+m2)^2)),Y0[6,97]->(3 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1^4 (E1+m1)^5 (E2+m2)),Y0[6,98]->(8 m1^3 m2 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^2 (E2+m2)^4),Y0[6,99]->-((4 m1^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1) (E2+m2)^5)),Y0[6,100]->-((28 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(3 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3)),Y0[6,101]->(4 m1^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1) m2^2 (E2+m2)^5),Y0[6,102]->-((8 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4)),Y0[6,103]->(28 (-1+\[Sigma]^2)^(3/2) F[0,0])/(3 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y0[6,104]->(4 m1^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1) (E2+m2)^5),Y0[6,105]->-((13 m1 m2^3 (-1+\[Sigma]^2)^(5/2) F[0,0])/(2 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2)),Y0[6,106]->-((7 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(6 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3)),Y0[6,107]->(35 m1^3 m2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(8 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4),Y0[6,108]->(3 m2^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/(2 (E1+E2)^6 (E1+m1)^5 (E2+m2)),Y0[6,109]->(51 m1 m2^3 (-1+\[Sigma]^2)^(5/2) F[0,0])/(4 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2),Y0[6,110]->(3 m2^5 (-1+\[Sigma]^2)^(5/2) F[0,0])/(8 (E1+E2)^6 m1 (E1+m1)^6),Y0[6,111]->(7 (-1+\[Sigma]^2)^(3/2) F[0,0])/(6 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y0[6,112]->-((35 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4)),Y0[6,113]->-((51 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2)),Y0[6,114]->(35 Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m1 (E1+m1)^2 m2^3 (E2+m2)^4),Y0[6,115]->(13 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2),Y0[6,116]->(7 (-1+\[Sigma]^2)^(3/2) F[0,0])/(6 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y0[6,117]->-((3 m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 m1^2 (E1+m1)^5 (E2+m2))),Y0[6,118]->-((7 Sqrt[-1+\[Sigma]^2] F[0,0])/(6 (E1+E2)^2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y0[6,119]->-((3 m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(2 (E1+E2)^4 m1^2 (E1+m1)^5 (E2+m2))),Y0[6,120]->-((51 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2)),Y0[6,121]->-((3 m2^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/(4 (E1+E2)^4 m1^3 (E1+m1)^6)),Y0[6,122]->(25 Sqrt[-1+\[Sigma]^2] F[0,0])/(4 (E1+E2)^2 m1^3 (E1+m1)^4 m2 (E2+m2)^2),Y0[6,123]->(3 Sqrt[-1+\[Sigma]^2] F[0,0])/(2 (E1+E2)^2 m1^4 (E1+m1)^5 (E2+m2)),Y0[6,124]->(3 m2 Sqrt[-1+\[Sigma]^2] F[0,0])/(8 (E1+E2)^2 m1^5 (E1+m1)^6),Y0[6,125]->-((4 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(3 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3)),Y0[6,126]->-((14 m1^3 m2 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^2 (E2+m2)^4)),Y0[6,127]->-((14 m1 m2^3 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^4 (E2+m2)^2)),Y0[6,128]->(14 m1 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 (E1+m1)^2 m2 (E2+m2)^4),Y0[6,129]->(4 (-1+\[Sigma]^2)^(3/2) F[0,0])/(3 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y0[6,130]->(14 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2),Y0[6,131]->(10 m1^3 m2 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^2 (E2+m2)^4),Y0[6,132]->(8 m1 m2^3 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^4 (E2+m2)^2),Y0[6,133]->-((28 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(3 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3)),Y0[6,134]->-((4 m2^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^5 (E2+m2))),Y0[6,135]->(28 (-1+\[Sigma]^2)^(3/2) F[0,0])/(3 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y0[6,136]->-((8 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2)),Y0[6,137]->(4 m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m1^2 (E1+m1)^5 (E2+m2)),Y0[6,138]->(40 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) F[0,0])/(3 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3),Y0[6,139]->-((2 m2^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^5 (E2+m2))),Y0[6,140]->-((9 m1 m2^3 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^4 (E2+m2)^2)),Y0[6,141]->-((m2^5 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 m1 (E1+m1)^6)),Y0[6,142]->(9 m2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m1 (E1+m1)^4 (E2+m2)^2),Y0[6,143]->(2 m2^2 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m1^2 (E1+m1)^5 (E2+m2)),Y0[6,144]->(m2^3 (-1+\[Sigma]^2)^(3/2) F[0,0])/((E1+E2)^4 m1^3 (E1+m1)^6),Y0[6,145]->(10 m1 m2^3 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^4 (E2+m2)^2),Y0[6,146]->(4 m2^4 (-1+\[Sigma]^2)^(5/2) F[0,0])/((E1+E2)^6 (E1+m1)^5 (E2+m2)),Y0[6,147]->(2 m2^5 (-1+\[Sigma]^2)^(5/2) F[0,0])/(3 (E1+E2)^6 m1 (E1+m1)^6)};
invrepcoefs\[Chi]111PMC = {Y1[1,1]->-((I (E1+E2) F[1,1])/(8 m1 m2 Sqrt[-1+\[Sigma]^2])),Y1[1,2]->-((I (E1+E2) F[1,2])/(8 m1 m2 Sqrt[-1+\[Sigma]^2]))};
invrepcoefs\[Chi]121PMC = {Y1[2,1]->-((I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2) (E1+m1) (E2+m2))),Y1[2,2]->-((I m1 Sqrt[-1+\[Sigma]^2] F[1,1])/(8 (E1+E2) (E2+m2))),Y1[2,3]->-((I m2 Sqrt[-1+\[Sigma]^2] F[1,2])/(8 (E1+E2) (E1+m1))),Y1[2,4]->(I (E1+E2) F[1,1])/(8 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y1[2,5]->(I (E1+E2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y1[2,6]->(I (E1+E2) F[1,2])/(8 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]),Y1[2,7]->(I m1 Sqrt[-1+\[Sigma]^2] F[1,1])/(4 (E1+E2) (E2+m2)),Y1[2,8]->(I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2) (E1+m1) (E2+m2)),Y1[2,9]->(I m2 Sqrt[-1+\[Sigma]^2] F[1,2])/(4 (E1+E2) (E1+m1))};
invrepcoefs\[Chi]131PMC = {Y1[3,1]->(I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2) (E1+m1) m2 (E2+m2)^2),Y1[3,2]->-((I m1 Sqrt[-1+\[Sigma]^2] F[1,1])/(8 (E1+E2) m2 (E2+m2)^2)),Y1[3,3]->-((3 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(8 (E1+E2) m1 (E1+m1)^2 (E2+m2))),Y1[3,4]->(I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 (E2+m2)),Y1[3,5]->-((3 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2) (E1+m1) m2 (E2+m2)^2)),Y1[3,6]->-((I m2 Sqrt[-1+\[Sigma]^2] F[1,2])/(8 (E1+E2) m1 (E1+m1)^2)),Y1[3,7]->(I (E1+E2) F[1,1])/(8 m1 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y1[3,8]->(3 I (E1+E2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y1[3,9]->-((I (E1+E2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),Y1[3,10]->-((I (E1+E2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(4 m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y1[3,11]->(3 I (E1+E2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(8 m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y1[3,12]->(I (E1+E2) F[1,2])/(8 m1^3 (E1+m1)^2 m2 Sqrt[-1+\[Sigma]^2]),Y1[3,13]->(I m1 Sqrt[-1+\[Sigma]^2] F[1,1])/(2 (E1+E2) m2 (E2+m2)^2),Y1[3,14]->(I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) (E1+m1) m2 (E2+m2)^2),Y1[3,15]->(I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 (E2+m2)),Y1[3,16]->(I m2 Sqrt[-1+\[Sigma]^2] F[1,2])/(2 (E1+E2) m1 (E1+m1)^2)};
invrepcoefs\[Chi]141PMC = {Y1[4,1]->(7 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 (E2+m2)^2),Y1[4,2]->-((I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2)^3 (E1+m1) (E2+m2)^3)),Y1[4,3]->-((I m1^3 (-1+\[Sigma]^2)^(3/2) F[1,1])/(8 (E1+E2)^3 (E2+m2)^3)),Y1[4,4]->-((I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2))),Y1[4,5]->-((17 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2)^3 (E1+m1)^2 (E2+m2)^2)),Y1[4,6]->-((I m2^3 (-1+\[Sigma]^2)^(3/2) F[1,2])/(8 (E1+E2)^3 (E1+m1)^3)),Y1[4,7]->(I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2) (E1+m1) m2^2 (E2+m2)^3),Y1[4,8]->(I m1 Sqrt[-1+\[Sigma]^2] F[1,1])/(4 (E1+E2) m2^2 (E2+m2)^3),Y1[4,9]->(17 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2),Y1[4,10]->-((I (E1+E2) F[1,1])/(8 m1 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),Y1[4,11]->-((7 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2)),Y1[4,12]->(I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2) (E1+m1) m2^2 (E2+m2)^3),Y1[4,13]->(I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(8 (E1+E2) m1^2 (E1+m1)^3 (E2+m2)),Y1[4,14]->-((I (E1+E2) (3 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 m1^2 (E1+m1) m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),Y1[4,15]->(I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(8 (E1+E2) m1^2 (E1+m1)^3 (E2+m2)),Y1[4,16]->(17 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2),Y1[4,17]->(I m2 Sqrt[-1+\[Sigma]^2] F[1,2])/(4 (E1+E2) m1^2 (E1+m1)^3),Y1[4,18]->-((3 I (E1+E2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),Y1[4,19]->-((I (E1+E2) (m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(8 m1^4 (E1+m1)^3 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y1[4,20]->-((I (E1+E2) F[1,2])/(8 m1^4 (E1+m1)^3 m2 Sqrt[-1+\[Sigma]^2])),Y1[4,21]->(I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1) (E2+m2)^3),Y1[4,22]->(I m1^3 (-1+\[Sigma]^2)^(3/2) F[1,1])/((E1+E2)^3 (E2+m2)^3),Y1[4,23]->(5 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^2),Y1[4,24]->-((I m1 Sqrt[-1+\[Sigma]^2] F[1,1])/((E1+E2) m2^2 (E2+m2)^3)),Y1[4,25]->-((I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) (E1+m1) m2^2 (E2+m2)^3)),Y1[4,26]->-((5 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2)),Y1[4,27]->-((I m1^3 (-1+\[Sigma]^2)^(3/2) F[1,1])/((E1+E2)^3 (E2+m2)^3)),Y1[4,28]->-((2 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^2)),Y1[4,29]->(I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1) (E2+m2)^3),Y1[4,30]->(I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)),Y1[4,31]->-((I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) (E1+m1) m2^2 (E2+m2)^3)),Y1[4,32]->(2 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2),Y1[4,33]->-((I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 (E2+m2))),Y1[4,34]->-((I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1) (E2+m2)^3)),Y1[4,35]->(I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)),Y1[4,36]->(5 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^2),Y1[4,37]->(I m2^3 (-1+\[Sigma]^2)^(3/2) F[1,2])/((E1+E2)^3 (E1+m1)^3),Y1[4,38]->-((5 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2)),Y1[4,39]->-((I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 (E2+m2))),Y1[4,40]->-((I m2 Sqrt[-1+\[Sigma]^2] F[1,2])/((E1+E2) m1^2 (E1+m1)^3)),Y1[4,41]->-((3 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^2)),Y1[4,42]->-((I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^3 (E2+m2))),Y1[4,43]->-((I m2^3 (-1+\[Sigma]^2)^(3/2) F[1,2])/((E1+E2)^3 (E1+m1)^3))};
invrepcoefs\[Chi]151PMC = {Y1[5,1]->-((I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),Y1[5,2]->(I m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1) m2 (E2+m2)^4),Y1[5,3]->-((I m1^3 (-1+\[Sigma]^2)^(3/2) F[1,1])/(8 (E1+E2)^3 m2 (E2+m2)^4)),Y1[5,4]->(5 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2),Y1[5,5]->-((9 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),Y1[5,6]->-((5 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/(8 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2))),Y1[5,7]->-((I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),Y1[5,8]->(5 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3),Y1[5,9]->-((5 I m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2)^3 (E1+m1) m2 (E2+m2)^4)),Y1[5,10]->(I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)),Y1[5,11]->-((9 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(4 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),Y1[5,12]->-((I m2^3 (-1+\[Sigma]^2)^(3/2) F[1,2])/(8 (E1+E2)^3 m1 (E1+m1)^4)),Y1[5,13]->-((I Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) (E1+m1) m2^3 (E2+m2)^4)),Y1[5,14]->(I m1 Sqrt[-1+\[Sigma]^2] F[1,1])/(4 (E1+E2) m2^3 (E2+m2)^4),Y1[5,15]->(9 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y1[5,16]->-((5 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y1[5,17]->(5 I Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2) (E1+m1) m2^3 (E2+m2)^4),Y1[5,18]->(9 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y1[5,19]->-((I (E1+E2) F[1,1])/(8 m1 m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2])),Y1[5,20]->-((5 I (E1+E2) (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 m1^2 (E1+m1) m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2])),Y1[5,21]->(I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y1[5,22]->-((I Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) (E1+m1) m2^3 (E2+m2)^4)),Y1[5,23]->-((5 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y1[5,24]->(I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/((E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y1[5,25]->-((5 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y1[5,26]->-((I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^3 (E1+m1)^4 (E2+m2))),Y1[5,27]->(I (E1+E2) (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 m1^2 (E1+m1) m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2]),Y1[5,28]->(5 I (E1+E2) (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 m1^3 (E1+m1)^2 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),Y1[5,29]->-((5 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y1[5,30]->(9 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y1[5,31]->(5 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1^3 (E1+m1)^4 (E2+m2)),Y1[5,32]->-((I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^3 (E1+m1)^4 (E2+m2))),Y1[5,33]->(9 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y1[5,34]->(I m2 Sqrt[-1+\[Sigma]^2] F[1,2])/(4 (E1+E2) m1^3 (E1+m1)^4),Y1[5,35]->-((11 I (E1+E2) (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(4 m1^3 (E1+m1)^2 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),Y1[5,36]->-((11 I (E1+E2) (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(4 m1^4 (E1+m1)^3 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),Y1[5,37]->(5 I (E1+E2) (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 m1^4 (E1+m1)^3 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y1[5,38]->(I (E1+E2) (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/(2 m1^5 (E1+m1)^4 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y1[5,39]->-((5 I (E1+E2) (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/(8 m1^5 (E1+m1)^4 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y1[5,40]->-((I (E1+E2) F[1,2])/(8 m1^5 (E1+m1)^4 m2 Sqrt[-1+\[Sigma]^2])),Y1[5,41]->-((I m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1) m2 (E2+m2)^4)),Y1[5,42]->(3 I m1^3 (-1+\[Sigma]^2)^(3/2) F[1,1])/(2 (E1+E2)^3 m2 (E2+m2)^4),Y1[5,43]->(7 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3),Y1[5,44]->-((3 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),Y1[5,45]->(5 I m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1) m2 (E2+m2)^4),Y1[5,46]->(5 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2),Y1[5,47]->-((3 I m1 Sqrt[-1+\[Sigma]^2] F[1,1])/(2 (E1+E2) m2^3 (E2+m2)^4)),Y1[5,48]->-((5 I Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) (E1+m1) m2^3 (E2+m2)^4)),Y1[5,49]->(I Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2) (E1+m1) m2^3 (E2+m2)^4),Y1[5,50]->(3 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y1[5,51]->-((7 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y1[5,52]->-((5 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y1[5,53]->-((2 I m1^3 (-1+\[Sigma]^2)^(3/2) F[1,1])/((E1+E2)^3 m2 (E2+m2)^4)),Y1[5,54]->-((2 I m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1) m2 (E2+m2)^4)),Y1[5,55]->-((3 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),Y1[5,56]->(5 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3),Y1[5,57]->(5 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)),Y1[5,58]->-((I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/((E1+E2)^3 m1 (E1+m1)^4 (E2+m2))),Y1[5,59]->(7 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2),Y1[5,60]->(3 I m2^3 (-1+\[Sigma]^2)^(3/2) F[1,2])/(2 (E1+E2)^3 m1 (E1+m1)^4),Y1[5,61]->-((5 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y1[5,62]->-((7 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y1[5,63]->(3 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/((E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y1[5,64]->(I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/((E1+E2) m1^3 (E1+m1)^4 (E2+m2)),Y1[5,65]->-((5 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^3 (E1+m1)^4 (E2+m2))),Y1[5,66]->-((3 I m2 Sqrt[-1+\[Sigma]^2] F[1,2])/(2 (E1+E2) m1^3 (E1+m1)^4)),Y1[5,67]->-((4 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),Y1[5,68]->-((4 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+3 m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),Y1[5,69]->-((2 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+4 m1 (E1+m1) F[1,2]))/((E1+E2)^3 m1 (E1+m1)^4 (E2+m2))),Y1[5,70]->-((2 I m2^3 (-1+\[Sigma]^2)^(3/2) F[1,2])/((E1+E2)^3 m1 (E1+m1)^4))};
invrepcoefs\[Chi]161PMC = {Y1[6,1]->-((17 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3)),Y1[6,2]->(15 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4),Y1[6,3]->-((I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2)^5 (E1+m1) (E2+m2)^5)),Y1[6,4]->-((I m1^5 (-1+\[Sigma]^2)^(5/2) F[1,1])/(8 (E1+E2)^5 (E2+m2)^5)),Y1[6,5]->(15 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2),Y1[6,6]->(29 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3),Y1[6,7]->-((65 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4)),Y1[6,8]->-((I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(8 (E1+E2)^5 (E1+m1)^5 (E2+m2))),Y1[6,9]->-((65 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(8 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2)),Y1[6,10]->-((I m2^5 (-1+\[Sigma]^2)^(5/2) F[1,2])/(8 (E1+E2)^5 (E1+m1)^5)),Y1[6,11]->-((15 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),Y1[6,12]->(I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5),Y1[6,13]->(3 I m1^3 (-1+\[Sigma]^2)^(3/2) F[1,1])/(8 (E1+E2)^3 m2^2 (E2+m2)^5),Y1[6,14]->-((29 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),Y1[6,15]->(65 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),Y1[6,16]->(65 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(8 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),Y1[6,17]->-((I Sqrt[-1+\[Sigma]^2] (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2) (E1+m1) m2^4 (E2+m2)^5)),Y1[6,18]->-((3 I m1 Sqrt[-1+\[Sigma]^2] F[1,1])/(8 (E1+E2) m2^4 (E2+m2)^5)),Y1[6,19]->-((65 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4)),Y1[6,20]->(I (E1+E2) F[1,1])/(8 m1 m2^6 (E2+m2)^5 Sqrt[-1+\[Sigma]^2]),Y1[6,21]->(51 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y1[6,22]->-((15 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),Y1[6,23]->(I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5),Y1[6,24]->-((15 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),Y1[6,25]->-((29 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),Y1[6,26]->(I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(8 (E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2)),Y1[6,27]->(15 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4),Y1[6,28]->-((I Sqrt[-1+\[Sigma]^2] (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2) (E1+m1) m2^4 (E2+m2)^5)),Y1[6,29]->(29 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),Y1[6,30]->(I (E1+E2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 m1^2 (E1+m1) m2^6 (E2+m2)^5 Sqrt[-1+\[Sigma]^2]),Y1[6,31]->-((15 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),Y1[6,32]->-((29 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),Y1[6,33]->(65 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),Y1[6,34]->(I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(4 (E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2)),Y1[6,35]->(65 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(4 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),Y1[6,36]->(3 I m2^3 (-1+\[Sigma]^2)^(3/2) F[1,2])/(8 (E1+E2)^3 m1^2 (E1+m1)^5),Y1[6,37]->-((73 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y1[6,38]->-((35 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4)),Y1[6,39]->-((35 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2)),Y1[6,40]->(5 I (E1+E2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(8 m1^3 (E1+m1)^2 m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2]),Y1[6,41]->(15 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2),Y1[6,42]->(29 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),Y1[6,43]->-((I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1^4 (E1+m1)^5 (E2+m2))),Y1[6,44]->(5 I (E1+E2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 m1^4 (E1+m1)^3 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),Y1[6,45]->-((I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(8 (E1+E2) m1^4 (E1+m1)^5 (E2+m2))),Y1[6,46]->-((65 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(8 (E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2)),Y1[6,47]->-((3 I m2 Sqrt[-1+\[Sigma]^2] F[1,2])/(8 (E1+E2) m1^4 (E1+m1)^5)),Y1[6,48]->(5 I (E1+E2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(8 m1^5 (E1+m1)^4 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y1[6,49]->(I (E1+E2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(8 m1^6 (E1+m1)^5 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y1[6,50]->(I (E1+E2) F[1,2])/(8 m1^6 (E1+m1)^5 m2 Sqrt[-1+\[Sigma]^2]),Y1[6,51]->-((13 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^2 (E2+m2)^4)),Y1[6,52]->(3 I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^5 (E1+m1) (E2+m2)^5),Y1[6,53]->(9 I m1^5 (-1+\[Sigma]^2)^(5/2) F[1,1])/(4 (E1+E2)^5 (E2+m2)^5),Y1[6,54]->-((7 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3)),Y1[6,55]->(51 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4),Y1[6,56]->(35 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(4 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2),Y1[6,57]->-((3 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5)),Y1[6,58]->-((9 I m1^3 (-1+\[Sigma]^2)^(3/2) F[1,1])/(2 (E1+E2)^3 m2^2 (E2+m2)^5)),Y1[6,59]->-((51 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),Y1[6,60]->(9 I m1 Sqrt[-1+\[Sigma]^2] F[1,1])/(4 (E1+E2) m2^4 (E2+m2)^5),Y1[6,61]->(26 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),Y1[6,62]->-((3 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5)),Y1[6,63]->(7 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y1[6,64]->(3 I Sqrt[-1+\[Sigma]^2] (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) (E1+m1) m2^4 (E2+m2)^5),Y1[6,65]->(7 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y1[6,66]->-((51 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),Y1[6,67]->-((35 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),Y1[6,68]->(25 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4),Y1[6,69]->-((7 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y1[6,70]->(35 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2),Y1[6,71]->-((2 I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1) (E2+m2)^5)),Y1[6,72]->-((6 I m1^5 (-1+\[Sigma]^2)^(5/2) F[1,1])/((E1+E2)^5 (E2+m2)^5)),Y1[6,73]->-((18 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^2 (E2+m2)^4)),Y1[6,74]->(6 I m1^3 (-1+\[Sigma]^2)^(3/2) F[1,1])/((E1+E2)^3 m2^2 (E2+m2)^5),Y1[6,75]->(2 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5),Y1[6,76]->(18 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),Y1[6,77]->(4 I m1^5 (-1+\[Sigma]^2)^(5/2) F[1,1])/((E1+E2)^5 (E2+m2)^5),Y1[6,78]->(9 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^3 (E2+m2)^3),Y1[6,79]->-((10 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^2 (E2+m2)^4)),Y1[6,80]->(3 I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2)^5 (E1+m1) (E2+m2)^5),Y1[6,81]->-((10 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^4 (E2+m2)^2)),Y1[6,82]->(41 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3),Y1[6,83]->(3 I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(4 (E1+E2)^5 (E1+m1)^5 (E2+m2)),Y1[6,84]->(10 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),Y1[6,85]->-((3 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5)),Y1[6,86]->-((41 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),Y1[6,87]->(3 I Sqrt[-1+\[Sigma]^2] (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2) (E1+m1) m2^4 (E2+m2)^5),Y1[6,88]->-((18 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),Y1[6,89]->(10 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),Y1[6,90]->(10 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),Y1[6,91]->-((10 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4)),Y1[6,92]->(10 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),Y1[6,93]->-((41 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),Y1[6,94]->-((3 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2))),Y1[6,95]->(59 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),Y1[6,96]->-((10 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2)),Y1[6,97]->(3 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1^4 (E1+m1)^5 (E2+m2)),Y1[6,98]->(16 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^2 (E2+m2)^4),Y1[6,99]->-((4 I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1) (E2+m2)^5)),Y1[6,100]->-((28 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^3 (E2+m2)^3)),Y1[6,101]->(4 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5),Y1[6,102]->-((16 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),Y1[6,103]->(28 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y1[6,104]->(4 I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1) (E2+m2)^5),Y1[6,105]->-((13 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^4 (E2+m2)^2)),Y1[6,106]->-((7 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3)),Y1[6,107]->(35 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4),Y1[6,108]->(3 I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^5 (E1+m1)^5 (E2+m2)),Y1[6,109]->(51 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2),Y1[6,110]->(9 I m2^5 (-1+\[Sigma]^2)^(5/2) F[1,2])/(4 (E1+E2)^5 (E1+m1)^5),Y1[6,111]->(7 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y1[6,112]->-((35 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),Y1[6,113]->-((51 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),Y1[6,114]->(35 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4),Y1[6,115]->(26 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),Y1[6,116]->(7 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y1[6,117]->-((3 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2))),Y1[6,118]->-((7 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y1[6,119]->-((3 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2))),Y1[6,120]->-((51 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),Y1[6,121]->-((9 I m2^3 (-1+\[Sigma]^2)^(3/2) F[1,2])/(2 (E1+E2)^3 m1^2 (E1+m1)^5)),Y1[6,122]->(25 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2),Y1[6,123]->(3 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/(2 (E1+E2) m1^4 (E1+m1)^5 (E2+m2)),Y1[6,124]->(9 I m2 Sqrt[-1+\[Sigma]^2] F[1,2])/(4 (E1+E2) m1^4 (E1+m1)^5),Y1[6,125]->-((4 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^3 (E2+m2)^3)),Y1[6,126]->-((28 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^2 (E2+m2)^4)),Y1[6,127]->-((28 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^4 (E2+m2)^2)),Y1[6,128]->(28 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),Y1[6,129]->(4 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y1[6,130]->(28 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),Y1[6,131]->(20 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^2 (E2+m2)^4),Y1[6,132]->(16 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^4 (E2+m2)^2),Y1[6,133]->-((28 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^3 (E2+m2)^3)),Y1[6,134]->-((4 I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^5 (E2+m2))),Y1[6,135]->(28 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y1[6,136]->-((16 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),Y1[6,137]->(4 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/((E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2)),Y1[6,138]->(40 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^3 (E2+m2)^3),Y1[6,139]->-((2 I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^5 (E2+m2))),Y1[6,140]->-((18 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^4 (E2+m2)^2)),Y1[6,141]->-((6 I m2^5 (-1+\[Sigma]^2)^(5/2) F[1,2])/((E1+E2)^5 (E1+m1)^5)),Y1[6,142]->(18 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),Y1[6,143]->(2 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/((E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2)),Y1[6,144]->(6 I m2^3 (-1+\[Sigma]^2)^(3/2) F[1,2])/((E1+E2)^3 m1^2 (E1+m1)^5),Y1[6,145]->(20 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+2 m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^4 (E2+m2)^2),Y1[6,146]->(4 I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[1,1]+5 m1 (E1+m1) F[1,2]))/((E1+E2)^5 (E1+m1)^5 (E2+m2)),Y1[6,147]->(4 I m2^5 (-1+\[Sigma]^2)^(5/2) F[1,2])/((E1+E2)^5 (E1+m1)^5)};
invrepcoefs\[Chi]221PMC = {Y2[2,1]->1/8 m1 m2 Sqrt[-1+\[Sigma]^2] F[2,2],Y2[2,2]->1/8 m1 m2 Sqrt[-1+\[Sigma]^2] F[2,1],Y2[2,3]->1/8 m1 m2 Sqrt[-1+\[Sigma]^2] F[2,3],Y2[2,4]->-(((E1+E2)^2 F[2,1])/(8 m1 m2 Sqrt[-1+\[Sigma]^2])),Y2[2,5]->-(((E1+E2)^2 F[2,2])/(8 m1 m2 Sqrt[-1+\[Sigma]^2])),Y2[2,6]->-(((E1+E2)^2 F[2,3])/(8 m1 m2 Sqrt[-1+\[Sigma]^2])),Y2[2,7]->-(1/4) m1 m2 Sqrt[-1+\[Sigma]^2] F[2,1],Y2[2,8]->-(1/4) m1 m2 Sqrt[-1+\[Sigma]^2] F[2,2],Y2[2,9]->-(1/4) m1 m2 Sqrt[-1+\[Sigma]^2] F[2,3]};
invrepcoefs\[Chi]231PMC = {Y2[3,1]->(m1 Sqrt[-1+\[Sigma]^2] F[2,2])/(4 (E2+m2)),Y2[3,2]->(m1 Sqrt[-1+\[Sigma]^2] F[2,1])/(4 (E2+m2)),Y2[3,3]->(m1 Sqrt[-1+\[Sigma]^2] F[2,3])/(4 (E2+m2)),Y2[3,4]->(m2 Sqrt[-1+\[Sigma]^2] F[2,2])/(4 (E1+m1)),Y2[3,5]->(m2 Sqrt[-1+\[Sigma]^2] F[2,1])/(4 (E1+m1)),Y2[3,6]->(m2 Sqrt[-1+\[Sigma]^2] F[2,3])/(4 (E1+m1)),Y2[3,7]->-(((E1+E2)^2 F[2,1])/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y2[3,8]->-(((E1+E2)^2 F[2,1])/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),Y2[3,9]->-(((E1+E2)^2 F[2,2])/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y2[3,10]->-(((E1+E2)^2 F[2,2])/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),Y2[3,11]->-(((E1+E2)^2 F[2,3])/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y2[3,12]->-(((E1+E2)^2 F[2,3])/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),Y2[3,13]->(Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(4 (E1+m1) (E2+m2)),Y2[3,14]->-((m1 Sqrt[-1+\[Sigma]^2] F[2,1])/(E2+m2)),Y2[3,15]->-((m2 Sqrt[-1+\[Sigma]^2] F[2,1])/(E1+m1)),Y2[3,16]->(Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(4 (E1+m1) (E2+m2)),Y2[3,17]->-((m1 Sqrt[-1+\[Sigma]^2] F[2,2])/(E2+m2)),Y2[3,18]->-((m2 Sqrt[-1+\[Sigma]^2] F[2,2])/(E1+m1)),Y2[3,19]->-((m1 Sqrt[-1+\[Sigma]^2] F[2,3])/(E2+m2)),Y2[3,20]->-((m2 Sqrt[-1+\[Sigma]^2] F[2,3])/(E1+m1))};
invrepcoefs\[Chi]241PMC = {Y2[4,1]->(m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y2[4,2]->(3 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(8 (E1+E2)^2 (E1+m1) (E2+m2)^2),Y2[4,3]->(3 m1^3 m2 (-1+\[Sigma]^2)^(3/2) F[2,1])/(8 (E1+E2)^2 (E2+m2)^2),Y2[4,4]->(3 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(8 (E1+E2)^2 (E1+m1)^2 (E2+m2)),Y2[4,5]->(m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(8 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y2[4,6]->(3 m1 m2^3 (-1+\[Sigma]^2)^(3/2) F[2,3])/(8 (E1+E2)^2 (E1+m1)^2),Y2[4,7]->-((3 Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(8 (E1+m1) m2 (E2+m2)^2)),Y2[4,8]->-((3 m1 Sqrt[-1+\[Sigma]^2] F[2,1])/(4 m2 (E2+m2)^2)),Y2[4,9]->-((Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(8 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y2[4,10]->(3 (E1+E2)^2 F[2,1])/(8 m1 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y2[4,11]->-((Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y2[4,12]->-((3 Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(8 (E1+m1) m2 (E2+m2)^2)),Y2[4,13]->-((3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(8 m1 (E1+m1)^2 (E2+m2))),Y2[4,14]->(3 (E1+E2)^2 (2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(8 m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y2[4,15]->-((3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(8 m1 (E1+m1)^2 (E2+m2))),Y2[4,16]->-((Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(8 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y2[4,17]->-((3 m2 Sqrt[-1+\[Sigma]^2] F[2,3])/(4 m1 (E1+m1)^2)),Y2[4,18]->(3 (E1+E2)^2 (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(8 m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y2[4,19]->(3 (E1+E2)^2 (m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(8 m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y2[4,20]->(3 (E1+E2)^2 F[2,3])/(8 m1^3 (E1+m1)^2 m2 Sqrt[-1+\[Sigma]^2]),Y2[4,21]->-((3 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+E2)^2 (E1+m1) (E2+m2)^2)),Y2[4,22]->-((3 m1^3 m2 (-1+\[Sigma]^2)^(3/2) F[2,1])/((E1+E2)^2 (E2+m2)^2)),Y2[4,23]->-((m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y2[4,24]->(3 m1 Sqrt[-1+\[Sigma]^2] F[2,1])/(m2 (E2+m2)^2),Y2[4,25]->(3 Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+m1) m2 (E2+m2)^2),Y2[4,26]->(Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2),Y2[4,27]->(3 m1^3 m2 (-1+\[Sigma]^2)^(3/2) F[2,1])/((E1+E2)^2 (E2+m2)^2),Y2[4,28]->-((2 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y2[4,29]->-((3 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+E2)^2 (E1+m1) (E2+m2)^2)),Y2[4,30]->-((3 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2))),Y2[4,31]->(3 Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+m1) m2 (E2+m2)^2),Y2[4,32]->(2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y2[4,33]->(3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(2 m1 (E1+m1)^2 (E2+m2)),Y2[4,34]->(3 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/((E1+E2)^2 (E1+m1) (E2+m2)^2),Y2[4,35]->-((3 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2))),Y2[4,36]->-((m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y2[4,37]->-((3 m1 m2^3 (-1+\[Sigma]^2)^(3/2) F[2,3])/((E1+E2)^2 (E1+m1)^2)),Y2[4,38]->(Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2),Y2[4,39]->(3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(2 m1 (E1+m1)^2 (E2+m2)),Y2[4,40]->(3 m2 Sqrt[-1+\[Sigma]^2] F[2,3])/(m1 (E1+m1)^2),Y2[4,41]->(3 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y2[4,42]->(3 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)),Y2[4,43]->(3 m1 m2^3 (-1+\[Sigma]^2)^(3/2) F[2,3])/((E1+E2)^2 (E1+m1)^2)};
invrepcoefs\[Chi]251PMC = {Y2[5,1]->(m1 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^3),Y2[5,2]->(m1^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+E2)^2 (E1+m1) (E2+m2)^3),Y2[5,3]->(m1^3 (-1+\[Sigma]^2)^(3/2) F[2,1])/(2 (E1+E2)^2 (E2+m2)^3),Y2[5,4]->(m1 m2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) F[2,2]-2 m1 (E1+m1) F[2,3]))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y2[5,5]->(m1 (-1+\[Sigma]^2)^(3/2) (3 m2^2 (E2+m2)^2 F[2,1]-m1 (E1+m1) (-2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^3),Y2[5,6]->(5 m1 m2^2 (-1+\[Sigma]^2)^(3/2) F[2,3])/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)),Y2[5,7]->((-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^2 F[2,1]+m1 (E1+m1) m2 (-2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^3 (E2+m2)^2),Y2[5,8]->(m1 m2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) F[2,1]+5 m1 (E1+m1) F[2,2]))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y2[5,9]->(5 m1^2 m2 (-1+\[Sigma]^2)^(3/2) F[2,1])/(2 (E1+E2)^2 (E1+m1) (E2+m2)^2),Y2[5,10]->(m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]-2 m1 (E1+m1) F[2,3]))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2)),Y2[5,11]->((-1+\[Sigma]^2)^(3/2) (-m2^3 (E2+m2)^2 F[2,1]+m1 (E1+m1) m2 (2 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2)^2),Y2[5,12]->(m2^3 (-1+\[Sigma]^2)^(3/2) F[2,3])/(2 (E1+E2)^2 (E1+m1)^3),Y2[5,13]->(Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[2,1]-m1 (E1+m1) F[2,2]))/(2 (E1+m1) m2^2 (E2+m2)^3),Y2[5,14]->-((m1 Sqrt[-1+\[Sigma]^2] F[2,1])/(m2^2 (E2+m2)^3)),Y2[5,15]->(Sqrt[-1+\[Sigma]^2] (-3 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y2[5,16]->(Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[2,1]-5 m1 (E1+m1) F[2,2]))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2),Y2[5,17]->-((5 Sqrt[-1+\[Sigma]^2] F[2,1])/((E1+m1) m2 (E2+m2)^2)),Y2[5,18]->(Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[2,1]-m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/(2 m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y2[5,19]->((E1+E2)^2 F[2,1])/(2 m1 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),Y2[5,20]->(5 (E1+E2)^2 F[2,1])/(2 m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y2[5,21]->-((2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y2[5,22]->(Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[2,1]-m1 (E1+m1) F[2,2]))/(2 (E1+m1) m2^2 (E2+m2)^3),Y2[5,23]->(Sqrt[-1+\[Sigma]^2] (-5 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2),Y2[5,24]->-((2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y2[5,25]->(Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[2,1]-5 m1 (E1+m1) F[2,2]))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2),Y2[5,26]->(Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(2 m1^2 (E1+m1)^3 (E2+m2)),Y2[5,27]->((E1+E2)^2 (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 m1^2 (E1+m1) m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),Y2[5,28]->((E1+E2)^2 (-2 m2 (E2+m2) F[2,1]+5 m1 (E1+m1) F[2,2]))/(2 m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y2[5,29]->(Sqrt[-1+\[Sigma]^2] (-5 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2),Y2[5,30]->(Sqrt[-1+\[Sigma]^2] (-3 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y2[5,31]->-((5 Sqrt[-1+\[Sigma]^2] F[2,3])/(m1 (E1+m1)^2 (E2+m2))),Y2[5,32]->(Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(2 m1^2 (E1+m1)^3 (E2+m2)),Y2[5,33]->(Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[2,1]-m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/(2 m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y2[5,34]->-((m2 Sqrt[-1+\[Sigma]^2] F[2,3])/(m1^2 (E1+m1)^3)),Y2[5,35]->((E1+E2)^2 (5 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 m1^3 (E1+m1)^2 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),Y2[5,36]->((E1+E2)^2 (m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-2 m2 (E2+m2) F[2,2]+5 m1 (E1+m1) F[2,3])))/(2 m1^4 (E1+m1)^3 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y2[5,37]->-(((E1+E2)^2 (-5 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(2 m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),Y2[5,38]->-(((E1+E2)^2 (-m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3]))/(2 m1^4 (E1+m1)^3 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y2[5,39]->(5 (E1+E2)^2 F[2,3])/(2 m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y2[5,40]->((E1+E2)^2 F[2,3])/(2 m1^4 (E1+m1)^3 m2 Sqrt[-1+\[Sigma]^2]),Y2[5,41]->(5 m1 m2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y2[5,42]->(5 m1^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+E2)^2 (E1+m1) (E2+m2)^3),Y2[5,43]->(5 m2^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2)),Y2[5,44]->-((5 Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+m1) m2^2 (E2+m2)^3)),Y2[5,45]->-((5 Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(m1 (E1+m1)^2 m2 (E2+m2)^2)),Y2[5,46]->-((5 Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 m1^2 (E1+m1)^3 (E2+m2))),Y2[5,47]->-((m1^2 (-1+\[Sigma]^2)^(3/2) (-6 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/((E1+E2)^2 (E1+m1) (E2+m2)^3)),Y2[5,48]->-((6 m1^3 (-1+\[Sigma]^2)^(3/2) F[2,1])/((E1+E2)^2 (E2+m2)^3)),Y2[5,49]->-((m1 (-1+\[Sigma]^2)^(3/2) (21 m2^2 (E2+m2)^2 F[2,1]+m1^2 (E1+m1)^2 F[2,3]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^3)),Y2[5,50]->-((3 m1 m2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y2[5,51]->-((24 m1^2 m2 (-1+\[Sigma]^2)^(3/2) F[2,1])/((E1+E2)^2 (E1+m1) (E2+m2)^2)),Y2[5,52]->-((m2 (-1+\[Sigma]^2)^(3/2) (5 m2^2 (E2+m2)^2 F[2,1]+3 m1^2 (E1+m1)^2 F[2,3]))/((E1+E2)^2 (E1+m1)^3 (E2+m2)^2)),Y2[5,53]->(6 m1 Sqrt[-1+\[Sigma]^2] F[2,1])/(m2^2 (E2+m2)^3),Y2[5,54]->(24 Sqrt[-1+\[Sigma]^2] F[2,1])/((E1+m1) m2 (E2+m2)^2),Y2[5,55]->(Sqrt[-1+\[Sigma]^2] (-6 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/((E1+m1) m2^2 (E2+m2)^3),Y2[5,56]->(3 Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y2[5,57]->(Sqrt[-1+\[Sigma]^2] ((21 (E2+m2)^2 F[2,1])/(E1+m1)^2+(m1^2 F[2,3])/m2^2))/(m1 (E2+m2)^3),Y2[5,58]->(Sqrt[-1+\[Sigma]^2] ((5 m2^2 F[2,1])/m1^2+(3 (E1+m1)^2 F[2,3])/(E2+m2)^2))/((E1+m1)^3 m2),Y2[5,59]->-((3 m1^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/((E1+E2)^2 (E1+m1) (E2+m2)^3)),Y2[5,60]->(8 m1^3 (-1+\[Sigma]^2)^(3/2) F[2,1])/((E1+E2)^2 (E2+m2)^3),Y2[5,61]->(24 m1^2 m2 (-1+\[Sigma]^2)^(3/2) F[2,1])/((E1+E2)^2 (E1+m1) (E2+m2)^2),Y2[5,62]->-((5 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]-2 m1 (E1+m1) F[2,3]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y2[5,63]->-((5 m1^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]-2 m1 (E1+m1) F[2,3]))/(2 (E1+E2)^2 (E1+m1) (E2+m2)^3)),Y2[5,64]->-((5 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]-2 m1 (E1+m1) F[2,3]))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2))),Y2[5,65]->(5 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]-2 m1 (E1+m1) F[2,3]))/(2 (E1+m1) m2^2 (E2+m2)^3),Y2[5,66]->(5 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]-2 m1 (E1+m1) F[2,3]))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y2[5,67]->(5 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]-2 m1 (E1+m1) F[2,3]))/(2 m1^2 (E1+m1)^3 (E2+m2)),Y2[5,68]->(6 m1^2 m2 (-1+\[Sigma]^2)^(3/2) F[2,2])/((E1+E2)^2 (E1+m1) (E2+m2)^2),Y2[5,69]->-((5 m1^3 (-1+\[Sigma]^2)^(3/2) F[2,2])/((E1+E2)^2 (E2+m2)^3)),Y2[5,70]->-((21 m1 m2^2 (-1+\[Sigma]^2)^(3/2) F[2,2])/((E1+E2)^2 (E1+m1)^2 (E2+m2))),Y2[5,71]->(6 m1 m2^2 (-1+\[Sigma]^2)^(3/2) F[2,2])/((E1+E2)^2 (E1+m1)^2 (E2+m2)),Y2[5,72]->-((21 m1^2 m2 (-1+\[Sigma]^2)^(3/2) F[2,2])/((E1+E2)^2 (E1+m1) (E2+m2)^2)),Y2[5,73]->-((5 m2^3 (-1+\[Sigma]^2)^(3/2) F[2,2])/((E1+E2)^2 (E1+m1)^3)),Y2[5,74]->(5 m1 Sqrt[-1+\[Sigma]^2] F[2,2])/(m2^2 (E2+m2)^3),Y2[5,75]->(21 Sqrt[-1+\[Sigma]^2] F[2,2])/((E1+m1) m2 (E2+m2)^2),Y2[5,76]->-((6 Sqrt[-1+\[Sigma]^2] F[2,2])/((E1+m1) m2 (E2+m2)^2)),Y2[5,77]->-((6 Sqrt[-1+\[Sigma]^2] F[2,2])/(m1 (E1+m1)^2 (E2+m2))),Y2[5,78]->(21 Sqrt[-1+\[Sigma]^2] F[2,2])/(m1 (E1+m1)^2 (E2+m2)),Y2[5,79]->(5 m2 Sqrt[-1+\[Sigma]^2] F[2,2])/(m1^2 (E1+m1)^3),Y2[5,80]->-((3 m1 (-1+\[Sigma]^2)^(3/2) (-4 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^3)),Y2[5,81]->(8 m1^3 (-1+\[Sigma]^2)^(3/2) F[2,2])/((E1+E2)^2 (E2+m2)^3),Y2[5,82]->(24 m1^2 m2 (-1+\[Sigma]^2)^(3/2) F[2,2])/((E1+E2)^2 (E1+m1) (E2+m2)^2),Y2[5,83]->-((3 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]-2 m1 (E1+m1) F[2,3]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y2[5,84]->-((m1 (-1+\[Sigma]^2)^(3/2) (3 m2^2 (E2+m2)^2 F[2,1]+5 m1^2 (E1+m1)^2 F[2,3]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^3)),Y2[5,85]->-((24 m1 m2^2 (-1+\[Sigma]^2)^(3/2) F[2,3])/((E1+E2)^2 (E1+m1)^2 (E2+m2))),Y2[5,86]->-((m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]-6 m1 (E1+m1) F[2,3]))/((E1+E2)^2 (E1+m1)^3 (E2+m2))),Y2[5,87]->-((m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[2,1]+21 m1^2 (E1+m1)^2 F[2,3]))/((E1+E2)^2 (E1+m1)^3 (E2+m2)^2)),Y2[5,88]->-((6 m2^3 (-1+\[Sigma]^2)^(3/2) F[2,3])/((E1+E2)^2 (E1+m1)^3)),Y2[5,89]->(Sqrt[-1+\[Sigma]^2] (3 m2^2 (E2+m2)^2 F[2,1]+5 m1^2 (E1+m1)^2 F[2,3]))/(m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y2[5,90]->(Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[2,1]+21 m1^2 (E1+m1)^2 F[2,3]))/(m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y2[5,91]->(3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]-2 m1 (E1+m1) F[2,3]))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y2[5,92]->(Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]-6 m1 (E1+m1) F[2,3]))/(m1^2 (E1+m1)^3 (E2+m2)),Y2[5,93]->(24 Sqrt[-1+\[Sigma]^2] F[2,3])/(m1 (E1+m1)^2 (E2+m2)),Y2[5,94]->(6 m2 Sqrt[-1+\[Sigma]^2] F[2,3])/(m1^2 (E1+m1)^3),Y2[5,95]->(3 (-1+\[Sigma]^2)^(3/2) (2 m2^3 (E2+m2)^2 F[2,1]-m1 (E1+m1) m2 (-m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^3 (E2+m2)^2),Y2[5,96]->(8 m1 (-1+\[Sigma]^2)^(3/2) (3 m2^2 (E2+m2)^2 F[2,1]+m1^2 (E1+m1)^2 F[2,3]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^3),Y2[5,97]->(8 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[2,1]+3 m1^2 (E1+m1)^2 F[2,3]))/((E1+E2)^2 (E1+m1)^3 (E2+m2)^2),Y2[5,98]->(3 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]-2 m1 (E1+m1) F[2,3]))/((E1+E2)^2 (E1+m1)^3 (E2+m2)),Y2[5,99]->(24 m1 m2^2 (-1+\[Sigma]^2)^(3/2) F[2,2])/((E1+E2)^2 (E1+m1)^2 (E2+m2)),Y2[5,100]->(8 m2^3 (-1+\[Sigma]^2)^(3/2) F[2,2])/((E1+E2)^2 (E1+m1)^3),Y2[5,101]->(24 m1 m2^2 (-1+\[Sigma]^2)^(3/2) F[2,3])/((E1+E2)^2 (E1+m1)^2 (E2+m2)),Y2[5,102]->(8 m2^3 (-1+\[Sigma]^2)^(3/2) F[2,3])/((E1+E2)^2 (E1+m1)^3)};
invrepcoefs\[Chi]261PMC = {Y2[6,1]->(m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-21 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y2[6,2]->(m1^3 m2 (-1+\[Sigma]^2)^(5/2) (-6 m2^2 (E2+m2)^2 F[2,1]+5 m1^2 (E1+m1)^2 F[2,3]))/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4),Y2[6,3]->(5 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(8 (E1+E2)^4 (E1+m1) (E2+m2)^4),Y2[6,4]->(5 m1^5 m2 (-1+\[Sigma]^2)^(5/2) F[2,1])/(8 (E1+E2)^4 (E2+m2)^4),Y2[6,5]->(m1 m2^3 (-1+\[Sigma]^2)^(5/2) (5 m2^2 (E2+m2)^2 F[2,1]-6 m1^2 (E1+m1)^2 F[2,3]))/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2),Y2[6,6]->-((m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-57 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(4 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),Y2[6,7]->(m1^3 m2 (-1+\[Sigma]^2)^(5/2) (54 m2^2 (E2+m2)^2 F[2,1]-5 m1 (E1+m1) (-4 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/(8 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4),Y2[6,8]->(5 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(8 (E1+E2)^4 (E1+m1)^4 (E2+m2)),Y2[6,9]->(m1 m2^3 (-1+\[Sigma]^2)^(5/2) (-15 m2^2 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) (10 m2 (E2+m2) F[2,2]+27 m1 (E1+m1) F[2,3])))/(8 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2),Y2[6,10]->(5 m1 m2^5 (-1+\[Sigma]^2)^(5/2) F[2,3])/(8 (E1+E2)^4 (E1+m1)^4),Y2[6,11]->(m1 (-1+\[Sigma]^2)^(3/2) (6 m2^2 (E2+m2)^2 F[2,1]-5 m1^2 (E1+m1)^2 F[2,3]))/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),Y2[6,12]->-((5 m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(4 (E1+E2)^2 (E1+m1) m2 (E2+m2)^4)),Y2[6,13]->-((15 m1^3 (-1+\[Sigma]^2)^(3/2) F[2,1])/(8 (E1+E2)^2 m2 (E2+m2)^4)),Y2[6,14]->((-1+\[Sigma]^2)^(3/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-57 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),Y2[6,15]->(m1 (-1+\[Sigma]^2)^(3/2) (-54 m2^2 (E2+m2)^2 F[2,1]+5 m1 (E1+m1) (-4 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/(4 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),Y2[6,16]->((-1+\[Sigma]^2)^(3/2) (15 m2^3 (E2+m2)^2 F[2,1]-2 m1 (E1+m1) m2 (10 m2 (E2+m2) F[2,2]+27 m1 (E1+m1) F[2,3])))/(8 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),Y2[6,17]->(5 Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(8 (E1+m1) m2^3 (E2+m2)^4),Y2[6,18]->(15 m1 Sqrt[-1+\[Sigma]^2] F[2,1])/(8 m2^3 (E2+m2)^4),Y2[6,19]->(Sqrt[-1+\[Sigma]^2] (54 m2^2 (E2+m2)^2 F[2,1]-5 m1 (E1+m1) (-4 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/(8 m1 (E1+m1)^2 m2^3 (E2+m2)^4),Y2[6,20]->-((5 (E1+E2)^2 F[2,1])/(8 m1 m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2])),Y2[6,21]->-((3 (-1+\[Sigma]^2)^(3/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-21 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),Y2[6,22]->(m1 (-1+\[Sigma]^2)^(3/2) (6 m2^2 (E2+m2)^2 F[2,1]-5 m1^2 (E1+m1)^2 F[2,3]))/((E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),Y2[6,23]->-((5 m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(8 (E1+E2)^2 (E1+m1) m2 (E2+m2)^4)),Y2[6,24]->(m2 (-1+\[Sigma]^2)^(3/2) (-5 m2^2 (E2+m2)^2 F[2,1]+6 m1^2 (E1+m1)^2 F[2,3]))/((E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),Y2[6,25]->((-1+\[Sigma]^2)^(3/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-57 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),Y2[6,26]->-((5 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(8 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2))),Y2[6,27]->(Sqrt[-1+\[Sigma]^2] (-6 m2^2 (E2+m2)^2 F[2,1]+5 m1^2 (E1+m1)^2 F[2,3]))/(m1 (E1+m1)^2 m2^3 (E2+m2)^4),Y2[6,28]->(5 Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(4 (E1+m1) m2^3 (E2+m2)^4),Y2[6,29]->-((Sqrt[-1+\[Sigma]^2] (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-57 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y2[6,30]->-((5 (E1+E2)^2 (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(8 m1^2 (E1+m1) m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2])),Y2[6,31]->(m2 (-1+\[Sigma]^2)^(3/2) (-5 m2^2 (E2+m2)^2 F[2,1]+6 m1^2 (E1+m1)^2 F[2,3]))/(2 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),Y2[6,32]->((-1+\[Sigma]^2)^(3/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-57 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),Y2[6,33]->(m1 (-1+\[Sigma]^2)^(3/2) (-54 m2^2 (E2+m2)^2 F[2,1]+5 m1 (E1+m1) (-4 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/(8 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),Y2[6,34]->-((5 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(4 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2))),Y2[6,35]->((-1+\[Sigma]^2)^(3/2) (15 m2^3 (E2+m2)^2 F[2,1]-2 m1 (E1+m1) m2 (10 m2 (E2+m2) F[2,2]+27 m1 (E1+m1) F[2,3])))/(4 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),Y2[6,36]->-((15 m2^3 (-1+\[Sigma]^2)^(3/2) F[2,3])/(8 (E1+E2)^2 m1 (E1+m1)^4)),Y2[6,37]->(Sqrt[-1+\[Sigma]^2] (50 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-69 m2 (E2+m2) F[2,2]+50 m1 (E1+m1) F[2,3])))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),Y2[6,38]->(Sqrt[-1+\[Sigma]^2] (42 m2^2 (E2+m2)^2 F[2,1]-5 m1 (E1+m1) (-4 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^4),Y2[6,39]->(Sqrt[-1+\[Sigma]^2] (-5 m2^2 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) (10 m2 (E2+m2) F[2,2]+21 m1 (E1+m1) F[2,3])))/(4 m1^3 (E1+m1)^4 m2 (E2+m2)^2),Y2[6,40]->-((5 (E1+E2)^2 (6 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (4 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(8 m1^3 (E1+m1)^2 m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2])),Y2[6,41]->(Sqrt[-1+\[Sigma]^2] (5 m2^2 (E2+m2)^2 F[2,1]-6 m1^2 (E1+m1)^2 F[2,3]))/(m1^3 (E1+m1)^4 m2 (E2+m2)^2),Y2[6,42]->-((Sqrt[-1+\[Sigma]^2] (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-57 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y2[6,43]->(5 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(4 m1^3 (E1+m1)^4 (E2+m2)),Y2[6,44]->-((5 (E1+E2)^2 (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (3 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/(4 m1^4 (E1+m1)^3 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),Y2[6,45]->(5 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(8 m1^3 (E1+m1)^4 (E2+m2)),Y2[6,46]->(Sqrt[-1+\[Sigma]^2] (-15 m2^2 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) (10 m2 (E2+m2) F[2,2]+27 m1 (E1+m1) F[2,3])))/(8 m1^3 (E1+m1)^4 m2 (E2+m2)^2),Y2[6,47]->(15 m2 Sqrt[-1+\[Sigma]^2] F[2,3])/(8 m1^3 (E1+m1)^4),Y2[6,48]->-((5 (E1+E2)^2 (m2^2 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/(8 m1^5 (E1+m1)^4 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),Y2[6,49]->-((5 (E1+E2)^2 (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(8 m1^5 (E1+m1)^4 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y2[6,50]->-((5 (E1+E2)^2 F[2,3])/(8 m1^5 (E1+m1)^4 m2 Sqrt[-1+\[Sigma]^2])),Y2[6,51]->(m1^3 m2 (-1+\[Sigma]^2)^(5/2) (30 m2^2 (E2+m2)^2 F[2,1]-m1 (E1+m1) (-4 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^2 (E2+m2)^4),Y2[6,52]->-((15 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+E2)^4 (E1+m1) (E2+m2)^4)),Y2[6,53]->-((45 m1^5 m2 (-1+\[Sigma]^2)^(5/2) F[2,1])/(4 (E1+E2)^4 (E2+m2)^4)),Y2[6,54]->-((m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (51 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),Y2[6,55]->(m1^3 m2 (-1+\[Sigma]^2)^(5/2) (-126 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-48 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4),Y2[6,56]->-((m1 m2^3 (-1+\[Sigma]^2)^(5/2) (-5 m2^2 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) (10 m2 (E2+m2) F[2,2]+21 m1 (E1+m1) F[2,3])))/(4 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),Y2[6,57]->(15 m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+E2)^2 (E1+m1) m2 (E2+m2)^4),Y2[6,58]->(45 m1^3 (-1+\[Sigma]^2)^(3/2) F[2,1])/(2 (E1+E2)^2 m2 (E2+m2)^4),Y2[6,59]->(m1 (-1+\[Sigma]^2)^(3/2) (126 m2^2 (E2+m2)^2 F[2,1]-m1 (E1+m1) (-48 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),Y2[6,60]->-((45 m1 Sqrt[-1+\[Sigma]^2] F[2,1])/(4 m2^3 (E2+m2)^4)),Y2[6,61]->(2 m1 (-1+\[Sigma]^2)^(3/2) (-30 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (-4 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),Y2[6,62]->(15 m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+E2)^2 (E1+m1) m2 (E2+m2)^4),Y2[6,63]->((-1+\[Sigma]^2)^(3/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (51 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),Y2[6,64]->-((15 Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+m1) m2^3 (E2+m2)^4)),Y2[6,65]->((-1+\[Sigma]^2)^(3/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (51 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),Y2[6,66]->(m1 (-1+\[Sigma]^2)^(3/2) (126 m2^2 (E2+m2)^2 F[2,1]-m1 (E1+m1) (-48 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),Y2[6,67]->((-1+\[Sigma]^2)^(3/2) (-5 m2^3 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) m2 (10 m2 (E2+m2) F[2,2]+21 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),Y2[6,68]->-((Sqrt[-1+\[Sigma]^2] (66 m2^2 (E2+m2)^2 F[2,1]+5 m1 (E1+m1) (8 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 m1 (E1+m1)^2 m2^3 (E2+m2)^4)),Y2[6,69]->-((Sqrt[-1+\[Sigma]^2] (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (51 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y2[6,70]->(Sqrt[-1+\[Sigma]^2] (5 m2^2 (E2+m2)^2 F[2,1]-2 m1 (E1+m1) (10 m2 (E2+m2) F[2,2]+21 m1 (E1+m1) F[2,3])))/(4 m1^3 (E1+m1)^4 m2 (E2+m2)^2),Y2[6,71]->(10 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/((E1+E2)^4 (E1+m1) (E2+m2)^4),Y2[6,72]->(30 m1^5 m2 (-1+\[Sigma]^2)^(5/2) F[2,1])/((E1+E2)^4 (E2+m2)^4),Y2[6,73]->(2 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (30 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (12 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^2 (E2+m2)^4),Y2[6,74]->-((30 m1^3 (-1+\[Sigma]^2)^(3/2) F[2,1])/((E1+E2)^2 m2 (E2+m2)^4)),Y2[6,75]->-((10 m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/((E1+E2)^2 (E1+m1) m2 (E2+m2)^4)),Y2[6,76]->-((2 m1 (-1+\[Sigma]^2)^(3/2) (30 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (12 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4)),Y2[6,77]->-((20 m1^5 m2 (-1+\[Sigma]^2)^(5/2) F[2,1])/((E1+E2)^4 (E2+m2)^4)),Y2[6,78]->(3 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (15 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y2[6,79]->-((2 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (12 m2^2 (E2+m2)^2 F[2,1]+5 m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),Y2[6,80]->-((15 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(4 (E1+E2)^4 (E1+m1) (E2+m2)^4)),Y2[6,81]->-((2 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (5 m2^2 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) (5 m2 (E2+m2) F[2,2]+6 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),Y2[6,82]->-((41 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (3 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),Y2[6,83]->-((15 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(4 (E1+E2)^4 (E1+m1)^4 (E2+m2))),Y2[6,84]->(2 m1 (-1+\[Sigma]^2)^(3/2) (12 m2^2 (E2+m2)^2 F[2,1]+5 m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),Y2[6,85]->(15 m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(2 (E1+E2)^2 (E1+m1) m2 (E2+m2)^4),Y2[6,86]->(41 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (3 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),Y2[6,87]->-((15 Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/(4 (E1+m1) m2^3 (E2+m2)^4)),Y2[6,88]->-((6 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (15 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),Y2[6,89]->(2 m1 (-1+\[Sigma]^2)^(3/2) (12 m2^2 (E2+m2)^2 F[2,1]+5 m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),Y2[6,90]->(2 (-1+\[Sigma]^2)^(3/2) (5 m2^3 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) m2 (5 m2 (E2+m2) F[2,2]+6 m1 (E1+m1) F[2,3])))/((E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),Y2[6,91]->-((2 Sqrt[-1+\[Sigma]^2] (12 m2^2 (E2+m2)^2 F[2,1]+5 m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(m1 (E1+m1)^2 m2^3 (E2+m2)^4)),Y2[6,92]->(2 (-1+\[Sigma]^2)^(3/2) (5 m2^3 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) m2 (5 m2 (E2+m2) F[2,2]+6 m1 (E1+m1) F[2,3])))/((E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),Y2[6,93]->(41 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (3 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),Y2[6,94]->(15 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(2 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)),Y2[6,95]->-((Sqrt[-1+\[Sigma]^2] (70 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (33 m2 (E2+m2) F[2,2]+70 m1 (E1+m1) F[2,3])))/(2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y2[6,96]->-((2 Sqrt[-1+\[Sigma]^2] (5 m2^2 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) (5 m2 (E2+m2) F[2,2]+6 m1 (E1+m1) F[2,3])))/(m1^3 (E1+m1)^4 m2 (E2+m2)^2)),Y2[6,97]->-((15 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(4 m1^3 (E1+m1)^4 (E2+m2))),Y2[6,98]->(16 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3]))/((E1+E2)^4 (E1+m1) (E2+m2)^4),Y2[6,99]->(20 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/((E1+E2)^4 (E1+m1) (E2+m2)^4),Y2[6,100]->(28 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (3 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y2[6,101]->-((20 m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/((E1+E2)^2 (E1+m1) m2 (E2+m2)^4)),Y2[6,102]->-((16 m1^2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3]))/((E1+E2)^2 (E1+m1) m2 (E2+m2)^4)),Y2[6,103]->-((28 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (3 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),Y2[6,104]->-((20 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) F[2,1]+m1 (E1+m1) F[2,2]))/((E1+E2)^4 (E1+m1) (E2+m2)^4)),Y2[6,105]->(m1 m2^3 (-1+\[Sigma]^2)^(5/2) (-3 m2^2 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+15 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^4 (E2+m2)^2),Y2[6,106]->-((m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (51 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),Y2[6,107]->(m1^3 m2 (-1+\[Sigma]^2)^(5/2) (-42 m2^2 (E2+m2)^2 F[2,1]+5 m1 (E1+m1) (-4 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(4 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4),Y2[6,108]->-((15 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2))),Y2[6,109]->(m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[2,1]-6 m1 (E1+m1) (8 m2 (E2+m2) F[2,2]+21 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2),Y2[6,110]->-((45 m1 m2^5 (-1+\[Sigma]^2)^(5/2) F[2,3])/(4 (E1+E2)^4 (E1+m1)^4)),Y2[6,111]->((-1+\[Sigma]^2)^(3/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (51 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),Y2[6,112]->(m1 (-1+\[Sigma]^2)^(3/2) (42 m2^2 (E2+m2)^2 F[2,1]-5 m1 (E1+m1) (-4 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),Y2[6,113]->((-1+\[Sigma]^2)^(3/2) (-m2^3 (E2+m2)^2 F[2,1]+6 m1 (E1+m1) m2 (8 m2 (E2+m2) F[2,2]+21 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),Y2[6,114]->(Sqrt[-1+\[Sigma]^2] (-42 m2^2 (E2+m2)^2 F[2,1]+5 m1 (E1+m1) (-4 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^4),Y2[6,115]->-((2 (-1+\[Sigma]^2)^(3/2) (-3 m2^3 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) m2 (2 m2 (E2+m2) F[2,2]+15 m1 (E1+m1) F[2,3])))/((E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2)),Y2[6,116]->((-1+\[Sigma]^2)^(3/2) (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (51 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),Y2[6,117]->(15 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(2 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)),Y2[6,118]->-((Sqrt[-1+\[Sigma]^2] (10 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (51 m2 (E2+m2) F[2,2]+10 m1 (E1+m1) F[2,3])))/(2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y2[6,119]->(15 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(2 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)),Y2[6,120]->((-1+\[Sigma]^2)^(3/2) (-m2^3 (E2+m2)^2 F[2,1]+6 m1 (E1+m1) m2 (8 m2 (E2+m2) F[2,2]+21 m1 (E1+m1) F[2,3])))/(2 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),Y2[6,121]->(45 m2^3 (-1+\[Sigma]^2)^(3/2) F[2,3])/(2 (E1+E2)^2 m1 (E1+m1)^4),Y2[6,122]->-((Sqrt[-1+\[Sigma]^2] (5 m2^2 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) (20 m2 (E2+m2) F[2,2]+33 m1 (E1+m1) F[2,3])))/(2 m1^3 (E1+m1)^4 m2 (E2+m2)^2)),Y2[6,123]->-((15 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/(2 m1^3 (E1+m1)^4 (E2+m2))),Y2[6,124]->-((45 m2 Sqrt[-1+\[Sigma]^2] F[2,3])/(4 m1^3 (E1+m1)^4)),Y2[6,125]->(4 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (3 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y2[6,126]->(4 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (30 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (16 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^2 (E2+m2)^4),Y2[6,127]->(4 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (3 m2^2 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) (8 m2 (E2+m2) F[2,2]+15 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^4 (E2+m2)^2),Y2[6,128]->-((4 m1 (-1+\[Sigma]^2)^(3/2) (30 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (16 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4)),Y2[6,129]->-((4 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (3 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),Y2[6,130]->-((4 (-1+\[Sigma]^2)^(3/2) (3 m2^3 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) m2 (8 m2 (E2+m2) F[2,2]+15 m1 (E1+m1) F[2,3])))/((E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2)),Y2[6,131]->-((20 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (6 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (4 m2 (E2+m2) F[2,2]+m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),Y2[6,132]->(16 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[2,1]+2 m1 (E1+m1) F[2,2]))/((E1+E2)^4 (E1+m1)^4 (E2+m2)),Y2[6,133]->(28 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (3 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3),Y2[6,134]->(20 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/((E1+E2)^4 (E1+m1)^4 (E2+m2)),Y2[6,135]->-((28 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (3 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/((E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),Y2[6,136]->-((16 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,1]+2 m1 (E1+m1) F[2,2]))/((E1+E2)^2 m1 (E1+m1)^4 (E2+m2))),Y2[6,137]->-((20 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/((E1+E2)^2 m1 (E1+m1)^4 (E2+m2))),Y2[6,138]->-((40 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 F[2,1]+m1 (E1+m1) (3 m2 (E2+m2) F[2,2]+2 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),Y2[6,139]->(10 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/((E1+E2)^4 (E1+m1)^4 (E2+m2)),Y2[6,140]->(2 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[2,1]+6 m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+5 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^4 (E2+m2)^2),Y2[6,141]->(30 m1 m2^5 (-1+\[Sigma]^2)^(5/2) F[2,3])/((E1+E2)^4 (E1+m1)^4),Y2[6,142]->-((2 (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^2 F[2,1]+6 m1 (E1+m1) m2 (2 m2 (E2+m2) F[2,2]+5 m1 (E1+m1) F[2,3])))/((E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2)),Y2[6,143]->-((10 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/((E1+E2)^2 m1 (E1+m1)^4 (E2+m2))),Y2[6,144]->-((30 m2^3 (-1+\[Sigma]^2)^(3/2) F[2,3])/((E1+E2)^2 m1 (E1+m1)^4)),Y2[6,145]->-((20 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[2,1]+2 m1 (E1+m1) (2 m2 (E2+m2) F[2,2]+3 m1 (E1+m1) F[2,3])))/((E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),Y2[6,146]->-((20 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[2,2]+4 m1 (E1+m1) F[2,3]))/((E1+E2)^4 (E1+m1)^4 (E2+m2))),Y2[6,147]->-((20 m1 m2^5 (-1+\[Sigma]^2)^(5/2) F[2,3])/((E1+E2)^4 (E1+m1)^4))};
invrepcoefs\[Chi]331PMC = {Y3[3,1]->1/4 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] F[3,1],Y3[3,2]->1/4 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] F[3,3],Y3[3,3]->1/4 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] F[3,2],Y3[3,4]->1/4 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] F[3,4],Y3[3,5]->-((I (E1+E2)^3 F[3,1])/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),Y3[3,6]->-((I (E1+E2)^3 F[3,2])/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),Y3[3,7]->-((I (E1+E2)^3 F[3,3])/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),Y3[3,8]->-((I (E1+E2)^3 F[3,4])/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),Y3[3,9]->-(1/2) I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] F[3,2],Y3[3,10]->-I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] F[3,1],Y3[3,11]->-I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] F[3,2],Y3[3,12]->1/2 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] F[3,3],Y3[3,13]->-I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] F[3,3],Y3[3,14]->-I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] F[3,4]};
invrepcoefs\[Chi]341PMC = {Y3[4,1]->(I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/(2 (E1+E2) (E1+m1) (E2+m2)),Y3[4,2]->(3 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/(4 (E1+E2) (E1+m1) (E2+m2)),Y3[4,3]->(3 I m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[3,1])/(4 (E1+E2) (E2+m2)),Y3[4,4]->(3 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/(4 (E1+E2) (E1+m1) (E2+m2)),Y3[4,5]->(I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/(4 (E1+E2) (E1+m1) (E2+m2)),Y3[4,6]->(3 I m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[3,4])/(4 (E1+E2) (E1+m1)),Y3[4,7]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/(4 (E1+m1) (E2+m2))),Y3[4,8]->-((3 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] F[3,1])/(2 (E2+m2))),Y3[4,9]->-((I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/(4 (E1+m1) (E2+m2))),Y3[4,10]->(3 I (E1+E2)^3 F[3,1])/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y3[4,11]->-((I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/((E1+m1) (E2+m2))),Y3[4,12]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/(4 (E1+m1) (E2+m2))),Y3[4,13]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/(4 (E1+m1) (E2+m2))),Y3[4,14]->(3 I (E1+E2)^3 (m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/(4 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y3[4,15]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/(4 (E1+m1) (E2+m2))),Y3[4,16]->-((I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/(4 (E1+m1) (E2+m2))),Y3[4,17]->-((3 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] F[3,4])/(2 (E1+m1))),Y3[4,18]->(3 I (E1+E2)^3 (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/(4 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y3[4,19]->(3 I (E1+E2)^3 (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/(4 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y3[4,20]->(3 I (E1+E2)^3 F[3,4])/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]),Y3[4,21]->-((3 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2))),Y3[4,22]->-((6 I m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[3,1])/((E1+E2) (E2+m2))),Y3[4,23]->-((I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/((E1+E2) (E1+m1) (E2+m2))),Y3[4,24]->(6 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] F[3,1])/(E2+m2),Y3[4,25]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+m1) (E2+m2)),Y3[4,26]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/((E1+m1) (E2+m2)),Y3[4,27]->(6 I m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[3,1])/((E1+E2) (E2+m2)),Y3[4,28]->-((4 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/((E1+E2) (E1+m1) (E2+m2))),Y3[4,29]->-((3 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2))),Y3[4,30]->-((3 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1) (E2+m2))),Y3[4,31]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+m1) (E2+m2)),Y3[4,32]->(4 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/((E1+m1) (E2+m2)),Y3[4,33]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+m1) (E2+m2)),Y3[4,34]->(6 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)),Y3[4,35]->-((3 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1) (E2+m2))),Y3[4,36]->-((I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/((E1+E2) (E1+m1) (E2+m2))),Y3[4,37]->-((6 I m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[3,4])/((E1+E2) (E1+m1))),Y3[4,38]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/((E1+m1) (E2+m2)),Y3[4,39]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+m1) (E2+m2)),Y3[4,40]->(6 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] F[3,4])/(E1+m1),Y3[4,41]->(6 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3]))/((E1+E2) (E1+m1) (E2+m2)),Y3[4,42]->(6 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1) (E2+m2)),Y3[4,43]->(6 I m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[3,4])/((E1+E2) (E1+m1))};
invrepcoefs\[Chi]351PMC = {Y3[5,1]->(I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (2 m2 (E2+m2) F[3,2]+3 m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^2),Y3[5,2]->-((I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^2)),Y3[5,3]->(3 I m1^3 m2 (-1+\[Sigma]^2)^(3/2) F[3,1])/(2 (E1+E2) (E2+m2)^2),Y3[5,4]->-((I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1) (E2+m2)^2)),Y3[5,5]->(3 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[3,1]-m1 (E1+m1) (-2 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/(2 (E1+E2) (E1+m1)^2 (E2+m2)^2),Y3[5,6]->(5 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/(2 (E1+E2) (E1+m1)^2 (E2+m2)),Y3[5,7]->(I m1 m2 (-1+\[Sigma]^2)^(3/2) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^2 (E2+m2)^2),Y3[5,8]->-((I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,1]+2 m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1)^2 (E2+m2))),Y3[5,9]->(5 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/(2 (E1+E2) (E1+m1) (E2+m2)^2),Y3[5,10]->-((I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^2 (E2+m2))),Y3[5,11]->(3 I m1 m2 (-1+\[Sigma]^2)^(3/2) (-m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(2 (E1+E2) (E1+m1)^2 (E2+m2)^2),Y3[5,12]->(3 I m1 m2^3 (-1+\[Sigma]^2)^(3/2) F[3,4])/(2 (E1+E2) (E1+m1)^2),Y3[5,13]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+m1) m2 (E2+m2)^2),Y3[5,14]->-((3 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] F[3,1])/(m2 (E2+m2)^2)),Y3[5,15]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-2 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2),Y3[5,16]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,1]+2 m1 (E1+m1) F[3,2]))/(m1 (E1+m1)^2 (E2+m2)),Y3[5,17]->-((5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+m1) m2 (E2+m2)^2)),Y3[5,18]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y3[5,19]->(3 I (E1+E2)^3 F[3,1])/(2 m1 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y3[5,20]->(5 I (E1+E2)^3 (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/(2 m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y3[5,21]->-((2 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (2 m2 (E2+m2) F[3,2]+3 m1 (E1+m1) F[3,3])))/(m1 (E1+m1)^2 m2 (E2+m2)^2)),Y3[5,22]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+m1) m2 (E2+m2)^2),Y3[5,23]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+m1) m2 (E2+m2)^2),Y3[5,24]->-((2 I (E1+E2) Sqrt[-1+\[Sigma]^2] (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(m1 (E1+m1)^2 m2 (E2+m2)^2)),Y3[5,25]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,1]+2 m1 (E1+m1) F[3,2]))/(m1 (E1+m1)^2 (E2+m2)),Y3[5,26]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/(m1 (E1+m1)^2 (E2+m2)),Y3[5,27]->-((I (E1+E2)^3 (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/(m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),Y3[5,28]->-((I (E1+E2)^3 (m2 (E2+m2) F[3,1]+2 m1 (E1+m1) F[3,2]))/(m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y3[5,29]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+m1) m2 (E2+m2)^2),Y3[5,30]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-2 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2),Y3[5,31]->-((5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/(m1 (E1+m1)^2 (E2+m2))),Y3[5,32]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/(m1 (E1+m1)^2 (E2+m2)),Y3[5,33]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y3[5,34]->-((3 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] F[3,4])/(m1 (E1+m1)^2)),Y3[5,35]->(I (E1+E2)^3 (5 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (10 m2 (E2+m2) F[3,2]+3 m1 (E1+m1) F[3,3])))/(2 m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y3[5,36]->(I (E1+E2)^3 (3 m2^2 (E2+m2)^2 F[3,2]+5 m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(2 m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y3[5,37]->-((I (E1+E2)^3 (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/(m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),Y3[5,38]->-((I (E1+E2)^3 (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/(m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y3[5,39]->(5 I (E1+E2)^3 (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/(2 m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y3[5,40]->(3 I (E1+E2)^3 F[3,4])/(2 m1^3 (E1+m1)^2 m2 Sqrt[-1+\[Sigma]^2]),Y3[5,41]->-((10 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,1]+2 m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1)^2 (E2+m2))),Y3[5,42]->-((5 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^2)),Y3[5,43]->-((15 I m1 m2^3 (-1+\[Sigma]^2)^(3/2) F[3,2])/((E1+E2) (E1+m1)^2)),Y3[5,44]->(5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+m1) m2 (E2+m2)^2),Y3[5,45]->(10 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,1]+2 m1 (E1+m1) F[3,2]))/(m1 (E1+m1)^2 (E2+m2)),Y3[5,46]->(15 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] F[3,2])/(m1 (E1+m1)^2),Y3[5,47]->(6 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^2),Y3[5,48]->-((18 I m1^3 m2 (-1+\[Sigma]^2)^(3/2) F[3,1])/((E1+E2) (E2+m2)^2)),Y3[5,49]->-((3 I m1 m2 (-1+\[Sigma]^2)^(3/2) (7 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (14 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^2)),Y3[5,50]->(6 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,1]+2 m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1)^2 (E2+m2)),Y3[5,51]->-((24 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^2)),Y3[5,52]->-((3 I m1 m2 (-1+\[Sigma]^2)^(3/2) (5 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^2 (E2+m2)^2)),Y3[5,53]->(18 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] F[3,1])/(m2 (E2+m2)^2),Y3[5,54]->(24 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+m1) m2 (E2+m2)^2),Y3[5,55]->-((6 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+m1) m2 (E2+m2)^2)),Y3[5,56]->-((6 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,1]+2 m1 (E1+m1) F[3,2]))/(m1 (E1+m1)^2 (E2+m2))),Y3[5,57]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (7 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (14 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y3[5,58]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (5 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y3[5,59]->(6 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^2),Y3[5,60]->(24 I m1^3 m2 (-1+\[Sigma]^2)^(3/2) F[3,1])/((E1+E2) (E2+m2)^2),Y3[5,61]->(24 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^2),Y3[5,62]->(10 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1) (E2+m2)^2),Y3[5,63]->(15 I m1^3 m2 (-1+\[Sigma]^2)^(3/2) F[3,3])/((E1+E2) (E2+m2)^2),Y3[5,64]->(5 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^2 (E2+m2)),Y3[5,65]->-((15 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] F[3,3])/(m2 (E2+m2)^2)),Y3[5,66]->-((10 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+m1) m2 (E2+m2)^2)),Y3[5,67]->-((5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/(m1 (E1+m1)^2 (E2+m2))),Y3[5,68]->(6 I m1 m2 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 F[3,1]-m1 (E1+m1) (-4 m2 (E2+m2) F[3,2]+3 m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^2),Y3[5,69]->(6 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1) (E2+m2)^2),Y3[5,70]->-((3 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (2 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^2)),Y3[5,71]->-((24 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^2 (E2+m2))),Y3[5,72]->(6 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^2 (E2+m2)),Y3[5,73]->-((3 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[3,2]+7 m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^2 (E2+m2)^2)),Y3[5,74]->-((18 I m1 m2^3 (-1+\[Sigma]^2)^(3/2) F[3,4])/((E1+E2) (E1+m1)^2)),Y3[5,75]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (2 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y3[5,76]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[3,2]+7 m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y3[5,77]->-((6 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/((E1+m1) m2 (E2+m2)^2)),Y3[5,78]->-((6 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/(m1 (E1+m1)^2 (E2+m2))),Y3[5,79]->(24 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/(m1 (E1+m1)^2 (E2+m2)),Y3[5,80]->(18 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] F[3,4])/(m1 (E1+m1)^2),Y3[5,81]->-((6 I m1 m2 (-1+\[Sigma]^2)^(3/2) (-3 m2^2 (E2+m2)^2 F[3,2]+2 m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^2 (E2+m2)^2)),Y3[5,82]->(24 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (2 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^2),Y3[5,83]->(24 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (2 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^2 (E2+m2)^2),Y3[5,84]->-((6 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^2 (E2+m2))),Y3[5,85]->(24 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+2 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^2 (E2+m2)),Y3[5,86]->(24 I m1 m2^3 (-1+\[Sigma]^2)^(3/2) F[3,4])/((E1+E2) (E1+m1)^2)};
invrepcoefs\[Chi]361PMC = {Y3[6,1]->(5 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y3[6,2]->(2 I m1^3 (-1+\[Sigma]^2)^(5/2) (-3 m2^4 (E2+m2)^2 F[3,1]+m1 (E1+m1) m2^2 (-3 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3),Y3[6,3]->(5 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/(2 (E1+E2)^3 (E1+m1) (E2+m2)^3),Y3[6,4]->(5 I m1^5 m2^2 (-1+\[Sigma]^2)^(5/2) F[3,1])/(2 (E1+E2)^3 (E2+m2)^3),Y3[6,5]->-((2 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (-5 m2^2 (E2+m2)^2 F[3,2]+3 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),Y3[6,6]->-((5 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),Y3[6,7]->(3 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (9 m2^2 (E2+m2)^2 F[3,1]-m1 (E1+m1) (-9 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3),Y3[6,8]->(5 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)),Y3[6,9]->(3 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (-5 m2^2 (E2+m2)^2 F[3,2]+9 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2),Y3[6,10]->(5 I m1^2 m2^5 (-1+\[Sigma]^2)^(5/2) F[3,4])/(2 (E1+E2)^3 (E1+m1)^3),Y3[6,11]->-((2 I m1 (-1+\[Sigma]^2)^(3/2) (-3 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-3 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^3)),Y3[6,12]->-((5 I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^3)),Y3[6,13]->-((15 I m1^3 (-1+\[Sigma]^2)^(3/2) F[3,1])/(2 (E1+E2) (E2+m2)^3)),Y3[6,14]->(5 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/(2 (E1+E2) (E1+m1)^3 (E2+m2)^3),Y3[6,15]->(3 I m1 (-1+\[Sigma]^2)^(3/2) (-9 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-9 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^3),Y3[6,16]->-((3 I (-1+\[Sigma]^2)^(3/2) (-5 m2^3 (E2+m2)^2 F[3,2]+9 m1 (E1+m1) m2 (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(2 (E1+E2) (E1+m1)^3 (E2+m2)^2)),Y3[6,17]->(5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/(2 (E1+m1) m2^2 (E2+m2)^3),Y3[6,18]->(15 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] F[3,1])/(2 m2^2 (E2+m2)^3),Y3[6,19]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-9 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-9 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/(2 m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y3[6,20]->-((5 I (E1+E2)^3 F[3,1])/(2 m1 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),Y3[6,21]->-((15 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/((E1+E2) (E1+m1)^3 (E2+m2)^3)),Y3[6,22]->-((4 I m1 (-1+\[Sigma]^2)^(3/2) (-3 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-3 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^3)),Y3[6,23]->-((5 I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/(2 (E1+E2) (E1+m1) (E2+m2)^3)),Y3[6,24]->(4 I m2 (-1+\[Sigma]^2)^(3/2) (-5 m2^2 (E2+m2)^2 F[3,2]+3 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^2),Y3[6,25]->(5 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/(2 (E1+E2) (E1+m1)^3 (E2+m2)^3),Y3[6,26]->-((5 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/(2 (E1+E2) (E1+m1)^3 (E2+m2))),Y3[6,27]->(4 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-3 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-3 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/(m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y3[6,28]->(5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+m1) m2^2 (E2+m2)^3),Y3[6,29]->-((5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/(2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y3[6,30]->-((5 I (E1+E2)^3 (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/(2 m1^2 (E1+m1) m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),Y3[6,31]->(2 I m2 (-1+\[Sigma]^2)^(3/2) (-5 m2^2 (E2+m2)^2 F[3,2]+3 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^2),Y3[6,32]->(5 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/(2 (E1+E2) (E1+m1)^3 (E2+m2)^3),Y3[6,33]->(3 I m1 (-1+\[Sigma]^2)^(3/2) (-9 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-9 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/(2 (E1+E2) (E1+m1)^2 (E2+m2)^3),Y3[6,34]->-((5 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^3 (E2+m2))),Y3[6,35]->-((3 I (-1+\[Sigma]^2)^(3/2) (-5 m2^3 (E2+m2)^2 F[3,2]+9 m1 (E1+m1) m2 (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^2)),Y3[6,36]->-((15 I m2^3 (-1+\[Sigma]^2)^(3/2) F[3,4])/(2 (E1+E2) (E1+m1)^3)),Y3[6,37]->(25 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/(2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),Y3[6,38]->-((I (E1+E2) Sqrt[-1+\[Sigma]^2] (-21 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-21 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/(m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y3[6,39]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (-5 m2^2 (E2+m2)^2 F[3,2]+21 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y3[6,40]->-((5 I (E1+E2)^3 (3 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (3 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/(2 m1^3 (E1+m1)^2 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),Y3[6,41]->-((4 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-5 m2^2 (E2+m2)^2 F[3,2]+3 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y3[6,42]->-((5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/(2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),Y3[6,43]->(5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/(m1^2 (E1+m1)^3 (E2+m2)),Y3[6,44]->-((5 I (E1+E2)^3 (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/(2 m1^4 (E1+m1)^3 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),Y3[6,45]->(5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/(2 m1^2 (E1+m1)^3 (E2+m2)),Y3[6,46]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-5 m2^2 (E2+m2)^2 F[3,2]+9 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(2 m1^2 (E1+m1)^3 m2 (E2+m2)^2),Y3[6,47]->(15 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] F[3,4])/(2 m1^2 (E1+m1)^3),Y3[6,48]->-((5 I (E1+E2)^3 (m2^2 (E2+m2)^2 F[3,2]+3 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(2 m1^4 (E1+m1)^3 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),Y3[6,49]->-((5 I (E1+E2)^3 (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/(2 m1^4 (E1+m1)^3 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y3[6,50]->-((5 I (E1+E2)^3 F[3,4])/(2 m1^4 (E1+m1)^3 m2 Sqrt[-1+\[Sigma]^2])),Y3[6,51]->-((12 I m1^3 (-1+\[Sigma]^2)^(5/2) (-5 m2^4 (E2+m2)^2 F[3,1]+m1 (E1+m1) m2^2 (-5 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),Y3[6,52]->-((30 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2)^3 (E1+m1) (E2+m2)^3)),Y3[6,53]->-((45 I m1^5 m2^2 (-1+\[Sigma]^2)^(5/2) F[3,1])/((E1+E2)^3 (E2+m2)^3)),Y3[6,54]->-((5 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),Y3[6,55]->(2 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (-63 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-63 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3),Y3[6,56]->-((I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (-5 m2^2 (E2+m2)^2 F[3,2]+21 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),Y3[6,57]->(30 I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^3),Y3[6,58]->(90 I m1^3 (-1+\[Sigma]^2)^(3/2) F[3,1])/((E1+E2) (E2+m2)^3),Y3[6,59]->(2 I m1 (-1+\[Sigma]^2)^(3/2) (63 m2^2 (E2+m2)^2 F[3,1]-m1 (E1+m1) (-63 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^3),Y3[6,60]->-((45 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] F[3,1])/(m2^2 (E2+m2)^3)),Y3[6,61]->(24 I m1 (-1+\[Sigma]^2)^(3/2) (-5 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-5 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^3),Y3[6,62]->(30 I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^3),Y3[6,63]->(5 I (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^3),Y3[6,64]->-((30 I (E1+E2) Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+m1) m2^2 (E2+m2)^3)),Y3[6,65]->(5 I (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^3),Y3[6,66]->(2 I m1 (-1+\[Sigma]^2)^(3/2) (63 m2^2 (E2+m2)^2 F[3,1]-m1 (E1+m1) (-63 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^3),Y3[6,67]->(2 I (-1+\[Sigma]^2)^(3/2) (-5 m2^3 (E2+m2)^2 F[3,2]+21 m1 (E1+m1) m2 (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^2),Y3[6,68]->-((2 I (E1+E2) Sqrt[-1+\[Sigma]^2] (33 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (33 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/(m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y3[6,69]->-((5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (((E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2]))/m1^2+((E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/m2^2))/((E1+m1)^3 (E2+m2)^3)),Y3[6,70]->-((I (E1+E2) Sqrt[-1+\[Sigma]^2] (-5 m2^2 (E2+m2)^2 F[3,2]+21 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y3[6,71]->(40 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2)^3 (E1+m1) (E2+m2)^3),Y3[6,72]->(120 I m1^5 m2^2 (-1+\[Sigma]^2)^(5/2) F[3,1])/((E1+E2)^3 (E2+m2)^3),Y3[6,73]->(8 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (15 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (15 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3),Y3[6,74]->-((120 I m1^3 (-1+\[Sigma]^2)^(3/2) F[3,1])/((E1+E2) (E2+m2)^3)),Y3[6,75]->-((40 I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^3)),Y3[6,76]->-((8 I m1 (-1+\[Sigma]^2)^(3/2) (15 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (15 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^3)),Y3[6,77]->-((80 I m1^5 m2^2 (-1+\[Sigma]^2)^(5/2) F[3,1])/((E1+E2)^3 (E2+m2)^3)),Y3[6,78]->(6 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y3[6,79]->-((8 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (6 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (6 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),Y3[6,80]->-((15 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2)^3 (E1+m1) (E2+m2)^3)),Y3[6,81]->-((8 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (5 m2^2 (E2+m2)^2 F[3,2]+6 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),Y3[6,82]->-((41 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),Y3[6,83]->-((15 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/((E1+E2)^3 (E1+m1)^3 (E2+m2))),Y3[6,84]->(8 I m1 (-1+\[Sigma]^2)^(3/2) (6 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (6 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^3),Y3[6,85]->(30 I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^3),Y3[6,86]->(41 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/((E1+E2) (E1+m1)^3 (E2+m2)^3),Y3[6,87]->-((15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+m1) m2^2 (E2+m2)^3)),Y3[6,88]->-((12 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/((E1+E2) (E1+m1)^3 (E2+m2)^3)),Y3[6,89]->(8 I m1 (-1+\[Sigma]^2)^(3/2) (6 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (6 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^3),Y3[6,90]->(8 I (-1+\[Sigma]^2)^(3/2) (5 m2^3 (E2+m2)^2 F[3,2]+6 m1 (E1+m1) m2 (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^2),Y3[6,91]->-((8 I (E1+E2) Sqrt[-1+\[Sigma]^2] (6 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (6 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/(m1 (E1+m1)^2 m2^2 (E2+m2)^3)),Y3[6,92]->(8 I (-1+\[Sigma]^2)^(3/2) (5 m2^3 (E2+m2)^2 F[3,2]+6 m1 (E1+m1) m2 (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^2),Y3[6,93]->(41 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^3 F[3,1]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 F[3,2]+m1 (E1+m1) (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))))/((E1+E2) (E1+m1)^3 (E2+m2)^3),Y3[6,94]->(30 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^3 (E2+m2)),Y3[6,95]->-((35 I (E1+E2) Sqrt[-1+\[Sigma]^2] (((E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2]))/m1^2+((E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/m2^2))/((E1+m1)^3 (E2+m2)^3)),Y3[6,96]->-((8 I (E1+E2) Sqrt[-1+\[Sigma]^2] (5 m2^2 (E2+m2)^2 F[3,2]+6 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y3[6,97]->-((15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/(m1^2 (E1+m1)^3 (E2+m2))),Y3[6,98]->(64 I m1^5 m2^2 (-1+\[Sigma]^2)^(5/2) F[3,3])/((E1+E2)^3 (E2+m2)^3),Y3[6,99]->(80 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2)^3 (E1+m1) (E2+m2)^3),Y3[6,100]->(56 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y3[6,101]->-((80 I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2) (E1+m1) (E2+m2)^3)),Y3[6,102]->-((64 I m1^3 (-1+\[Sigma]^2)^(3/2) F[3,3])/((E1+E2) (E2+m2)^3)),Y3[6,103]->-((56 I (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^3)),Y3[6,104]->-((80 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) F[3,1]+m1 (E1+m1) F[3,2]))/((E1+E2)^3 (E1+m1) (E2+m2)^3)),Y3[6,105]->(12 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (-m2^2 (E2+m2)^2 F[3,2]+5 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2),Y3[6,106]->-((5 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),Y3[6,107]->(I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (-21 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-21 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3),Y3[6,108]->-((30 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/((E1+E2)^3 (E1+m1)^3 (E2+m2))),Y3[6,109]->-((2 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (-m2^2 (E2+m2)^2 F[3,2]+63 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),Y3[6,110]->-((45 I m1^2 m2^5 (-1+\[Sigma]^2)^(5/2) F[3,4])/((E1+E2)^3 (E1+m1)^3)),Y3[6,111]->(5 I (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^3),Y3[6,112]->(2 I m1 (-1+\[Sigma]^2)^(3/2) (21 m2^2 (E2+m2)^2 F[3,1]-m1 (E1+m1) (-21 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^3),Y3[6,113]->(2 I (-1+\[Sigma]^2)^(3/2) (-m2^3 (E2+m2)^2 F[3,2]+63 m1 (E1+m1) m2 (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^2),Y3[6,114]->(I (E1+E2) Sqrt[-1+\[Sigma]^2] (-21 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (-21 m2 (E2+m2) F[3,2]+5 m1 (E1+m1) F[3,3])))/(m1 (E1+m1)^2 m2^2 (E2+m2)^3),Y3[6,115]->-((24 I m2 (-1+\[Sigma]^2)^(3/2) (-m2^2 (E2+m2)^2 F[3,2]+5 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^2)),Y3[6,116]->(5 I (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^3),Y3[6,117]->(30 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^3 (E2+m2)),Y3[6,118]->-((5 I (E1+E2) Sqrt[-1+\[Sigma]^2] (((E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2]))/m1^2+((E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4]))/m2^2))/((E1+m1)^3 (E2+m2)^3)),Y3[6,119]->(30 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^3 (E2+m2)),Y3[6,120]->(2 I (-1+\[Sigma]^2)^(3/2) (-m2^3 (E2+m2)^2 F[3,2]+63 m1 (E1+m1) m2 (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^2),Y3[6,121]->(90 I m2^3 (-1+\[Sigma]^2)^(3/2) F[3,4])/((E1+E2) (E1+m1)^3),Y3[6,122]->-((2 I (E1+E2) Sqrt[-1+\[Sigma]^2] (5 m2^2 (E2+m2)^2 F[3,2]+33 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/(m1^2 (E1+m1)^3 m2 (E2+m2)^2)),Y3[6,123]->-((30 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/(m1^2 (E1+m1)^3 (E2+m2))),Y3[6,124]->-((45 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] F[3,4])/(m1^2 (E1+m1)^3)),Y3[6,125]->(8 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y3[6,126]->(48 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (5 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (5 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3),Y3[6,127]->(48 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[3,2]+5 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2),Y3[6,128]->-((48 I m1 (-1+\[Sigma]^2)^(3/2) (5 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (5 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2) (E1+m1)^2 (E2+m2)^3)),Y3[6,129]->-((8 I (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^3)),Y3[6,130]->-((48 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^2 F[3,2]+5 m1 (E1+m1) m2 (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^2)),Y3[6,131]->-((80 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2^2 (E2+m2)^2 F[3,1]+m1 (E1+m1) (3 m2 (E2+m2) F[3,2]+m1 (E1+m1) F[3,3])))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),Y3[6,132]->(64 I m1^2 m2^5 (-1+\[Sigma]^2)^(5/2) F[3,2])/((E1+E2)^3 (E1+m1)^3),Y3[6,133]->(56 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3),Y3[6,134]->(80 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/((E1+E2)^3 (E1+m1)^3 (E2+m2)),Y3[6,135]->-((56 I (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^3)),Y3[6,136]->-((64 I m2^3 (-1+\[Sigma]^2)^(3/2) F[3,2])/((E1+E2) (E1+m1)^3)),Y3[6,137]->-((80 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^3 (E2+m2))),Y3[6,138]->-((80 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 (m2 (E2+m2) F[3,1]+3 m1 (E1+m1) F[3,2])+m1^2 (E1+m1)^2 (3 m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),Y3[6,139]->(40 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/((E1+E2)^3 (E1+m1)^3 (E2+m2)),Y3[6,140]->(8 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[3,2]+15 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2),Y3[6,141]->(120 I m1^2 m2^5 (-1+\[Sigma]^2)^(5/2) F[3,4])/((E1+E2)^3 (E1+m1)^3),Y3[6,142]->-((8 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^2 F[3,2]+15 m1 (E1+m1) m2 (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2) (E1+m1)^3 (E2+m2)^2)),Y3[6,143]->-((40 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/((E1+E2) (E1+m1)^3 (E2+m2))),Y3[6,144]->-((120 I m2^3 (-1+\[Sigma]^2)^(3/2) F[3,4])/((E1+E2) (E1+m1)^3)),Y3[6,145]->-((80 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[3,2]+3 m1 (E1+m1) (m2 (E2+m2) F[3,3]+m1 (E1+m1) F[3,4])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),Y3[6,146]->-((80 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[3,3]+3 m1 (E1+m1) F[3,4]))/((E1+E2)^3 (E1+m1)^3 (E2+m2))),Y3[6,147]->-((80 I m1^2 m2^5 (-1+\[Sigma]^2)^(5/2) F[3,4])/((E1+E2)^3 (E1+m1)^3))};
invrepcoefs\[Chi]441PMC = {Y4[4,1]->-(1/2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3],Y4[4,2]->-(3/4) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,2],Y4[4,3]->-(3/4) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,1],Y4[4,4]->-(3/4) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,4],Y4[4,5]->-(1/4) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3],Y4[4,6]->-(3/4) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,5],Y4[4,7]->3/4 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,2],Y4[4,8]->3/2 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,1],Y4[4,9]->1/4 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,3],Y4[4,10]->-((3 (E1+E2)^4 F[4,1])/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),Y4[4,11]->(E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,3],Y4[4,12]->3/4 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,2],Y4[4,13]->3/4 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,4],Y4[4,14]->-((3 (E1+E2)^4 F[4,2])/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),Y4[4,15]->3/4 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,4],Y4[4,16]->1/4 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,3],Y4[4,17]->3/2 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,5],Y4[4,18]->-((3 (E1+E2)^4 F[4,3])/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),Y4[4,19]->-((3 (E1+E2)^4 F[4,4])/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),Y4[4,20]->-((3 (E1+E2)^4 F[4,5])/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),Y4[4,21]->3 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,2],Y4[4,22]->6 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,1],Y4[4,23]->m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3],Y4[4,24]->-6 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,1],Y4[4,25]->-3 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,2],Y4[4,26]->-(E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,3],Y4[4,27]->-6 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,1],Y4[4,28]->4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3],Y4[4,29]->3 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,2],Y4[4,30]->3 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,4],Y4[4,31]->-3 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,2],Y4[4,32]->-4 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,3],Y4[4,33]->-3 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,4],Y4[4,34]->-6 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,2],Y4[4,35]->3 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,4],Y4[4,36]->m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3],Y4[4,37]->6 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,5],Y4[4,38]->-(E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,3],Y4[4,39]->-3 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,4],Y4[4,40]->-6 (E1+E2)^2 m1 m2 Sqrt[-1+\[Sigma]^2] F[4,5],Y4[4,41]->-6 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3],Y4[4,42]->-6 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,4],Y4[4,43]->-6 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,5]};
invrepcoefs\[Chi]451PMC = {Y4[5,1]->-((2 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E2+m2)),Y4[5,2]->-((3 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,2])/(E2+m2)),Y4[5,3]->-((3 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,1])/(E2+m2)),Y4[5,4]->-((3 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,4])/(E2+m2)),Y4[5,5]->-((m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E2+m2)),Y4[5,6]->-((3 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,5])/(E2+m2)),Y4[5,7]->-((2 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E1+m1)),Y4[5,8]->-((3 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,2])/(E1+m1)),Y4[5,9]->-((3 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,1])/(E1+m1)),Y4[5,10]->-((3 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,4])/(E1+m1)),Y4[5,11]->-((m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E1+m1)),Y4[5,12]->-((3 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,5])/(E1+m1)),Y4[5,13]->(3 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,2])/(E2+m2),Y4[5,14]->(6 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,1])/(E2+m2),Y4[5,15]->((E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,3])/(E2+m2),Y4[5,16]->(3 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,2])/(E1+m1),Y4[5,17]->(6 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,1])/(E1+m1),Y4[5,18]->((E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,3])/(E1+m1),Y4[5,19]->-((3 (E1+E2)^4 F[4,1])/(m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y4[5,20]->-((3 (E1+E2)^4 F[4,1])/(m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),Y4[5,21]->(4 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,3])/(E2+m2),Y4[5,22]->(3 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,2])/(E2+m2),Y4[5,23]->(3 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,4])/(E2+m2),Y4[5,24]->(4 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,3])/(E1+m1),Y4[5,25]->(3 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,2])/(E1+m1),Y4[5,26]->(3 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,4])/(E1+m1),Y4[5,27]->-((3 (E1+E2)^4 F[4,2])/(m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y4[5,28]->-((3 (E1+E2)^4 F[4,2])/(m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),Y4[5,29]->(3 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,4])/(E2+m2),Y4[5,30]->((E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,3])/(E2+m2),Y4[5,31]->(6 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,5])/(E2+m2),Y4[5,32]->(3 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,4])/(E1+m1),Y4[5,33]->((E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,3])/(E1+m1),Y4[5,34]->(6 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,5])/(E1+m1),Y4[5,35]->-((3 (E1+E2)^4 F[4,3])/(m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y4[5,36]->-((3 (E1+E2)^4 F[4,3])/(m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),Y4[5,37]->-((3 (E1+E2)^4 F[4,4])/(m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y4[5,38]->-((3 (E1+E2)^4 F[4,4])/(m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),Y4[5,39]->-((3 (E1+E2)^4 F[4,5])/(m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),Y4[5,40]->-((3 (E1+E2)^4 F[4,5])/(m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),Y4[5,41]->-((2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-3 m2 (E2+m2) F[4,2]+2 m1 (E1+m1) F[4,3]))/((E1+m1) (E2+m2))),Y4[5,42]->-((3 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-4 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) (E2+m2))),Y4[5,43]->-((m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) F[4,3]+3 m1 (E1+m1) F[4,4]))/((E1+m1) (E2+m2))),Y4[5,44]->(3 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-4 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) (E2+m2)),Y4[5,45]->(2 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-3 m2 (E2+m2) F[4,2]+2 m1 (E1+m1) F[4,3]))/((E1+m1) (E2+m2)),Y4[5,46]->((E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) F[4,3]+3 m1 (E1+m1) F[4,4]))/((E1+m1) (E2+m2)),Y4[5,47]->(18 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,2])/(E2+m2),Y4[5,48]->(36 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,1])/(E2+m2),Y4[5,49]->(6 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E2+m2),Y4[5,50]->(18 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,2])/(E1+m1),Y4[5,51]->(36 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,1])/(E1+m1),Y4[5,52]->(6 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E1+m1),Y4[5,53]->-((36 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,1])/(E2+m2)),Y4[5,54]->-((36 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,1])/(E1+m1)),Y4[5,55]->-((18 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,2])/(E2+m2)),Y4[5,56]->-((18 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,2])/(E1+m1)),Y4[5,57]->-((6 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,3])/(E2+m2)),Y4[5,58]->-((6 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,3])/(E1+m1)),Y4[5,59]->(6 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-4 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) (E2+m2)),Y4[5,60]->-((48 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,1])/(E2+m2)),Y4[5,61]->-((48 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,1])/(E1+m1)),Y4[5,62]->-((2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) F[4,3]+3 m1 (E1+m1) F[4,4]))/((E1+m1) (E2+m2))),Y4[5,63]->-((m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-3 m2 (E2+m2) F[4,2]+2 m1 (E1+m1) F[4,3]))/((E1+m1) (E2+m2))),Y4[5,64]->-((3 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-m2 (E2+m2) F[4,4]+4 m1 (E1+m1) F[4,5]))/((E1+m1) (E2+m2))),Y4[5,65]->((E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-3 m2 (E2+m2) F[4,2]+2 m1 (E1+m1) F[4,3]))/((E1+m1) (E2+m2)),Y4[5,66]->(2 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) F[4,3]+3 m1 (E1+m1) F[4,4]))/((E1+m1) (E2+m2)),Y4[5,67]->(3 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2) F[4,4]+4 m1 (E1+m1) F[4,5]))/((E1+m1) (E2+m2)),Y4[5,68]->(24 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E2+m2),Y4[5,69]->(18 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,2])/(E2+m2),Y4[5,70]->(18 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,4])/(E2+m2),Y4[5,71]->(24 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E1+m1),Y4[5,72]->(18 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,2])/(E1+m1),Y4[5,73]->(18 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,4])/(E1+m1),Y4[5,74]->-((18 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,2])/(E2+m2)),Y4[5,75]->-((18 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,2])/(E1+m1)),Y4[5,76]->-((24 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,3])/(E2+m2)),Y4[5,77]->-((24 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,3])/(E1+m1)),Y4[5,78]->-((18 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,4])/(E2+m2)),Y4[5,79]->-((18 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,4])/(E1+m1)),Y4[5,80]->(6 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-3 m2 (E2+m2) F[4,2]+2 m1 (E1+m1) F[4,3]))/((E1+m1) (E2+m2)),Y4[5,81]->-((48 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,2])/(E2+m2)),Y4[5,82]->-((48 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,2])/(E1+m1)),Y4[5,83]->(18 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,4])/(E2+m2),Y4[5,84]->(6 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E2+m2),Y4[5,85]->(36 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,5])/(E2+m2),Y4[5,86]->(18 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,4])/(E1+m1),Y4[5,87]->(6 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E1+m1),Y4[5,88]->(36 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,5])/(E1+m1),Y4[5,89]->-((6 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,3])/(E2+m2)),Y4[5,90]->-((6 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,3])/(E1+m1)),Y4[5,91]->-((18 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,4])/(E2+m2)),Y4[5,92]->-((18 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,4])/(E1+m1)),Y4[5,93]->-((36 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,5])/(E2+m2)),Y4[5,94]->-((36 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,5])/(E1+m1)),Y4[5,95]->(6 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) F[4,3]+3 m1 (E1+m1) F[4,4]))/((E1+m1) (E2+m2)),Y4[5,96]->-((48 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E2+m2)),Y4[5,97]->-((48 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,3])/(E1+m1)),Y4[5,98]->(6 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-m2 (E2+m2) F[4,4]+4 m1 (E1+m1) F[4,5]))/((E1+m1) (E2+m2)),Y4[5,99]->-((48 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,4])/(E2+m2)),Y4[5,100]->-((48 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,4])/(E1+m1)),Y4[5,101]->-((48 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[4,5])/(E2+m2)),Y4[5,102]->-((48 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,5])/(E1+m1))};
invrepcoefs\[Chi]461PMC = {Y4[6,1]->-((3 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,2]->-((6 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,3]->-((15 m1^4 m2^3 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/(2 (E1+E2)^2 (E1+m1) (E2+m2)^2)),Y4[6,4]->-((15 m1^5 m2^3 (-1+\[Sigma]^2)^(5/2) F[4,1])/(2 (E1+E2)^2 (E2+m2)^2)),Y4[6,5]->-((6 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,6]->-((9 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,7]->-((3 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,8]->-((15 m1^3 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2))),Y4[6,9]->-((3 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,10]->-((15 m1^3 m2^5 (-1+\[Sigma]^2)^(5/2) F[4,5])/(2 (E1+E2)^2 (E1+m1)^2)),Y4[6,11]->(6 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2),Y4[6,12]->(15 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) (E2+m2)^2),Y4[6,13]->(45 m1^3 m2 (-1+\[Sigma]^2)^(3/2) F[4,1])/(2 (E2+m2)^2),Y4[6,14]->(9 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/(2 (E1+m1)^2 (E2+m2)^2),Y4[6,15]->(3 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2),Y4[6,16]->(3 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/(2 (E1+m1)^2 (E2+m2)^2),Y4[6,17]->-((15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/(2 (E1+m1) m2 (E2+m2)^2)),Y4[6,18]->-((45 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,1])/(2 m2 (E2+m2)^2)),Y4[6,19]->-((3 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y4[6,20]->(15 (E1+E2)^4 F[4,1])/(2 m1 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y4[6,21]->(9 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+m1)^2 (E2+m2)^2),Y4[6,22]->(12 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2),Y4[6,23]->(15 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/(2 (E1+m1) (E2+m2)^2),Y4[6,24]->(12 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2),Y4[6,25]->(9 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/(2 (E1+m1)^2 (E2+m2)^2),Y4[6,26]->(15 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/(2 (E1+m1)^2 (E2+m2)),Y4[6,27]->-((12 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/(m1 (E1+m1)^2 m2 (E2+m2)^2)),Y4[6,28]->-((15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) m2 (E2+m2)^2)),Y4[6,29]->-((9 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y4[6,30]->(15 (E1+E2)^4 (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/(2 m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y4[6,31]->(6 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2),Y4[6,32]->(9 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/(2 (E1+m1)^2 (E2+m2)^2),Y4[6,33]->(3 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/(2 (E1+m1)^2 (E2+m2)^2),Y4[6,34]->(15 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/((E1+m1)^2 (E2+m2)),Y4[6,35]->(3 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2),Y4[6,36]->(45 m1 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,5])/(2 (E1+m1)^2),Y4[6,37]->-((27 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y4[6,38]->-((9 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/(m1 (E1+m1)^2 m2 (E2+m2)^2)),Y4[6,39]->-((9 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/(m1 (E1+m1)^2 m2 (E2+m2)^2)),Y4[6,40]->(15 (E1+E2)^4 (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/(2 m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y4[6,41]->-((12 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/(m1 (E1+m1)^2 m2 (E2+m2)^2)),Y4[6,42]->-((9 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y4[6,43]->-((15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/(m1 (E1+m1)^2 (E2+m2))),Y4[6,44]->(15 (E1+E2)^4 (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/(2 m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y4[6,45]->-((15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/(2 m1 (E1+m1)^2 (E2+m2))),Y4[6,46]->-((3 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2)),Y4[6,47]->-((45 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,5])/(2 m1 (E1+m1)^2)),Y4[6,48]->(15 (E1+E2)^4 (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/(2 m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),Y4[6,49]->(15 (E1+E2)^4 (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/(2 m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y4[6,50]->(15 (E1+E2)^4 F[4,5])/(2 m1^3 (E1+m1)^2 m2 Sqrt[-1+\[Sigma]^2]),Y4[6,51]->(36 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,52]->(90 m1^4 m2^3 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+E2)^2 (E1+m1) (E2+m2)^2),Y4[6,53]->(135 m1^5 m2^3 (-1+\[Sigma]^2)^(5/2) F[4,1])/((E1+E2)^2 (E2+m2)^2),Y4[6,54]->(27 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,55]->(18 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,56]->(9 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,57]->-((90 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) (E2+m2)^2)),Y4[6,58]->-((270 m1^3 m2 (-1+\[Sigma]^2)^(3/2) F[4,1])/(E2+m2)^2),Y4[6,59]->-((18 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,60]->(135 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] F[4,1])/(m2 (E2+m2)^2),Y4[6,61]->-((72 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,62]->-((90 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) (E2+m2)^2)),Y4[6,63]->-((27 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,64]->(90 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) m2 (E2+m2)^2),Y4[6,65]->-((27 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,66]->-((18 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,67]->-((18 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,68]->(54 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y4[6,69]->(27 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y4[6,70]->(9 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y4[6,71]->-((120 m1^4 m2^3 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+E2)^2 (E1+m1) (E2+m2)^2)),Y4[6,72]->-((360 m1^5 m2^3 (-1+\[Sigma]^2)^(5/2) F[4,1])/((E1+E2)^2 (E2+m2)^2)),Y4[6,73]->-((24 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,74]->(360 m1^3 m2 (-1+\[Sigma]^2)^(3/2) F[4,1])/(E2+m2)^2,Y4[6,75]->(120 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) (E2+m2)^2),Y4[6,76]->(24 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2),Y4[6,77]->(240 m1^5 m2^3 (-1+\[Sigma]^2)^(5/2) F[4,1])/((E1+E2)^2 (E2+m2)^2),Y4[6,78]->(54 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,79]->(72 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,80]->(45 m1^4 m2^3 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+E2)^2 (E1+m1) (E2+m2)^2),Y4[6,81]->(72 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,82]->(27 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,83]->(45 m1^3 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)),Y4[6,84]->-((72 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,85]->-((90 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) (E2+m2)^2)),Y4[6,86]->-((27 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,87]->(45 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) m2 (E2+m2)^2),Y4[6,88]->-((108 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,89]->-((72 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,90]->-((72 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,91]->(72 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y4[6,92]->-((72 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,93]->-((27 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,94]->-((90 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/((E1+m1)^2 (E2+m2))),Y4[6,95]->(81 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y4[6,96]->(72 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y4[6,97]->(45 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/(m1 (E1+m1)^2 (E2+m2)),Y4[6,98]->-((192 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,99]->-((240 m1^4 m2^3 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+E2)^2 (E1+m1) (E2+m2)^2)),Y4[6,100]->-((72 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,101]->(240 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+m1) (E2+m2)^2),Y4[6,102]->(192 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2),Y4[6,103]->(72 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+m1)^2 (E2+m2)^2),Y4[6,104]->(240 m1^4 m2^3 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) F[4,1]+m1 (E1+m1) F[4,2]))/((E1+E2)^2 (E1+m1) (E2+m2)^2),Y4[6,105]->(36 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,106]->(27 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,107]->(9 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,108]->(90 m1^3 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)),Y4[6,109]->(18 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,110]->(135 m1^3 m2^5 (-1+\[Sigma]^2)^(5/2) F[4,5])/((E1+E2)^2 (E1+m1)^2),Y4[6,111]->-((27 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,112]->-((18 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,113]->-((18 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,114]->(9 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y4[6,115]->-((72 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,116]->-((27 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,117]->-((90 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/((E1+m1)^2 (E2+m2))),Y4[6,118]->(27 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y4[6,119]->-((90 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/((E1+m1)^2 (E2+m2))),Y4[6,120]->-((18 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2)),Y4[6,121]->-((270 m1 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,5])/(E1+m1)^2),Y4[6,122]->(54 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/(m1 (E1+m1)^2 m2 (E2+m2)^2),Y4[6,123]->(90 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/(m1 (E1+m1)^2 (E2+m2)),Y4[6,124]->(135 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] F[4,5])/(m1 (E1+m1)^2),Y4[6,125]->-((216 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,126]->-((144 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,127]->-((144 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,128]->(144 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+m1)^2 (E2+m2)^2),Y4[6,129]->(216 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+m1)^2 (E2+m2)^2),Y4[6,130]->(144 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2),Y4[6,131]->(240 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,1]+m1 (E1+m1) (2 m2 (E2+m2) F[4,2]+m1 (E1+m1) F[4,3])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,132]->-((192 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,133]->-((72 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,134]->-((240 m1^3 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/((E1+E2)^2 (E1+m1)^2 (E2+m2))),Y4[6,135]->(72 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+m1)^2 (E2+m2)^2),Y4[6,136]->(192 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2),Y4[6,137]->(240 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/((E1+m1)^2 (E2+m2)),Y4[6,138]->(240 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,2]+m1 (E1+m1) (2 m2 (E2+m2) F[4,3]+m1 (E1+m1) F[4,4])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,139]->-((120 m1^3 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/((E1+E2)^2 (E1+m1)^2 (E2+m2))),Y4[6,140]->-((24 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),Y4[6,141]->-((360 m1^3 m2^5 (-1+\[Sigma]^2)^(5/2) F[4,5])/((E1+E2)^2 (E1+m1)^2)),Y4[6,142]->(24 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+m1)^2 (E2+m2)^2),Y4[6,143]->(120 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/((E1+m1)^2 (E2+m2)),Y4[6,144]->(360 m1 m2^3 (-1+\[Sigma]^2)^(3/2) F[4,5])/(E1+m1)^2,Y4[6,145]->(240 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 F[4,3]+m1 (E1+m1) (2 m2 (E2+m2) F[4,4]+m1 (E1+m1) F[4,5])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),Y4[6,146]->(240 m1^3 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[4,4]+2 m1 (E1+m1) F[4,5]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)),Y4[6,147]->(240 m1^3 m2^5 (-1+\[Sigma]^2)^(5/2) F[4,5])/((E1+E2)^2 (E1+m1)^2)};
invrepcoefs\[Chi]551PMC = {Y5[5,1]->-2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,3],Y5[5,2]->-3 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,1],Y5[5,3]->-I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,3],Y5[5,4]->-3 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,5],Y5[5,5]->-2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,4],Y5[5,6]->-3 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,2],Y5[5,7]->-I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,4],Y5[5,8]->-3 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,6],Y5[5,9]->6 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,1],Y5[5,10]->I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,3],Y5[5,11]->6 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,2],Y5[5,12]->I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,4],Y5[5,13]->-((3 I (E1+E2)^5 F[5,1])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y5[5,14]->-((3 I (E1+E2)^5 F[5,2])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y5[5,15]->4 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,3],Y5[5,16]->4 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,4],Y5[5,17]->I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,3],Y5[5,18]->6 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,5],Y5[5,19]->I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,4],Y5[5,20]->6 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,6],Y5[5,21]->-((3 I (E1+E2)^5 F[5,3])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y5[5,22]->-((3 I (E1+E2)^5 F[5,4])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y5[5,23]->-((3 I (E1+E2)^5 F[5,5])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y5[5,24]->-((3 I (E1+E2)^5 F[5,6])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y5[5,25]->-4 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,3],Y5[5,26]->12 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,2],Y5[5,27]->2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,4],Y5[5,28]->-12 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,2],Y5[5,29]->4 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,3],Y5[5,30]->-2 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,4],Y5[5,31]->36 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,1],Y5[5,32]->6 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,3],Y5[5,33]->36 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,2],Y5[5,34]->6 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,4],Y5[5,35]->-36 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,1],Y5[5,36]->-36 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,2],Y5[5,37]->-6 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,3],Y5[5,38]->-6 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,4],Y5[5,39]->-24 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,2],Y5[5,40]->-48 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,1],Y5[5,41]->-48 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,2],Y5[5,42]->4 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,4],Y5[5,43]->-2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,3],Y5[5,44]->-12 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,5],Y5[5,45]->2 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,3],Y5[5,46]->-4 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,4],Y5[5,47]->12 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,5],Y5[5,48]->24 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,3],Y5[5,49]->24 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,4],Y5[5,50]->-24 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,3],Y5[5,51]->-24 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,4],Y5[5,52]->12 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,3],Y5[5,53]->6 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,3],Y5[5,54]->36 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,5],Y5[5,55]->6 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,4],Y5[5,56]->36 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,6],Y5[5,57]->-6 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,3],Y5[5,58]->-6 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,4],Y5[5,59]->-36 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,5],Y5[5,60]->-36 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] F[5,6],Y5[5,61]->-12 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,4],Y5[5,62]->-48 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,3],Y5[5,63]->-48 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,4],Y5[5,64]->24 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,5],Y5[5,65]->-48 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,5],Y5[5,66]->-48 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,6]};
invrepcoefs\[Chi]561PMC = {Y5[6,1]->-((6 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,2]->-((12 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,3]->-((15 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,4]->-((15 I m1^5 m2^4 (-1+\[Sigma]^2)^(5/2) F[5,1])/((E1+E2) (E2+m2))),Y5[6,5]->-((12 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,6]->-((9 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,7]->-((3 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,8]->-((15 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,9]->-((3 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,10]->-((15 I m1^4 m2^5 (-1+\[Sigma]^2)^(5/2) F[5,6])/((E1+E2) (E1+m1))),Y5[6,11]->(12 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2)),Y5[6,12]->(30 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+m1) (E2+m2)),Y5[6,13]->(45 I (E1+E2) m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[5,1])/(E2+m2),Y5[6,14]->(9 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2)),Y5[6,15]->(6 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2)),Y5[6,16]->(3 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2)),Y5[6,17]->-((15 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+m1) (E2+m2))),Y5[6,18]->-((45 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] F[5,1])/(E2+m2)),Y5[6,19]->-((3 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2))),Y5[6,20]->(15 I (E1+E2)^5 F[5,1])/(m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y5[6,21]->(18 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2)),Y5[6,22]->(24 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2)),Y5[6,23]->(15 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+m1) (E2+m2)),Y5[6,24]->(24 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2)),Y5[6,25]->(9 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2)),Y5[6,26]->(15 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+m1) (E2+m2)),Y5[6,27]->-((24 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2))),Y5[6,28]->-((30 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+m1) (E2+m2))),Y5[6,29]->-((9 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2))),Y5[6,30]->(15 I (E1+E2)^5 (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/(m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y5[6,31]->(12 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2)),Y5[6,32]->(9 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2)),Y5[6,33]->(3 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2)),Y5[6,34]->(30 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+m1) (E2+m2)),Y5[6,35]->(6 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2)),Y5[6,36]->(45 I (E1+E2) m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,6])/(E1+m1),Y5[6,37]->-((27 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2))),Y5[6,38]->-((18 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2))),Y5[6,39]->-((18 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2))),Y5[6,40]->(15 I (E1+E2)^5 (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/(m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y5[6,41]->-((24 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2))),Y5[6,42]->-((9 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2))),Y5[6,43]->-((30 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+m1) (E2+m2))),Y5[6,44]->(15 I (E1+E2)^5 (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/(m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y5[6,45]->-((15 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+m1) (E2+m2))),Y5[6,46]->-((3 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2))),Y5[6,47]->-((45 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] F[5,6])/(E1+m1)),Y5[6,48]->(15 I (E1+E2)^5 (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/(m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y5[6,49]->(15 I (E1+E2)^5 (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/(m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),Y5[6,50]->(15 I (E1+E2)^5 F[5,6])/(m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]),Y5[6,51]->(72 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,52]->(180 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,53]->(270 I m1^5 m2^4 (-1+\[Sigma]^2)^(5/2) F[5,1])/((E1+E2) (E2+m2)),Y5[6,54]->(54 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,55]->(36 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,56]->(18 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,57]->-((180 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+m1) (E2+m2))),Y5[6,58]->-((540 I (E1+E2) m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[5,1])/(E2+m2)),Y5[6,59]->-((36 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2))),Y5[6,60]->(270 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] F[5,1])/(E2+m2),Y5[6,61]->-((144 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2))),Y5[6,62]->-((180 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+m1) (E2+m2))),Y5[6,63]->-((54 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2))),Y5[6,64]->(180 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+m1) (E2+m2)),Y5[6,65]->-((54 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2))),Y5[6,66]->-((36 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2))),Y5[6,67]->-((36 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2))),Y5[6,68]->(108 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2)),Y5[6,69]->(54 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2)),Y5[6,70]->(18 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2)),Y5[6,71]->-((240 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,72]->-((720 I m1^5 m2^4 (-1+\[Sigma]^2)^(5/2) F[5,1])/((E1+E2) (E2+m2))),Y5[6,73]->-((48 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,74]->(720 I (E1+E2) m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) F[5,1])/(E2+m2),Y5[6,75]->(240 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+m1) (E2+m2)),Y5[6,76]->(48 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2)),Y5[6,77]->(480 I m1^5 m2^4 (-1+\[Sigma]^2)^(5/2) F[5,1])/((E1+E2) (E2+m2)),Y5[6,78]->(108 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,79]->(144 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,80]->(90 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,81]->(144 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,82]->(54 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,83]->(90 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,84]->-((144 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2))),Y5[6,85]->-((180 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+m1) (E2+m2))),Y5[6,86]->-((54 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2))),Y5[6,87]->(90 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+m1) (E2+m2)),Y5[6,88]->-((216 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2))),Y5[6,89]->-((144 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2))),Y5[6,90]->-((144 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2))),Y5[6,91]->(144 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2)),Y5[6,92]->-((144 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2))),Y5[6,93]->-((54 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2))),Y5[6,94]->-((180 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+m1) (E2+m2))),Y5[6,95]->(162 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2)),Y5[6,96]->(144 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2)),Y5[6,97]->(90 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+m1) (E2+m2)),Y5[6,98]->-((384 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,99]->-((480 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,100]->-((144 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,101]->(480 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+m1) (E2+m2)),Y5[6,102]->(384 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2)),Y5[6,103]->(144 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2)),Y5[6,104]->(480 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,1]+m1 (E1+m1) F[5,2]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,105]->(72 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,106]->(54 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,107]->(18 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,108]->(180 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,109]->(36 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,110]->(270 I m1^4 m2^5 (-1+\[Sigma]^2)^(5/2) F[5,6])/((E1+E2) (E1+m1)),Y5[6,111]->-((54 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2))),Y5[6,112]->-((36 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2))),Y5[6,113]->-((36 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2))),Y5[6,114]->(18 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2)),Y5[6,115]->-((144 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2))),Y5[6,116]->-((54 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2))),Y5[6,117]->-((180 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+m1) (E2+m2))),Y5[6,118]->(54 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2)),Y5[6,119]->-((180 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+m1) (E2+m2))),Y5[6,120]->-((36 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2))),Y5[6,121]->-((540 I (E1+E2) m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,6])/(E1+m1)),Y5[6,122]->(108 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2)),Y5[6,123]->(180 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+m1) (E2+m2)),Y5[6,124]->(270 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] F[5,6])/(E1+m1),Y5[6,125]->-((432 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,126]->-((288 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,127]->-((288 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,128]->(288 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+m1) (E2+m2)),Y5[6,129]->(432 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2)),Y5[6,130]->(288 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2)),Y5[6,131]->(480 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,2]+m1 (E1+m1) F[5,3]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,132]->-((384 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,133]->-((144 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,134]->-((480 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,135]->(144 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+m1) (E2+m2)),Y5[6,136]->(384 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2)),Y5[6,137]->(480 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+m1) (E2+m2)),Y5[6,138]->(480 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,3]+m1 (E1+m1) F[5,4]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,139]->-((240 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,140]->-((48 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+E2) (E1+m1) (E2+m2))),Y5[6,141]->-((720 I m1^4 m2^5 (-1+\[Sigma]^2)^(5/2) F[5,6])/((E1+E2) (E1+m1))),Y5[6,142]->(48 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+m1) (E2+m2)),Y5[6,143]->(240 I (E1+E2) m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+m1) (E2+m2)),Y5[6,144]->(720 I (E1+E2) m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) F[5,6])/(E1+m1),Y5[6,145]->(480 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,4]+m1 (E1+m1) F[5,5]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,146]->(480 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) F[5,5]+m1 (E1+m1) F[5,6]))/((E1+E2) (E1+m1) (E2+m2)),Y5[6,147]->(480 I m1^4 m2^5 (-1+\[Sigma]^2)^(5/2) F[5,6])/((E1+E2) (E1+m1))};
invrepcoefs\[Chi]661PMC = {Y6[6,1]->6 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,4],Y6[6,2]->12 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,3],Y6[6,3]->15 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,2],Y6[6,4]->15 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,1],Y6[6,5]->12 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,5],Y6[6,6]->9 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,4],Y6[6,7]->3 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,3],Y6[6,8]->15 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,6],Y6[6,9]->3 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,5],Y6[6,10]->15 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,7],Y6[6,11]->-12 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,12]->-30 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,2],Y6[6,13]->-45 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,1],Y6[6,14]->-9 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,15]->-6 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,16]->-3 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,17]->15 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,2],Y6[6,18]->45 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,1],Y6[6,19]->3 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,3],Y6[6,20]->-((15 (E1+E2)^6 F[6,1])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y6[6,21]->-18 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,22]->-24 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,23]->-15 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,2],Y6[6,24]->-24 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,25]->-9 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,26]->-15 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,6],Y6[6,27]->24 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,3],Y6[6,28]->30 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,2],Y6[6,29]->9 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,4],Y6[6,30]->-((15 (E1+E2)^6 F[6,2])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y6[6,31]->-12 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,32]->-9 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,33]->-3 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,34]->-30 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,6],Y6[6,35]->-6 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,36]->-45 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,7],Y6[6,37]->27 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,4],Y6[6,38]->18 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,3],Y6[6,39]->18 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,5],Y6[6,40]->-((15 (E1+E2)^6 F[6,3])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y6[6,41]->24 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,5],Y6[6,42]->9 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,4],Y6[6,43]->30 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,6],Y6[6,44]->-((15 (E1+E2)^6 F[6,4])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y6[6,45]->15 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,6],Y6[6,46]->3 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,5],Y6[6,47]->45 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,7],Y6[6,48]->-((15 (E1+E2)^6 F[6,5])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y6[6,49]->-((15 (E1+E2)^6 F[6,6])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y6[6,50]->-((15 (E1+E2)^6 F[6,7])/(m1 m2 Sqrt[-1+\[Sigma]^2])),Y6[6,51]->-72 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,3],Y6[6,52]->-180 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,2],Y6[6,53]->-270 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,1],Y6[6,54]->-54 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,4],Y6[6,55]->-36 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,3],Y6[6,56]->-18 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,5],Y6[6,57]->180 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,2],Y6[6,58]->540 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,1],Y6[6,59]->36 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,60]->-270 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,1],Y6[6,61]->144 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,62]->180 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,2],Y6[6,63]->54 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,64]->-180 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,2],Y6[6,65]->54 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,66]->36 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,67]->36 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,68]->-108 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,3],Y6[6,69]->-54 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,4],Y6[6,70]->-18 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,5],Y6[6,71]->240 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,2],Y6[6,72]->720 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,1],Y6[6,73]->48 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,3],Y6[6,74]->-720 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,1],Y6[6,75]->-240 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,2],Y6[6,76]->-48 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,77]->-480 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,1],Y6[6,78]->-108 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,4],Y6[6,79]->-144 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,3],Y6[6,80]->-90 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,2],Y6[6,81]->-144 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,5],Y6[6,82]->-54 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,4],Y6[6,83]->-90 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,6],Y6[6,84]->144 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,85]->180 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,2],Y6[6,86]->54 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,87]->-90 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,2],Y6[6,88]->216 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,89]->144 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,90]->144 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,91]->-144 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,3],Y6[6,92]->144 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,93]->54 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,94]->180 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,6],Y6[6,95]->-162 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,4],Y6[6,96]->-144 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,5],Y6[6,97]->-90 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,6],Y6[6,98]->384 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,3],Y6[6,99]->480 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,2],Y6[6,100]->144 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,4],Y6[6,101]->-480 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,2],Y6[6,102]->-384 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,103]->-144 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,104]->-480 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,2],Y6[6,105]->-72 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,5],Y6[6,106]->-54 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,4],Y6[6,107]->-18 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,3],Y6[6,108]->-180 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,6],Y6[6,109]->-36 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,5],Y6[6,110]->-270 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,7],Y6[6,111]->54 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,112]->36 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,113]->36 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,114]->-18 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,3],Y6[6,115]->144 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,116]->54 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,117]->180 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,6],Y6[6,118]->-54 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,4],Y6[6,119]->180 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,6],Y6[6,120]->36 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,121]->540 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,7],Y6[6,122]->-108 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,5],Y6[6,123]->-180 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,6],Y6[6,124]->-270 (E1+E2)^4 m1 m2 Sqrt[-1+\[Sigma]^2] F[6,7],Y6[6,125]->432 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,4],Y6[6,126]->288 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,3],Y6[6,127]->288 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,5],Y6[6,128]->-288 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,3],Y6[6,129]->-432 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,130]->-288 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,131]->-480 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,3],Y6[6,132]->384 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,5],Y6[6,133]->144 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,4],Y6[6,134]->480 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,6],Y6[6,135]->-144 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,4],Y6[6,136]->-384 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,137]->-480 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,6],Y6[6,138]->-480 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,4],Y6[6,139]->240 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,6],Y6[6,140]->48 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,5],Y6[6,141]->720 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,7],Y6[6,142]->-48 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,5],Y6[6,143]->-240 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,6],Y6[6,144]->-720 (E1+E2)^2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) F[6,7],Y6[6,145]->-480 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,5],Y6[6,146]->-480 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,6],Y6[6,147]->-480 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) F[6,7]};



(* ::Subsubsection::Closed:: *)
(*1PM Replacement Function*)


coeffs\[Chi]CanSSC1PM[x_]:= ((((((((x/.invrepcoefs\[Chi]01PMC/.invrepcoefs\[Chi]11PMC/.invrepcoefs\[Chi]21PMC/.invrepcoefs\[Chi]31PMC/.invrepcoefs\[Chi]41PMC/.invrepcoefs\[Chi]51PMC/.invrepcoefs\[Chi]61PMC)/.invrepcoefs\[Chi]001PMC/.invrepcoefs\[Chi]011PMC/.invrepcoefs\[Chi]021PMC/.invrepcoefs\[Chi]031PMC/.invrepcoefs\[Chi]041PMC/.invrepcoefs\[Chi]051PMC/.invrepcoefs\[Chi]061PMC)/.invrepcoefs\[Chi]111PMC/.invrepcoefs\[Chi]121PMC/.invrepcoefs\[Chi]131PMC/.invrepcoefs\[Chi]141PMC/.invrepcoefs\[Chi]151PMC/.invrepcoefs\[Chi]161PMC)/.invrepcoefs\[Chi]221PMC/.invrepcoefs\[Chi]231PMC/.invrepcoefs\[Chi]241PMC/.invrepcoefs\[Chi]251PMC/.invrepcoefs\[Chi]261PMC)/.invrepcoefs\[Chi]331PMC/.invrepcoefs\[Chi]341PMC/.invrepcoefs\[Chi]351PMC/.invrepcoefs\[Chi]361PMC)/.invrepcoefs\[Chi]441PMC/.invrepcoefs\[Chi]451PMC/.invrepcoefs\[Chi]461PMC)/.invrepcoefs\[Chi]551PMC/.invrepcoefs\[Chi]561PMC)/.invrepcoefs\[Chi]661PMC)//coeffs1PM


(* ::Subsection::Closed:: *)
(*2PM eikonal coefficients in the CanSSC*)


(* ::Subsubsection::Closed:: *)
(*Some definitions*)


invrepcoefs\[Chi]0C = {V[0,0]->-A[0,0]};
invrepcoefs\[Chi]1C = {V[1,1]->V0[1,1]+V1[1,1],V[1,2]->V0[1,2]+V1[1,2]};
invrepcoefs\[Chi]2C = {V[2,1]->V0[2,1]+V1[2,1]+V2[2,1],V[2,2]->V0[2,2]+V1[2,2]+V2[2,2],V[2,3]->V0[2,3]+V1[2,3]+V2[2,3],V[2,4]->V0[2,4]+V1[2,4]+V2[2,4],V[2,5]->V0[2,5]+V1[2,5]+V2[2,5],V[2,6]->V0[2,6]+V1[2,6]+V2[2,6],V[2,7]->V0[2,7]+V1[2,7]+V2[2,7],V[2,8]->V0[2,8]+V1[2,8]+V2[2,8],V[2,9]->V0[2,9]+V1[2,9]+V2[2,9]};
invrepcoefs\[Chi]3C = {V[3,1]->V0[3,1]+V1[3,1]+V2[3,1],V[3,2]->V0[3,2]+V1[3,2]+V2[3,2]+V3[3,1],V[3,3]->V0[3,3]+V1[3,3]+V2[3,3]+V3[3,2],V[3,4]->V0[3,4]+V1[3,4]+V2[3,4],V[3,5]->V0[3,5]+V1[3,5]+V2[3,5]+V3[3,3],V[3,6]->V0[3,6]+V1[3,6]+V2[3,6]+V3[3,4],V[3,7]->V0[3,7]+V1[3,7]+V2[3,7]+V3[3,5],V[3,8]->V0[3,8]+V1[3,8]+V2[3,8]+V3[3,6],V[3,9]->V0[3,9]+V1[3,9]+V2[3,9]+V3[3,7],V[3,10]->V0[3,10]+V1[3,10]+V2[3,10]+V3[3,8],V[3,11]->V0[3,11]+V1[3,11]+V2[3,11]+V3[3,9],V[3,12]->V0[3,12]+V1[3,12]+V2[3,12]+V3[3,10],V[3,13]->V2[3,13]+V3[3,11],V[3,14]->V0[3,13]+V1[3,13]+V2[3,14]+V3[3,12],V[3,15]->V0[3,14]+V1[3,14]+V2[3,15]+V3[3,13],V[3,16]->V2[3,16]+V3[3,2],V[3,17]->V2[3,17],V[3,18]->V2[3,18],V[3,19]->V0[3,15]+V1[3,15]+V2[3,19]+V3[3,15],V[3,20]->V0[3,16]+V1[3,16]+V2[3,20]+V3[3,16]};
invrepcoefs\[Chi]4C = {V[4,1]->V0[4,1]+V1[4,1]+V2[4,1]+V3[4,1]+V4[4,1],V[4,2]->V0[4,2]+V1[4,2]+V2[4,2]+V3[4,2]+V4[4,2],V[4,3]->V0[4,3]+V1[4,3]+V2[4,3]+V3[4,3]+V4[4,3],V[4,4]->V0[4,4]+V1[4,4]+V2[4,4]+V3[4,4]+V4[4,4],V[4,5]->V0[4,5]+V1[4,5]+V2[4,5]+V3[4,5]+V4[4,5],V[4,6]->V0[4,6]+V1[4,6]+V2[4,6]+V3[4,6]+V4[4,6],V[4,7]->V0[4,7]+V1[4,7]+V2[4,7]+V3[4,7]+V4[4,7],V[4,8]->V0[4,8]+V1[4,8]+V2[4,8]+V3[4,8]+V4[4,8],V[4,9]->V0[4,9]+V1[4,9]+V2[4,9]+V3[4,9]+V4[4,9],V[4,10]->V0[4,10]+V1[4,10]+V2[4,10]+V3[4,10]+V4[4,10],V[4,11]->V0[4,11]+V1[4,11]+V2[4,11]+V3[4,11]+V4[4,11],V[4,12]->V0[4,7]+V1[4,7]+V2[4,12]+V3[4,12]+V4[4,12],V[4,13]->V0[4,13]+V1[4,13]+V2[4,13]+V3[4,13]+V4[4,13],V[4,14]->V0[4,14]+V1[4,14]+V2[4,14]+V3[4,14]+V4[4,14],V[4,15]->V0[4,13]+V1[4,13]+V2[4,15]+V3[4,15]+V4[4,15],V[4,16]->V0[4,9]+V1[4,9]+V2[4,16]+V3[4,16]+V4[4,16],V[4,17]->V0[4,17]+V1[4,17]+V2[4,17]+V3[4,17]+V4[4,17],V[4,18]->V0[4,18]+V1[4,18]+V2[4,18]+V3[4,18]+V4[4,18],V[4,19]->V0[4,19]+V1[4,19]+V2[4,19]+V3[4,19]+V4[4,19],V[4,20]->V0[4,20]+V1[4,20]+V2[4,20]+V3[4,20]+V4[4,20],V[4,21]->V0[4,21]+V1[4,21]+V2[4,21]+V3[4,21]+V4[4,21],V[4,22]->V0[4,22]+V1[4,22]+V2[4,22]+V3[4,22]+V4[4,22],V[4,23]->V0[4,23]+V1[4,23]+V2[4,23]+V3[4,23]+V4[4,23],V[4,24]->V0[4,24]+V1[4,24]+V2[4,24]+V3[4,24]+V4[4,24],V[4,25]->V0[4,25]+V1[4,25]+V2[4,25]+V3[4,25]+V4[4,25],V[4,26]->V0[4,26]+V1[4,26]+V2[4,26]+V3[4,26]+V4[4,26],V[4,27]->V0[4,27]+V1[4,27]+V2[4,27]+V3[4,27]+V4[4,27],V[4,28]->V0[4,28]+V1[4,28]+V2[4,28]+V3[4,28]+V4[4,28],V[4,29]->V0[4,29]+V1[4,29]+V2[4,21]+V3[4,21]+V4[4,29],V[4,30]->V0[4,30]+V1[4,30]+V2[4,30]+V3[4,30]+V4[4,30],V[4,31]->V0[4,31]+V1[4,31]+V2[4,31]+V3[4,31]+V4[4,31],V[4,32]->V0[4,32]+V1[4,32]+V2[4,32]+V3[4,32]+V4[4,32],V[4,33]->V0[4,33]+V1[4,33]+V2[4,33]+V3[4,33]+V4[4,33],V[4,34]->V0[4,34]+V1[4,34]+V2[4,34]+V3[4,34]+V4[4,34],V[4,35]->V0[4,35]+V1[4,35]+V2[4,30]+V3[4,30]+V4[4,35],V[4,36]->V0[4,36]+V1[4,36]+V2[4,23]+V3[4,23]+V4[4,23],V[4,37]->V0[4,37]+V1[4,37]+V2[4,37]+V3[4,37]+V4[4,37],V[4,38]->V0[4,38]+V1[4,38]+V2[4,38]+V3[4,38]+V4[4,38],V[4,39]->V0[4,39]+V1[4,39]+V2[4,39]+V3[4,39]+V4[4,39],V[4,40]->V0[4,40]+V1[4,40]+V2[4,40]+V3[4,40]+V4[4,40],V[4,41]->V0[4,41]+V1[4,41]+V2[4,41]+V3[4,41]+V4[4,41],V[4,42]->V0[4,42]+V1[4,42]+V2[4,42]+V3[4,42]+V4[4,42],V[4,43]->V0[4,43]+V1[4,43]+V2[4,43]+V3[4,43]+V4[4,43]};
invrepcoefs\[Chi]5C = {V[5,1]->V0[5,1]+V1[5,1]+V2[5,1]+V3[5,1]+V4[5,1]+V5[5,1],V[5,2]->V0[5,2]+V1[5,2]+V2[5,2]+V3[5,2]+V4[5,2],V[5,3]->V0[5,3]+V1[5,3]+V2[5,3]+V3[5,3]+V4[5,3]+V5[5,2],V[5,4]->V0[5,4]+V1[5,4]+V2[5,4]+V3[5,4]+V4[5,4],V[5,5]->V0[5,5]+V1[5,5]+V2[5,5]+V3[5,5]+V4[5,5]+V5[5,3],V[5,6]->V0[5,6]+V1[5,6]+V2[5,6]+V3[5,6]+V4[5,6]+V5[5,4],V[5,7]->V0[5,7]+V1[5,7]+V2[5,7]+V3[5,7]+V4[5,7]+V5[5,5],V[5,8]->V0[5,8]+V1[5,8]+V2[5,8]+V3[5,8]+V4[5,8],V[5,9]->V0[5,9]+V1[5,9]+V2[5,9]+V3[5,9]+V4[5,9]+V5[5,6],V[5,10]->V0[5,10]+V1[5,10]+V2[5,10]+V3[5,10]+V4[5,10],V[5,11]->V0[5,11]+V1[5,11]+V2[5,11]+V3[5,11]+V4[5,11]+V5[5,7],V[5,12]->V0[5,12]+V1[5,12]+V2[5,12]+V3[5,12]+V4[5,12]+V5[5,8],V[5,13]->V0[5,13]+V1[5,13]+V2[5,13]+V3[5,13]+V4[5,13],V[5,14]->V0[5,14]+V1[5,14]+V2[5,14]+V3[5,14]+V4[5,14]+V5[5,9],V[5,15]->V0[5,15]+V1[5,15]+V2[5,15]+V3[5,15]+V4[5,15]+V5[5,10],V[5,16]->V0[5,16]+V1[5,16]+V2[5,16]+V3[5,16]+V4[5,16],V[5,17]->V0[5,17]+V1[5,17]+V2[5,17]+V3[5,17]+V4[5,17]+V5[5,11],V[5,18]->V0[5,18]+V1[5,18]+V2[5,18]+V3[5,18]+V4[5,18]+V5[5,12],V[5,19]->V0[5,19]+V1[5,19]+V2[5,19]+V3[5,19]+V4[5,19]+V5[5,13],V[5,20]->V0[5,20]+V1[5,20]+V2[5,20]+V3[5,20]+V4[5,20]+V5[5,14],V[5,21]->V0[5,21]+V1[5,21]+V2[5,21]+V3[5,21]+V4[5,21]+V5[5,15],V[5,22]->V0[5,13]+V1[5,13]+V2[5,22]+V3[5,22]+V4[5,22]+V5[5,16],V[5,23]->V0[5,23]+V1[5,23]+V2[5,23]+V3[5,23]+V4[5,23]+V5[5,17],V[5,24]->V0[5,24]+V1[5,24]+V2[5,24]+V3[5,24]+V4[5,24]+V5[5,18],V[5,25]->V0[5,16]+V1[5,16]+V2[5,25]+V3[5,25]+V4[5,25]+V5[5,19],V[5,26]->V0[5,26]+V1[5,26]+V2[5,26]+V3[5,26]+V4[5,26]+V5[5,20],V[5,27]->V0[5,27]+V1[5,27]+V2[5,27]+V3[5,27]+V4[5,27]+V5[5,21],V[5,28]->V0[5,28]+V1[5,28]+V2[5,28]+V3[5,28]+V4[5,28]+V5[5,22],V[5,29]->V0[5,23]+V1[5,23]+V2[5,29]+V3[5,29]+V4[5,29],V[5,30]->V0[5,15]+V1[5,15]+V2[5,30]+V3[5,30]+V4[5,30]+V5[5,23],V[5,31]->V0[5,31]+V1[5,31]+V2[5,31]+V3[5,31]+V4[5,31]+V5[5,24],V[5,32]->V0[5,26]+V1[5,26]+V2[5,32]+V3[5,32]+V4[5,32],V[5,33]->V0[5,18]+V1[5,18]+V2[5,33]+V3[5,33]+V4[5,33]+V5[5,25],V[5,34]->V0[5,34]+V1[5,34]+V2[5,34]+V3[5,34]+V4[5,34]+V5[5,26],V[5,35]->V0[5,35]+V1[5,35]+V2[5,35]+V3[5,35]+V4[5,35]+V5[5,27],V[5,36]->V0[5,36]+V1[5,36]+V2[5,36]+V3[5,36]+V4[5,36]+V5[5,28],V[5,37]->V0[5,37]+V1[5,37]+V2[5,37]+V3[5,37]+V4[5,37]+V5[5,29],V[5,38]->V0[5,38]+V1[5,38]+V2[5,38]+V3[5,38]+V4[5,38]+V5[5,30],V[5,39]->V0[5,39]+V1[5,39]+V2[5,39]+V3[5,39]+V4[5,39]+V5[5,31],V[5,40]->V0[5,40]+V1[5,40]+V2[5,40]+V3[5,40]+V4[5,40]+V5[5,32],V[5,41]->V2[5,41]+V3[5,41]+V4[5,41]+V5[5,33],V[5,42]->V2[5,42]+V3[5,42]+V4[5,42]+V5[5,34],V[5,43]->V2[5,43]+V3[5,43]+V4[5,43]+V5[5,35],V[5,44]->V2[5,44]+V3[5,44]+V4[5,44]+V5[5,36],V[5,45]->V2[5,45]+V3[5,45]+V4[5,45]+V5[5,37],V[5,46]->V2[5,46]+V3[5,46]+V4[5,46]+V5[5,38],V[5,47]->V0[5,41]+V1[5,41]+V2[5,47]+V3[5,47]+V4[5,47],V[5,48]->V0[5,42]+V1[5,42]+V2[5,48]+V3[5,48]+V4[5,48]+V5[5,39],V[5,49]->V0[5,43]+V1[5,43]+V2[5,49]+V3[5,49]+V4[5,49]+V5[5,40],V[5,50]->V0[5,44]+V1[5,44]+V2[5,50]+V3[5,50]+V4[5,50],V[5,51]->V0[5,45]+V1[5,45]+V2[5,51]+V3[5,51]+V4[5,51]+V5[5,41],V[5,52]->V0[5,46]+V1[5,46]+V2[5,52]+V3[5,52]+V4[5,52]+V5[5,42],V[5,53]->V0[5,47]+V1[5,47]+V2[5,53]+V3[5,53]+V4[5,53]+V5[5,43],V[5,54]->V0[5,48]+V1[5,48]+V2[5,54]+V3[5,54]+V4[5,54]+V5[5,44],V[5,55]->V0[5,49]+V1[5,49]+V2[5,55]+V3[5,55]+V4[5,55]+V5[5,45],V[5,56]->V0[5,50]+V1[5,50]+V2[5,56]+V3[5,56]+V4[5,56]+V5[5,46],V[5,57]->V0[5,51]+V1[5,51]+V2[5,57]+V3[5,57]+V4[5,57]+V5[5,47],V[5,58]->V0[5,52]+V1[5,52]+V2[5,58]+V3[5,58]+V4[5,58]+V5[5,48],V[5,59]->V2[5,59]+V3[5,59]+V4[5,59]+V5[5,49],V[5,60]->V0[5,53]+V1[5,53]+V2[5,60]+V3[5,60]+V4[5,60]+V5[5,50],V[5,61]->V0[5,54]+V1[5,54]+V2[5,61]+V3[5,61]+V4[5,61]+V5[5,51],V[5,62]->V2[5,62]+V3[5,62]+V4[5,62]+V5[5,52],V[5,63]->V2[5,63]+V3[5,63]+V4[5,63]+V5[5,53],V[5,64]->V2[5,64]+V3[5,6]+V4[5,64]+V5[5,54],V[5,65]->V2[5,65]+V3[5,65]+V4[5,65]+V5[5,55],V[5,66]->V2[5,66]+V3[5,66]+V4[5,66]+V5[5,56],V[5,67]->V2[5,67]+V3[5,67]+V4[5,67]+V5[5,57],V[5,68]->V2[5,68]+V4[5,68]+V5[5,58],V[5,69]->V2[5,69]+V4[5,69],V[5,70]->V2[5,70]+V4[5,70],V[5,71]->V2[5,71]+V4[5,71]+V5[5,59],V[5,72]->V2[5,72]+V4[5,72],V[5,73]->V2[5,73]+V4[5,73],V[5,74]->V2[5,74]+V4[5,74],V[5,75]->V2[5,75]+V4[5,75],V[5,76]->V2[5,76]+V4[5,76]+V5[5,60],V[5,77]->V2[5,77]+V4[5,77]+V5[5,61],V[5,78]->V2[5,78]+V4[5,78],V[5,79]->V2[5,79]+V4[5,79],V[5,80]->V2[5,80]+V3[5,68]+V4[5,80]+V5[5,62],V[5,81]->V2[5,81]+V4[5,81],V[5,82]->V2[5,82]+V4[5,82],V[5,83]->V0[5,55]+V1[5,55]+V2[5,83]+V3[5,69]+V4[5,83],V[5,84]->V0[5,56]+V1[5,56]+V2[5,84]+V3[5,70]+V4[5,49]+V5[5,40],V[5,85]->V0[5,57]+V1[5,57]+V2[5,85]+V3[5,71]+V4[5,85]+V5[5,64],V[5,86]->V0[5,58]+V1[5,58]+V2[5,86]+V3[5,72]+V4[5,86],V[5,87]->V0[5,59]+V1[5,59]+V2[5,87]+V3[5,73]+V4[5,52]+V5[5,42],V[5,88]->V0[5,60]+V1[5,60]+V2[5,88]+V3[5,74]+V4[5,88]+V5[5,66],V[5,89]->V0[5,61]+V1[5,61]+V2[5,89]+V3[5,75]+V4[5,89]+V5[5,67],V[5,90]->V0[5,62]+V1[5,62]+V2[5,90]+V3[5,76]+V4[5,90]+V5[5,68],V[5,91]->V0[5,63]+V1[5,63]+V2[5,91]+V3[5,77]+V4[5,91]+V5[5,69],V[5,92]->V0[5,64]+V1[5,64]+V2[5,92]+V3[5,78]+V4[5,92]+V5[5,70],V[5,93]->V0[5,65]+V1[5,65]+V2[5,93]+V3[5,79]+V4[5,93]+V5[5,71],V[5,94]->V0[5,66]+V1[5,66]+V2[5,94]+V3[5,80]+V4[5,94]+V5[5,72],V[5,95]->V2[5,95]+V3[5,81]+V4[5,95]+V5[5,73],V[5,96]->V0[5,67]+V1[5,67]+V2[5,96]+V3[5,82]+V4[5,96]+V5[5,74],V[5,97]->V0[5,68]+V1[5,68]+V2[5,97]+V3[5,83]+V4[5,97]+V5[5,75],V[5,98]->V2[5,98]+V3[5,84]+V4[5,98]+V5[5,76],V[5,99]->V2[5,99]+V4[5,99],V[5,100]->V2[5,100]+V4[5,100],V[5,101]->V0[5,69]+V1[5,69]+V2[5,101]+V3[5,85]+V4[5,101]+V5[5,77],V[5,102]->V0[5,70]+V1[5,70]+V2[5,102]+V3[5,86]+V4[5,102]+V5[5,78]};
invrepcoefs\[Chi]5disC = {Vd[5,1]->V5d[5,1],Vd[5,2]->V5d[5,2],Vd[5,3]->V5d[5,3],Vd[5,4]->V5d[5,4],Vd[5,5]->V5d[5,5],Vd[5,6]->V5d[5,6]};
invrepcoefs\[Chi]6C = {V[6,1]->V0[6,1]+V1[6,1]+V2[6,1]+V3[6,1]+V4[6,1]+V5[6,1]+V6[6,1],V[6,2]->V0[6,2]+V1[6,2]+V2[6,2]+V3[6,2]+V4[6,2]+V5[6,2]+V6[6,2],V[6,3]->V0[6,3]+V1[6,3]+V2[6,3]+V3[6,3]+V4[6,3]+V5[6,3]+V6[6,3],V[6,4]->V0[6,4]+V1[6,4]+V2[6,4]+V3[6,4]+V4[6,4]+V5[6,4]+V6[6,4],V[6,5]->V0[6,5]+V1[6,5]+V2[6,5]+V3[6,5]+V4[6,5]+V5[6,5]+V6[6,5],V[6,6]->V0[6,6]+V1[6,6]+V2[6,6]+V3[6,6]+V4[6,6]+V5[6,6]+V6[6,6],V[6,7]->V0[6,7]+V1[6,7]+V2[6,7]+V3[6,7]+V4[6,7]+V5[6,7]+V6[6,7],V[6,8]->V0[6,8]+V1[6,8]+V2[6,8]+V3[6,8]+V4[6,8]+V5[6,8]+V6[6,8],V[6,9]->V0[6,9]+V1[6,9]+V2[6,9]+V3[6,9]+V4[6,9]+V5[6,9]+V6[6,9],V[6,10]->V0[6,10]+V1[6,10]+V2[6,10]+V3[6,10]+V4[6,10]+V5[6,10]+V6[6,10],V[6,11]->V0[6,11]+V1[6,11]+V2[6,11]+V3[6,11]+V4[6,11]+V5[6,11]+V6[6,11],V[6,12]->V0[6,12]+V1[6,12]+V2[6,12]+V3[6,12]+V4[6,12]+V5[6,12]+V6[6,12],V[6,13]->V0[6,13]+V1[6,13]+V2[6,13]+V3[6,13]+V4[6,13]+V5[6,13]+V6[6,13],V[6,14]->V0[6,14]+V1[6,14]+V2[6,14]+V3[6,14]+V4[6,14]+V5[6,14]+V6[6,14],V[6,15]->V0[6,15]+V1[6,15]+V2[6,15]+V3[6,15]+V4[6,15]+V5[6,15]+V6[6,15],V[6,16]->V0[6,16]+V1[6,16]+V2[6,16]+V3[6,16]+V4[6,16]+V5[6,16]+V6[6,16],V[6,17]->V0[6,17]+V1[6,17]+V2[6,17]+V3[6,17]+V4[6,17]+V5[6,17]+V6[6,17],V[6,18]->V0[6,18]+V1[6,18]+V2[6,18]+V3[6,18]+V4[6,18]+V5[6,18]+V6[6,18],V[6,19]->V0[6,19]+V1[6,19]+V2[6,19]+V3[6,19]+V4[6,19]+V5[6,19]+V6[6,19],V[6,20]->V0[6,20]+V1[6,20]+V2[6,20]+V3[6,20]+V4[6,20]+V5[6,20]+V6[6,20],V[6,21]->V0[6,21]+V1[6,21]+V2[6,21]+V3[6,21]+V4[6,21]+V5[6,21]+V6[6,21],V[6,22]->V0[6,22]+V1[6,22]+V2[6,22]+V3[6,22]+V4[6,22]+V5[6,22]+V6[6,22],V[6,23]->V0[6,23]+V1[6,23]+V2[6,23]+V3[6,23]+V4[6,23]+V5[6,23]+V6[6,23],V[6,24]->V0[6,24]+V1[6,24]+V2[6,24]+V3[6,24]+V4[6,24]+V5[6,24]+V6[6,24],V[6,25]->V0[6,14]+V1[6,14]+V2[6,25]+V3[6,25]+V4[6,25]+V5[6,25]+V6[6,25],V[6,26]->V0[6,26]+V1[6,26]+V2[6,26]+V3[6,26]+V4[6,26]+V5[6,26]+V6[6,26],V[6,27]->V0[6,27]+V1[6,27]+V2[6,27]+V3[6,27]+V4[6,27]+V5[6,27]+V6[6,27],V[6,28]->V0[6,28]+V1[6,28]+V2[6,28]+V3[6,28]+V4[6,28]+V5[6,28]+V6[6,28],V[6,29]->V0[6,29]+V1[6,29]+V2[6,29]+V3[6,29]+V4[6,29]+V5[6,29]+V6[6,29],V[6,30]->V0[6,30]+V1[6,30]+V2[6,30]+V3[6,30]+V4[6,30]+V5[6,30]+V6[6,30],V[6,31]->V0[6,31]+V1[6,31]+V2[6,31]+V3[6,31]+V4[6,31]+V5[6,31]+V6[6,31],V[6,32]->V0[6,14]+V1[6,14]+V2[6,32]+V3[6,32]+V4[6,32]+V5[6,32]+V6[6,32],V[6,33]->V0[6,33]+V1[6,33]+V2[6,33]+V3[6,33]+V4[6,33]+V5[6,33]+V6[6,33],V[6,34]->V0[6,34]+V1[6,34]+V2[6,34]+V3[6,34]+V4[6,34]+V5[6,34]+V6[6,34],V[6,35]->V0[6,35]+V1[6,35]+V2[6,35]+V3[6,35]+V4[6,35]+V5[6,35]+V6[6,35],V[6,36]->V0[6,36]+V1[6,36]+V2[6,36]+V3[6,36]+V4[6,36]+V5[6,36]+V6[6,36],V[6,37]->V0[6,37]+V1[6,37]+V2[6,37]+V3[6,37]+V4[6,37]+V5[6,37]+V6[6,37],V[6,38]->V0[6,38]+V1[6,38]+V2[6,38]+V3[6,38]+V4[6,38]+V5[6,38]+V6[6,38],V[6,39]->V0[6,39]+V1[6,39]+V2[6,39]+V3[6,39]+V4[6,39]+V5[6,39]+V6[6,39],V[6,40]->V0[6,40]+V1[6,40]+V2[6,40]+V3[6,40]+V4[6,40]+V5[6,40]+V6[6,40],V[6,41]->V0[6,41]+V1[6,41]+V2[6,41]+V3[6,41]+V4[6,41]+V5[6,41]+V6[6,41],V[6,42]->V0[6,29]+V1[6,29]+V2[6,42]+V3[6,42]+V4[6,42]+V5[6,42]+V6[6,42],V[6,43]->V0[6,43]+V1[6,43]+V2[6,43]+V3[6,43]+V4[6,43]+V5[6,43]+V6[6,43],V[6,44]->V0[6,44]+V1[6,44]+V2[6,44]+V3[6,44]+V4[6,44]+V5[6,44]+V6[6,44],V[6,45]->V0[6,45]+V1[6,45]+V2[6,45]+V3[6,45]+V4[6,45]+V5[6,45]+V6[6,45],V[6,46]->V0[6,46]+V1[6,46]+V2[6,46]+V3[6,46]+V4[6,46]+V5[6,46]+V6[6,46],V[6,47]->V0[6,47]+V1[6,47]+V2[6,47]+V3[6,47]+V4[6,47]+V5[6,47]+V6[6,47],V[6,48]->V0[6,48]+V1[6,48]+V2[6,48]+V3[6,48]+V4[6,48]+V5[6,48]+V6[6,48],V[6,49]->V0[6,49]+V1[6,49]+V2[6,49]+V3[6,49]+V4[6,49]+V5[6,49]+V6[6,49],V[6,50]->V0[6,50]+V1[6,50]+V2[6,50]+V3[6,50]+V4[6,50]+V5[6,50]+V6[6,50],V[6,51]->V0[6,51]+V1[6,51]+V2[6,51]+V3[6,51]+V4[6,51]+V5[6,51]+V6[6,51],V[6,52]->V0[6,52]+V1[6,52]+V2[6,52]+V3[6,52]+V4[6,52]+V5[6,52]+V6[6,52],V[6,53]->V0[6,53]+V1[6,53]+V2[6,53]+V3[6,53]+V4[6,53]+V5[6,53]+V6[6,53],V[6,54]->V2[6,54]+V3[6,106]+V4[6,54]+V5[6,54]+V6[6,54],V[6,55]->V0[6,54]+V1[6,54]+V2[6,55]+V3[6,55]+V4[6,55]+V5[6,55]+V6[6,55],V[6,56]->V0[6,55]+V1[6,55]+V2[6,56]+V3[6,56]+V4[6,56]+V5[6,56]+V6[6,56],V[6,57]->V0[6,56]+V1[6,56]+V2[6,57]+V3[6,57]+V4[6,57]+V5[6,57]+V6[6,57],V[6,58]->V0[6,57]+V1[6,57]+V2[6,58]+V3[6,58]+V4[6,58]+V5[6,58]+V6[6,58],V[6,59]->V0[6,58]+V1[6,58]+V2[6,59]+V3[6,59]+V4[6,59]+V5[6,59]+V6[6,59],V[6,60]->V0[6,59]+V1[6,59]+V2[6,60]+V3[6,60]+V4[6,60]+V5[6,60]+V6[6,60],V[6,61]->V0[6,60]+V1[6,60]+V2[6,61]+V3[6,61]+V4[6,61]+V5[6,61]+V6[6,61],V[6,62]->V0[6,56]+V1[6,56]+V2[6,62]+V3[6,62]+V4[6,62]+V5[6,62]+V6[6,62],V[6,63]->V2[6,63]+V3[6,116]+V4[6,63]+V5[6,63]+V6[6,63],V[6,64]->V0[6,62]+V1[6,62]+V2[6,64]+V3[6,64]+V4[6,64]+V5[6,64]+V6[6,64],V[6,65]->V2[6,65]+V3[6,65]+V4[6,65]+V5[6,65]+V6[6,65],V[6,66]->V0[6,58]+V1[6,58]+V2[6,66]+V3[6,66]+V4[6,66]+V5[6,66]+V6[6,66],V[6,67]->V0[6,64]+V1[6,64]+V2[6,67]+V3[6,67]+V4[6,67]+V5[6,67]+V6[6,67],V[6,68]->V0[6,65]+V1[6,65]+V2[6,68]+V3[6,68]+V4[6,68]+V5[6,68]+V6[6,68],V[6,69]->V2[6,69]+V3[6,69]+V4[6,69]+V5[6,69]+V6[6,69],V[6,70]->V0[6,66]+V1[6,66]+V2[6,70]+V3[6,70]+V4[6,70]+V5[6,70]+V6[6,70],V[6,71]->V0[6,67]+V1[6,67]+V2[6,71]+V3[6,71]+V4[6,71]+V5[6,71]+V6[6,71],V[6,72]->V0[6,68]+V1[6,68]+V2[6,72]+V3[6,72]+V4[6,72]+V5[6,72]+V6[6,72],V[6,73]->V0[6,69]+V1[6,69]+V2[6,73]+V3[6,73]+V4[6,73]+V5[6,73]+V6[6,73],V[6,74]->V0[6,70]+V1[6,70]+V2[6,74]+V3[6,74]+V4[6,74]+V5[6,74]+V6[6,74],V[6,75]->V0[6,71]+V1[6,71]+V2[6,75]+V3[6,75]+V4[6,75]+V5[6,75]+V6[6,75],V[6,76]->V0[6,72]+V1[6,72]+V2[6,76]+V3[6,76]+V4[6,76]+V5[6,76]+V6[6,76],V[6,77]->V0[6,73]+V1[6,73]+V2[6,77]+V3[6,77]+V4[6,77]+V5[6,77]+V6[6,77],V[6,78]->V0[6,74]+V1[6,74]+V2[6,78]+V3[6,78]+V4[6,78]+V5[6,78]+V6[6,78],V[6,79]->V0[6,75]+V1[6,75]+V2[6,79]+V3[6,79]+V4[6,79]+V5[6,79]+V6[6,79],V[6,80]->V0[6,76]+V1[6,76]+V2[6,80]+V3[6,80]+V4[6,80]+V5[6,80]+V6[6,80],V[6,81]->V0[6,77]+V1[6,77]+V2[6,81]+V3[6,81]+V4[6,81]+V5[6,81]+V6[6,81],V[6,82]->V0[6,78]+V1[6,78]+V2[6,82]+V3[6,82]+V4[6,82]+V5[6,82]+V6[6,82],V[6,83]->V0[6,79]+V1[6,79]+V2[6,83]+V3[6,83]+V4[6,83]+V5[6,83]+V6[6,83],V[6,84]->V0[6,80]+V1[6,80]+V2[6,84]+V3[6,84]+V4[6,84]+V5[6,84]+V6[6,84],V[6,85]->V0[6,81]+V1[6,56]+V2[6,85]+V3[6,85]+V4[6,85]+V5[6,85]+V6[6,85],V[6,86]->V0[6,82]+V1[6,82]+V2[6,86]+V3[6,86]+V4[6,86]+V5[6,86]+V6[6,86],V[6,87]->V0[6,83]+V1[6,83]+V2[6,87]+V3[6,87]+V4[6,87]+V5[6,87]+V6[6,87],V[6,88]->V0[6,84]+V1[6,84]+V2[6,88]+V3[6,88]+V4[6,88]+V5[6,88]+V6[6,88],V[6,89]->V0[6,80]+V1[6,80]+V2[6,89]+V3[6,89]+V4[6,89]+V5[6,89]+V6[6,89],V[6,90]->V0[6,86]+V1[6,86]+V2[6,90]+V3[6,90]+V4[6,90]+V5[6,90]+V6[6,90],V[6,91]->V0[6,87]+V1[6,87]+V2[6,91]+V3[6,91]+V4[6,91]+V5[6,91]+V6[6,91],V[6,92]->V0[6,86]+V1[6,86]+V2[6,92]+V3[6,92]+V4[6,92]+V5[6,92]+V6[6,92],V[6,93]->V0[6,82]+V1[6,82]+V2[6,93]+V3[6,93]+V4[6,93]+V5[6,93]+V6[6,93],V[6,94]->V0[6,90]+V1[6,90]+V2[6,94]+V3[6,94]+V4[6,94]+V5[6,94]+V6[6,94],V[6,95]->V0[6,91]+V1[6,91]+V2[6,95]+V3[6,95]+V4[6,95]+V5[6,95]+V6[6,95],V[6,96]->V0[6,92]+V1[6,92]+V2[6,96]+V3[6,96]+V4[6,96]+V5[6,96]+V6[6,96],V[6,97]->V0[6,93]+V1[6,93]+V2[6,97]+V3[6,97]+V4[6,97]+V5[6,97]+V6[6,97],V[6,98]->V0[6,94]+V1[6,94]+V2[6,98]+V3[6,98]+V4[6,98]+V5[6,98]+V6[6,98],V[6,99]->V0[6,95]+V1[6,95]+V2[6,99]+V3[6,99]+V4[6,99]+V5[6,99]+V6[6,99],V[6,100]->V0[6,96]+V1[6,96]+V2[6,100]+V3[6,100]+V4[6,100]+V5[6,100]+V6[6,100],V[6,101]->V0[6,97]+V1[6,97]+V2[6,101]+V3[6,101]+V4[6,101]+V5[6,101]+V6[6,101],V[6,102]->V0[6,98]+V1[6,98]+V2[6,102]+V3[6,102]+V4[6,102]+V5[6,102]+V6[6,102],V[6,103]->V0[6,99]+V1[6,99]+V2[6,103]+V3[6,103]+V4[6,103]+V5[6,103]+V6[6,103],V[6,104]->V0[6,100]+V1[6,100]+V2[6,104]+V3[6,104]+V4[6,104]+V5[6,104]+V6[6,104],V[6,105]->V0[6,101]+V1[6,101]+V2[6,105]+V3[6,105]+V4[6,105]+V5[6,105]+V6[6,105],V[6,106]->V2[6,106]+V3[6,106]+V4[6,106]+V5[6,54]+V6[6,54],V[6,107]->V0[6,102]+V1[6,102]+V2[6,107]+V3[6,107]+V4[6,107]+V5[6,107]+V6[6,107],V[6,108]->V0[6,103]+V1[6,103]+V2[6,108]+V3[6,108]+V4[6,108]+V5[6,108]+V6[6,108],V[6,109]->V0[6,104]+V1[6,104]+V2[6,109]+V3[6,109]+V4[6,109]+V5[6,109]+V6[6,109],V[6,110]->V0[6,105]+V1[6,105]+V2[6,110]+V3[6,110]+V4[6,110]+V5[6,110]+V6[6,110],V[6,111]->V2[6,111]+V3[6,111]+V4[6,111]+V5[6,111]+V6[6,111],V[6,112]->V0[6,106]+V1[6,106]+V2[6,112]+V3[6,112]+V4[6,112]+V5[6,112]+V6[6,112],V[6,113]->V0[6,107]+V1[6,107]+V2[6,113]+V3[6,113]+V4[6,113]+V5[6,113]+V6[6,113],V[6,114]->V0[6,108]+V1[6,108]+V2[6,114]+V3[6,114]+V4[6,114]+V5[6,114]+V6[6,114],V[6,115]->V0[6,109]+V1[6,109]+V2[6,115]+V3[6,115]+V4[6,115]+V5[6,115]+V6[6,115],V[6,116]->V2[6,116]+V3[6,116]+V4[6,116]+V5[6,116]+V6[6,63],V[6,117]->V0[6,110]+V1[6,90]+V2[6,117]+V3[6,117]+V4[6,117]+V5[6,117]+V6[6,117],V[6,118]->V2[6,118]+V3[6,118]+V4[6,118]+V5[6,118]+V6[6,118],V[6,119]->V0[6,110]+V1[6,90]+V2[6,119]+V3[6,119]+V4[6,119]+V5[6,119]+V6[6,119],V[6,120]->V0[6,107]+V1[6,107]+V2[6,120]+V3[6,120]+V4[6,120]+V5[6,120]+V6[6,120],V[6,121]->V0[6,113]+V1[6,113]+V2[6,121]+V3[6,121]+V4[6,121]+V5[6,121]+V6[6,121],V[6,122]->V0[6,114]+V1[6,114]+V2[6,122]+V3[6,122]+V4[6,122]+V5[6,122]+V6[6,122],V[6,123]->V0[6,115]+V1[6,115]+V2[6,123]+V3[6,123]+V4[6,123]+V5[6,123]+V6[6,123],V[6,124]->V0[6,116]+V1[6,116]+V2[6,124]+V3[6,124]+V4[6,124]+V5[6,124]+V6[6,124],V[6,125]->V0[6,117]+V1[6,117]+V2[6,125]+V3[6,125]+V4[6,125]+V5[6,125]+V6[6,125],V[6,126]->V0[6,118]+V1[6,118]+V2[6,126]+V3[6,126]+V4[6,126]+V5[6,126]+V6[6,126],V[6,127]->V0[6,119]+V1[6,119]+V2[6,127]+V3[6,127]+V4[6,127]+V5[6,127]+V6[6,127],V[6,128]->V0[6,120]+V1[6,120]+V2[6,128]+V3[6,128]+V4[6,128]+V5[6,128]+V6[6,128],V[6,129]->V0[6,121]+V1[6,121]+V2[6,129]+V3[6,129]+V4[6,129]+V5[6,129]+V6[6,129],V[6,130]->V0[6,122]+V1[6,122]+V2[6,130]+V3[6,130]+V4[6,130]+V5[6,130]+V6[6,130],V[6,131]->V0[6,123]+V1[6,123]+V2[6,131]+V3[6,131]+V4[6,131]+V5[6,131]+V6[6,131],V[6,132]->V0[6,124]+V1[6,124]+V2[6,132]+V3[6,132]+V4[6,132]+V5[6,132]+V6[6,132],V[6,133]->V0[6,125]+V1[6,125]+V2[6,100]+V3[6,100]+V4[6,100]+V5[6,100]+V6[6,100],V[6,134]->V0[6,126]+V1[6,126]+V2[6,134]+V3[6,134]+V4[6,134]+V5[6,134]+V6[6,134],V[6,135]->V0[6,127]+V1[6,127]+V2[6,135]+V3[6,135]+V4[6,135]+V5[6,135]+V6[6,135],V[6,136]->V0[6,128]+V1[6,128]+V2[6,136]+V3[6,136]+V4[6,136]+V5[6,136]+V6[6,136],V[6,137]->V0[6,129]+V1[6,129]+V2[6,137]+V3[6,137]+V4[6,137]+V5[6,137]+V6[6,137],V[6,138]->V0[6,130]+V1[6,130]+V2[6,138]+V3[6,138]+V4[6,138]+V5[6,138]+V6[6,138],V[6,139]->V0[6,131]+V1[6,131]+V2[6,139]+V3[6,139]+V4[6,139]+V5[6,139]+V6[6,139],V[6,140]->V0[6,132]+V1[6,132]+V2[6,140]+V3[6,140]+V4[6,140]+V5[6,140]+V6[6,140],V[6,141]->V0[6,133]+V1[6,133]+V2[6,141]+V3[6,141]+V4[6,141]+V5[6,141]+V6[6,141],V[6,142]->V0[6,134]+V1[6,134]+V2[6,142]+V3[6,142]+V4[6,142]+V5[6,142]+V6[6,142],V[6,143]->V0[6,135]+V1[6,135]+V2[6,143]+V3[6,143]+V4[6,143]+V5[6,143]+V6[6,143],V[6,144]->V0[6,136]+V1[6,136]+V2[6,144]+V3[6,144]+V4[6,144]+V5[6,144]+V6[6,144],V[6,145]->V0[6,137]+V1[6,137]+V2[6,145]+V3[6,145]+V4[6,145]+V5[6,145]+V6[6,145],V[6,146]->V0[6,138]+V1[6,138]+V2[6,146]+V3[6,146]+V4[6,146]+V5[6,146]+V6[6,146],V[6,147]->V0[6,139]+V1[6,139]+V2[6,147]+V3[6,147]+V4[6,147]+V5[6,147]+V6[6,147]};
invrepcoefs\[Chi]6disC = {Vd[6,1]->V5d[6,1]+V5d[6,3]+V6d[6,3],Vd[6,2]->V5d[6,2]+V6d[6,2],Vd[6,3]->V6d[6,1]+V6d[6,4]+V6d[6,5],Vd[6,4]->V5d[6,5]+V6d[6,6],Vd[6,5]->V5d[6,4]+V5d[6,6]+V6d[6,7],Vd[6,6]->V5d[6,7]+V6d[6,8],Vd[6,7]->V6d[6,11],Vd[6,8]->V5d[6,9]+V6d[6,9]+V6d[6,12]+V6d[6,14],Vd[6,9]->V5d[6,8]+V6d[6,10]+V6d[6,13],Vd[6,10]->V5d[6,10]+V6d[6,15],Vd[6,11]->V5d[6,11]+V6d[6,16],Vd[6,12]->V5d[6,12]+V6d[6,17]+V6d[6,18],Vd[6,13]->V5d[6,14]+V6d[6,19]+V6d[6,21],Vd[6,14]->V5d[6,13]+V6d[6,20],Vd[6,15]->V5d[6,15]+V6d[6,22],Vd[6,16]->V5d[6,16]+V6d[6,23],Vd[6,17]->V5d[6,17]+V6d[6,24],Vd[6,18]->V5d[6,18]+V6d[6,25],Vd[6,19]->V5d[6,19]+V6d[6,26],Vd[6,20]->V6d[6,27],Vd[6,21]->V5d[6,20]+V6d[6,28],Vd[6,22]->V5d[6,21]+V6d[6,29],Vd[6,23]->V6d[6,30],Vd[6,24]->V5d[6,22]+V6d[6,31],Vd[6,25]->V5d[6,23]+V6d[6,32],Vd[6,26]->V5d[6,24]+V6d[6,33],Vd[6,27]->V5d[6,25]+V6d[6,34],Vd[6,28]->V5d[6,26]+V6d[6,35],Vd[6,29]->V6d[6,36],Vd[6,30]->V5d[6,27]+V6d[6,37],Vd[6,31]->V5d[6,28]+V6d[6,38],Vd[6,32]->V5d[6,29]+V6d[6,39],Vd[6,33]->V5d[6,30]+V6d[6,40],Vd[6,34]->V5d[6,31]+V6d[6,41],Vd[6,35]->V6d[6,42],Vd[6,36]->V5d[6,32]+V6d[6,43]};
invrepcoefs\[Chi]01C = {V0[1,1]->-(A[0,0]/(E2 m2+m2^2)),V0[1,2]->-(A[0,0]/(E1 m1+m1^2))};
invrepcoefs\[Chi]02C = {V0[2,1]->-((2 m1 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) (E2+m2))),V0[2,2]->-((m1^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E2+m2)^2)),V0[2,3]->-((m2^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2)),V0[2,4]->A[0,0]/(m2^2 (E2+m2)^2),V0[2,5]->(2 A[0,0])/(m1 (E1+m1) m2 (E2+m2)),V0[2,6]->A[0,0]/(m1^2 (E1+m1)^2),V0[2,7]->(3 m1^2 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E2+m2)^2),V0[2,8]->(3 m1 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) (E2+m2)),V0[2,9]->(3 m2^2 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2)};
invrepcoefs\[Chi]03C = {V0[3,1]->(3 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) (E2+m2)^2),V0[3,2]->-((m1^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m2 (E2+m2)^3)),V0[3,3]->-((6 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2 (E2+m2))),V0[3,4]->(3 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2 (E2+m2)),V0[3,5]->-((6 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) (E2+m2)^2)),V0[3,6]->-((m2^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3)),V0[3,7]->A[0,0]/(m2^3 (E2+m2)^3),V0[3,8]->(6 A[0,0])/(m1 (E1+m1) m2^2 (E2+m2)^2),V0[3,9]->-((3 A[0,0])/(m1 (E1+m1) m2^2 (E2+m2)^2)),V0[3,10]->-((3 A[0,0])/(m1^2 (E1+m1)^2 m2 (E2+m2))),V0[3,11]->(6 A[0,0])/(m1^2 (E1+m1)^2 m2 (E2+m2)),V0[3,12]->A[0,0]/(m1^3 (E1+m1)^3),V0[3,13]->(5 m1^2 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m2 (E2+m2)^3),V0[3,14]->(15 m1 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1) (E2+m2)^2),V0[3,15]->(15 m2 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)),V0[3,16]->(5 m2^2 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m1 (E1+m1)^3)};
invrepcoefs\[Chi]04C = {V0[4,1]->(27 m1^2 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^2),V0[4,2]->-((4 m1^3 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1) (E2+m2)^3)),V0[4,3]->-((m1^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E2+m2)^4)),V0[4,4]->-((4 m1 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2))),V0[4,5]->-((39 m1^2 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^2)),V0[4,6]->-((m2^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^4)),V0[4,7]->(4 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) m2 (E2+m2)^3),V0[4,8]->(2 m1^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m2^2 (E2+m2)^4),V0[4,9]->(39 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V0[4,10]->-(A[0,0]/(m2^4 (E2+m2)^4)),V0[4,11]->-((27 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V0[4,12]->(4 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) m2 (E2+m2)^3),V0[4,13]->(4 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 (E2+m2)),V0[4,14]->-((4 A[0,0])/(m1 (E1+m1) m2^3 (E2+m2)^3)),V0[4,15]->(4 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 (E2+m2)),V0[4,16]->(39 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V0[4,17]->(2 m2^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^2 (E1+m1)^4),V0[4,18]->-((6 A[0,0])/(m1^2 (E1+m1)^2 m2^2 (E2+m2)^2)),V0[4,19]->-((4 A[0,0])/(m1^3 (E1+m1)^3 m2 (E2+m2))),V0[4,20]->-(A[0,0]/(m1^4 (E1+m1)^4)),V0[4,21]->(10 m1^3 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1) (E2+m2)^3),V0[4,22]->(5 m1^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E2+m2)^4),V0[4,23]->(45 m1^2 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^2),V0[4,24]->-((5 m1^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m2^2 (E2+m2)^4)),V0[4,25]->-((10 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) m2 (E2+m2)^3)),V0[4,26]->-((45 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V0[4,27]->-((35 m1^4 (-1+\[Sigma]^2)^2 A[0,0])/(8 (E1+E2)^4 (E2+m2)^4)),V0[4,28]->-((15 m1^2 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^2)),V0[4,29]->(10 m1^3 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1) (E2+m2)^3),V0[4,30]->(10 m1 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)),V0[4,31]->-((10 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) m2 (E2+m2)^3)),V0[4,32]->(15 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V0[4,33]->-((10 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 (E2+m2))),V0[4,34]->-((35 m1^3 m2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1) (E2+m2)^3)),V0[4,35]->(10 m1 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)),V0[4,36]->(45 m1^2 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^2),V0[4,37]->(5 m2^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^4),V0[4,38]->-((45 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V0[4,39]->-((10 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 (E2+m2))),V0[4,40]->-((5 m2^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^2 (E1+m1)^4)),V0[4,41]->-((105 m1^2 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(4 (E1+E2)^4 (E1+m1)^2 (E2+m2)^2)),V0[4,42]->-((35 m1 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2))),V0[4,43]->-((35 m2^4 (-1+\[Sigma]^2)^2 A[0,0])/(8 (E1+E2)^4 (E1+m1)^4))};
invrepcoefs\[Chi]05C = {V0[5,1]->-((15 m1^2 m2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^3)),V0[5,2]->(10 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1) (E2+m2)^4),V0[5,3]->-((m1^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m2 (E2+m2)^5)),V0[5,4]->(45 m1 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^2),V0[5,5]->-((95 m1^2 m2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^3)),V0[5,6]->-((15 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^4 (E2+m2))),V0[5,7]->-((15 m1 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^2)),V0[5,8]->(45 m1^2 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^3),V0[5,9]->-((15 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1) (E2+m2)^4)),V0[5,10]->(10 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^4 (E2+m2)),V0[5,11]->-((95 m1 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^2)),V0[5,12]->-((m2^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m1 (E1+m1)^5)),V0[5,13]->-((10 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4)),V0[5,14]->(2 m1^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m2^3 (E2+m2)^5),V0[5,15]->(95 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^3),V0[5,16]->-((45 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^3)),V0[5,17]->(30 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4),V0[5,18]->(95 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m1 (E1+m1)^3 (E2+m2)^2),V0[5,19]->-(A[0,0]/(m2^5 (E2+m2)^5)),V0[5,20]->-((15 A[0,0])/(m1 (E1+m1) m2^4 (E2+m2)^4)),V0[5,21]->(15 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^3),V0[5,22]->-((10 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4)),V0[5,23]->-((45 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 (E2+m2)^2)),V0[5,24]->(15 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 (E2+m2)^2),V0[5,25]->-((45 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^3)),V0[5,26]->-((10 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2))),V0[5,27]->(10 A[0,0])/(m1 (E1+m1) m2^4 (E2+m2)^4),V0[5,28]->(45 A[0,0])/(m1^2 (E1+m1)^2 m2^3 (E2+m2)^3),V0[5,29]->-((45 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 (E2+m2)^2)),V0[5,30]->(95 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^3),V0[5,31]->(30 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)),V0[5,32]->-((10 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2))),V0[5,33]->(95 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m1 (E1+m1)^3 (E2+m2)^2),V0[5,34]->(2 m2^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^3 (E1+m1)^5),V0[5,35]->-((55 A[0,0])/(m1^2 (E1+m1)^2 m2^3 (E2+m2)^3)),V0[5,36]->-((55 A[0,0])/(m1^3 (E1+m1)^3 m2^2 (E2+m2)^2)),V0[5,37]->(45 A[0,0])/(m1^3 (E1+m1)^3 m2^2 (E2+m2)^2),V0[5,38]->(10 A[0,0])/(m1^4 (E1+m1)^4 m2 (E2+m2)),V0[5,39]->-((15 A[0,0])/(m1^4 (E1+m1)^4 m2 (E2+m2))),V0[5,40]->-(A[0,0]/(m1^5 (E1+m1)^5)),V0[5,41]->-((35 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1) (E2+m2)^4)),V0[5,42]->(7 m1^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m2 (E2+m2)^5),V0[5,43]->(70 m1^2 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^3),V0[5,44]->-((105 m1^2 m2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^3)),V0[5,45]->(105 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1) (E2+m2)^4),V0[5,46]->(105 m1 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^2),V0[5,47]->-((7 m1^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m2^3 (E2+m2)^5)),V0[5,48]->-((105 m1 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4)),V0[5,49]->(35 m1 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4),V0[5,50]->(105 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^3),V0[5,51]->-((70 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^3)),V0[5,52]->-((105 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m1 (E1+m1)^3 (E2+m2)^2)),V0[5,53]->-((63 m1^4 (-1+\[Sigma]^2)^2 A[0,0])/(8 (E1+E2)^4 m2 (E2+m2)^5)),V0[5,54]->-((315 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/(8 (E1+E2)^4 (E1+m1) (E2+m2)^4)),V0[5,55]->-((105 m1 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^2)),V0[5,56]->(105 m1^2 m2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^3),V0[5,57]->(105 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2)),V0[5,58]->-((35 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2))),V0[5,59]->(70 m1 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^2),V0[5,60]->(7 m2^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m1 (E1+m1)^5),V0[5,61]->-((105 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^3)),V0[5,62]->-((70 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 (E2+m2)^2)),V0[5,63]->(105 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m1 (E1+m1)^3 (E2+m2)^2),V0[5,64]->(35 m2 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)),V0[5,65]->-((105 m2 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2))),V0[5,66]->-((7 m2^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^3 (E1+m1)^5)),V0[5,67]->-((315 m1^2 m2 (-1+\[Sigma]^2)^2 A[0,0])/(4 (E1+E2)^4 (E1+m1)^2 (E2+m2)^3)),V0[5,68]->-((315 m1 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(4 (E1+E2)^4 (E1+m1)^3 (E2+m2)^2)),V0[5,69]->-((315 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/(8 (E1+E2)^4 (E1+m1)^4 (E2+m2))),V0[5,70]->-((63 m2^4 (-1+\[Sigma]^2)^2 A[0,0])/(8 (E1+E2)^4 m1 (E1+m1)^5))};
invrepcoefs\[Chi]06C = {V0[6,1]->-((50 m1^3 m2^3 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^3 (E2+m2)^3)),V0[6,2]->(165 m1^4 m2^2 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4),V0[6,3]->-((6 m1^5 m2 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1) (E2+m2)^5)),V0[6,4]->-((m1^6 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E2+m2)^6)),V0[6,5]->(165 m1^2 m2^4 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2),V0[6,6]->(30 m1^3 m2^3 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^3 (E2+m2)^3),V0[6,7]->-((195 m1^4 m2^2 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4)),V0[6,8]->-((6 m1 m2^5 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^5 (E2+m2))),V0[6,9]->-((195 m1^2 m2^4 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2)),V0[6,10]->-((m2^6 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^6)),V0[6,11]->-((165 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),V0[6,12]->(12 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1) m2 (E2+m2)^5),V0[6,13]->(3 m1^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m2^2 (E2+m2)^6),V0[6,14]->-((30 m1 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),V0[6,15]->(195 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^4),V0[6,16]->(195 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V0[6,17]->-((6 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) m2^3 (E2+m2)^5)),V0[6,18]->-((3 m1^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m2^4 (E2+m2)^6)),V0[6,19]->-((195 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 m2^2 (E2+m2)^4)),V0[6,20]->A[0,0]/(m2^6 (E2+m2)^6),V0[6,21]->(150 m1 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3),V0[6,22]->-((165 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),V0[6,23]->(6 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1) m2 (E2+m2)^5),V0[6,24]->-((165 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),V0[6,25]->-((30 m1 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),V0[6,26]->(6 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m1 (E1+m1)^5 (E2+m2)),V0[6,27]->(165 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2 m2^2 (E2+m2)^4),V0[6,28]->-((12 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) m2^3 (E2+m2)^5)),V0[6,29]->(30 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 m2 (E2+m2)^3),V0[6,30]->(6 A[0,0])/(m1 (E1+m1) m2^5 (E2+m2)^5),V0[6,31]->-((165 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),V0[6,32]->-((30 m1 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),V0[6,33]->(195 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4),V0[6,34]->(12 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m1 (E1+m1)^5 (E2+m2)),V0[6,35]->(195 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V0[6,36]->(3 m2^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m1^2 (E1+m1)^6),V0[6,37]->-((120 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 m2 (E2+m2)^3)),V0[6,38]->-((225 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 m2^2 (E2+m2)^4)),V0[6,39]->-((225 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)^2)),V0[6,40]->(15 A[0,0])/(m1^2 (E1+m1)^2 m2^4 (E2+m2)^4),V0[6,41]->(165 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)^2),V0[6,42]->(30 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 m2 (E2+m2)^3),V0[6,43]->-((12 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^3 (E1+m1)^5 (E2+m2))),V0[6,44]->(20 A[0,0])/(m1^3 (E1+m1)^3 m2^3 (E2+m2)^3),V0[6,45]->-((6 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^3 (E1+m1)^5 (E2+m2))),V0[6,46]->-((195 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)^2)),V0[6,47]->-((3 m2^2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^4 (E1+m1)^6)),V0[6,48]->(15 A[0,0])/(m1^4 (E1+m1)^4 m2^2 (E2+m2)^2),V0[6,49]->(6 A[0,0])/(m1^5 (E1+m1)^5 m2 (E2+m2)),V0[6,50]->A[0,0]/(m1^6 (E1+m1)^6),V0[6,51]->-((525 m1^4 m2^2 (-1+\[Sigma]^2)^3 A[0,0])/(4 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4)),V0[6,52]->(42 m1^5 m2 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1) (E2+m2)^5),V0[6,53]->(21 m1^6 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E2+m2)^6),V0[6,54]->(1155 m1^4 m2^2 (-1+\[Sigma]^2)^3 A[0,0])/(4 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4),V0[6,55]->(105 m1^2 m2^4 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^4 (E2+m2)^2),V0[6,56]->-((42 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1) m2 (E2+m2)^5)),V0[6,57]->-((21 m1^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m2^2 (E2+m2)^6)),V0[6,58]->-((1155 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/(4 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),V0[6,59]->(21 m1^2 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m2^4 (E2+m2)^6),V0[6,60]->(525 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4),V0[6,61]->-((42 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1) m2 (E2+m2)^5)),V0[6,62]->(42 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) m2^3 (E2+m2)^5),V0[6,63]->-((1155 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/(4 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),V0[6,64]->-((210 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),V0[6,65]->(315 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 (E1+m1)^2 m2^2 (E2+m2)^4),V0[6,66]->(105 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)^2),V0[6,67]->-((189 m1^5 m2 (-1+\[Sigma]^2)^3 A[0,0])/(4 (E1+E2)^6 (E1+m1) (E2+m2)^5)),V0[6,68]->-((189 m1^6 (-1+\[Sigma]^2)^3 A[0,0])/(8 (E1+E2)^6 (E2+m2)^6)),V0[6,69]->-((1575 m1^4 m2^2 (-1+\[Sigma]^2)^3 A[0,0])/(8 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4)),V0[6,70]->(189 m1^4 (-1+\[Sigma]^2)^2 A[0,0])/(8 (E1+E2)^4 m2^2 (E2+m2)^6),V0[6,71]->(189 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/(4 (E1+E2)^4 (E1+m1) m2 (E2+m2)^5),V0[6,72]->(1575 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/(8 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4),V0[6,73]->(231 m1^6 (-1+\[Sigma]^2)^3 A[0,0])/(16 (E1+E2)^6 (E2+m2)^6),V0[6,74]->(105 m1^3 m2^3 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3),V0[6,75]->-((105 m1^4 m2^2 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^2 (E2+m2)^4)),V0[6,76]->(21 m1^5 m2 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1) (E2+m2)^5),V0[6,77]->-((105 m1^2 m2^4 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^4 (E2+m2)^2)),V0[6,78]->(315 m1^3 m2^3 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3),V0[6,79]->(21 m1 m2^5 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^5 (E2+m2)),V0[6,80]->(105 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^4),V0[6,81]->-((42 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1) m2 (E2+m2)^5)),V0[6,82]->-((315 m1 m2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),V0[6,83]->(21 m1 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1) m2^3 (E2+m2)^5),V0[6,84]->-((105 m1 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),V0[6,85]->(105 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^4),V0[6,86]->(105 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V0[6,87]->-((105 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2 m2^2 (E2+m2)^4)),V0[6,88]->(105 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V0[6,89]->-((315 m1 m2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),V0[6,90]->-((42 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m1 (E1+m1)^5 (E2+m2))),V0[6,91]->(210 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1 (E1+m1)^3 m2 (E2+m2)^3),V0[6,92]->-((105 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)^2)),V0[6,93]->(21 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^3 (E1+m1)^5 (E2+m2)),V0[6,94]->(315 m1^4 m2^2 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4),V0[6,95]->-((189 m1^5 m2 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1) (E2+m2)^5)),V0[6,96]->-((210 m1^3 m2^3 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^3 (E2+m2)^3)),V0[6,97]->(189 m1^3 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1) m2 (E2+m2)^5),V0[6,98]->-((315 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),V0[6,99]->(210 m1 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3),V0[6,100]->(693 m1^5 m2 (-1+\[Sigma]^2)^3 A[0,0])/(8 (E1+E2)^6 (E1+m1) (E2+m2)^5),V0[6,101]->-((525 m1^2 m2^4 (-1+\[Sigma]^2)^3 A[0,0])/(4 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2)),V0[6,102]->(105 m1^4 m2^2 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^2 (E2+m2)^4),V0[6,103]->(42 m1 m2^5 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^5 (E2+m2)),V0[6,104]->(1155 m1^2 m2^4 (-1+\[Sigma]^2)^3 A[0,0])/(4 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2),V0[6,105]->(21 m2^6 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1)^6),V0[6,106]->-((210 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),V0[6,107]->-((1155 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(4 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),V0[6,108]->(105 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 (E1+m1)^2 m2^2 (E2+m2)^4),V0[6,109]->(525 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V0[6,110]->-((42 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m1 (E1+m1)^5 (E2+m2))),V0[6,111]->-((42 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m1 (E1+m1)^5 (E2+m2))),V0[6,112]->-((1155 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(4 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),V0[6,113]->-((21 m2^4 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 m1^2 (E1+m1)^6)),V0[6,114]->(315 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)^2),V0[6,115]->(42 m2 (-1+\[Sigma]^2) A[0,0])/((E1+E2)^2 m1^3 (E1+m1)^5 (E2+m2)),V0[6,116]->(21 m2^2 (-1+\[Sigma]^2) A[0,0])/(2 (E1+E2)^2 m1^4 (E1+m1)^6),V0[6,117]->-((105 m1^3 m2^3 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3)),V0[6,118]->-((315 m1^4 m2^2 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^2 (E2+m2)^4)),V0[6,119]->-((315 m1^2 m2^4 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^4 (E2+m2)^2)),V0[6,120]->(315 m1^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^2 (E2+m2)^4),V0[6,121]->(105 m1 m2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),V0[6,122]->(315 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V0[6,123]->(3465 m1^4 m2^2 (-1+\[Sigma]^2)^3 A[0,0])/(16 (E1+E2)^6 (E1+m1)^2 (E2+m2)^4),V0[6,124]->(315 m1^2 m2^4 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2),V0[6,125]->-((210 m1^3 m2^3 (-1+\[Sigma]^2)^3 A[0,0])/((E1+E2)^6 (E1+m1)^3 (E2+m2)^3)),V0[6,126]->-((189 m1 m2^5 (-1+\[Sigma]^2)^3 A[0,0])/(2 (E1+E2)^6 (E1+m1)^5 (E2+m2))),V0[6,127]->(210 m1 m2 (-1+\[Sigma]^2)^2 A[0,0])/((E1+E2)^4 (E1+m1)^3 (E2+m2)^3),V0[6,128]->-((315 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),V0[6,129]->(189 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/(2 (E1+E2)^4 m1 (E1+m1)^5 (E2+m2)),V0[6,130]->(1155 m1^3 m2^3 (-1+\[Sigma]^2)^3 A[0,0])/(4 (E1+E2)^6 (E1+m1)^3 (E2+m2)^3),V0[6,131]->-((189 m1 m2^5 (-1+\[Sigma]^2)^3 A[0,0])/(4 (E1+E2)^6 (E1+m1)^5 (E2+m2))),V0[6,132]->-((1575 m1^2 m2^4 (-1+\[Sigma]^2)^3 A[0,0])/(8 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2)),V0[6,133]->-((189 m2^6 (-1+\[Sigma]^2)^3 A[0,0])/(8 (E1+E2)^6 (E1+m1)^6)),V0[6,134]->(1575 m2^2 (-1+\[Sigma]^2)^2 A[0,0])/(8 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V0[6,135]->(189 m2^3 (-1+\[Sigma]^2)^2 A[0,0])/(4 (E1+E2)^4 m1 (E1+m1)^5 (E2+m2)),V0[6,136]->(189 m2^4 (-1+\[Sigma]^2)^2 A[0,0])/(8 (E1+E2)^4 m1^2 (E1+m1)^6),V0[6,137]->(3465 m1^2 m2^4 (-1+\[Sigma]^2)^3 A[0,0])/(16 (E1+E2)^6 (E1+m1)^4 (E2+m2)^2),V0[6,138]->(693 m1 m2^5 (-1+\[Sigma]^2)^3 A[0,0])/(8 (E1+E2)^6 (E1+m1)^5 (E2+m2)),V0[6,139]->(231 m2^6 (-1+\[Sigma]^2)^3 A[0,0])/(16 (E1+E2)^6 (E1+m1)^6)};
invrepcoefs\[Chi]11C = {V1[1,1]->-((I (E1+E2) A[1,1])/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V1[1,2]->-((I (E1+E2) A[1,2])/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))};
invrepcoefs\[Chi]12C = {V1[2,1]->-((I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) (E1+m1) (E2+m2))),V1[2,2]->-((I m1 Sqrt[-1+\[Sigma]^2] A[1,1])/(2 (E1+E2) (E2+m2))),V1[2,3]->-((I m2 Sqrt[-1+\[Sigma]^2] A[1,2])/(2 (E1+E2) (E1+m1))),V1[2,4]->(I (E1+E2) A[1,1])/(2 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V1[2,5]->(I (E1+E2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V1[2,6]->(I (E1+E2) A[1,2])/(2 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]),V1[2,7]->(3 I m1 Sqrt[-1+\[Sigma]^2] A[1,1])/(4 (E1+E2) (E2+m2)),V1[2,8]->(3 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2) (E1+m1) (E2+m2)),V1[2,9]->(3 I m2 Sqrt[-1+\[Sigma]^2] A[1,2])/(4 (E1+E2) (E1+m1))};
invrepcoefs\[Chi]13C = {V1[3,1]->(3 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2) (E1+m1) m2 (E2+m2)^2),V1[3,2]->-((3 I m1 Sqrt[-1+\[Sigma]^2] A[1,1])/(4 (E1+E2) m2 (E2+m2)^2)),V1[3,3]->-((3 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 (E2+m2))),V1[3,4]->(3 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 (E2+m2)),V1[3,5]->-((3 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) (E1+m1) m2 (E2+m2)^2)),V1[3,6]->-((3 I m2 Sqrt[-1+\[Sigma]^2] A[1,2])/(4 (E1+E2) m1 (E1+m1)^2)),V1[3,7]->(3 I (E1+E2) A[1,1])/(4 m1 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V1[3,8]->(3 I (E1+E2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V1[3,9]->-((3 I (E1+E2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 m1^2 (E1+m1) m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V1[3,10]->-((3 I (E1+E2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V1[3,11]->(3 I (E1+E2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 m1^3 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V1[3,12]->(3 I (E1+E2) A[1,2])/(4 m1^3 (E1+m1)^2 m2 Sqrt[-1+\[Sigma]^2]),V1[3,13]->(15 I m1 Sqrt[-1+\[Sigma]^2] A[1,1])/(8 (E1+E2) m2 (E2+m2)^2),V1[3,14]->(15 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2) (E1+m1) m2 (E2+m2)^2),V1[3,15]->(15 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2) m1 (E1+m1)^2 (E2+m2)),V1[3,16]->(15 I m2 Sqrt[-1+\[Sigma]^2] A[1,2])/(8 (E1+E2) m1 (E1+m1)^2)};
invrepcoefs\[Chi]14C = {V1[4,1]->(27 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 (E2+m2)^2),V1[4,2]->-((I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/((E1+E2)^3 (E1+m1) (E2+m2)^3)),V1[4,3]->-((I m1^3 (-1+\[Sigma]^2)^(3/2) A[1,1])/((E1+E2)^3 (E2+m2)^3)),V1[4,4]->-((I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/((E1+E2)^3 (E1+m1)^3 (E2+m2))),V1[4,5]->-((39 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 (E2+m2)^2)),V1[4,6]->-((I m2^3 (-1+\[Sigma]^2)^(3/2) A[1,2])/((E1+E2)^3 (E1+m1)^3)),V1[4,7]->(I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/((E1+E2) (E1+m1) m2^2 (E2+m2)^3),V1[4,8]->(2 I m1 Sqrt[-1+\[Sigma]^2] A[1,1])/((E1+E2) m2^2 (E2+m2)^3),V1[4,9]->(39 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2),V1[4,10]->-((I (E1+E2) A[1,1])/(m1 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),V1[4,11]->-((27 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2)),V1[4,12]->(I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/((E1+E2) (E1+m1) m2^2 (E2+m2)^3),V1[4,13]->(I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/((E1+E2) m1^2 (E1+m1)^3 (E2+m2)),V1[4,14]->-((I (E1+E2) (3 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(m1^2 (E1+m1) m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),V1[4,15]->(I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/((E1+E2) m1^2 (E1+m1)^3 (E2+m2)),V1[4,16]->(39 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2),V1[4,17]->(2 I m2 Sqrt[-1+\[Sigma]^2] A[1,2])/((E1+E2) m1^2 (E1+m1)^3),V1[4,18]->-((3 I (E1+E2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V1[4,19]->-((I (E1+E2) (m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(m1^4 (E1+m1)^3 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V1[4,20]->-((I (E1+E2) A[1,2])/(m1^4 (E1+m1)^3 m2 Sqrt[-1+\[Sigma]^2])),V1[4,21]->(5 I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1) (E2+m2)^3),V1[4,22]->(5 I m1^3 (-1+\[Sigma]^2)^(3/2) A[1,1])/((E1+E2)^3 (E2+m2)^3),V1[4,23]->(45 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 (E2+m2)^2),V1[4,24]->-((5 I m1 Sqrt[-1+\[Sigma]^2] A[1,1])/((E1+E2) m2^2 (E2+m2)^3)),V1[4,25]->-((5 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) (E1+m1) m2^2 (E2+m2)^3)),V1[4,26]->-((45 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2)),V1[4,27]->-((35 I m1^3 (-1+\[Sigma]^2)^(3/2) A[1,1])/(8 (E1+E2)^3 (E2+m2)^3)),V1[4,28]->-((15 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^2)),V1[4,29]->(5 I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1) (E2+m2)^3),V1[4,30]->(5 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)),V1[4,31]->-((5 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) (E1+m1) m2^2 (E2+m2)^3)),V1[4,32]->(15 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2),V1[4,33]->-((5 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 (E2+m2))),V1[4,34]->-((35 I m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1) (E2+m2)^3)),V1[4,35]->(5 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)),V1[4,36]->(45 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 (E2+m2)^2),V1[4,37]->(5 I m2^3 (-1+\[Sigma]^2)^(3/2) A[1,2])/((E1+E2)^3 (E1+m1)^3),V1[4,38]->-((45 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2 (E2+m2)^2)),V1[4,39]->-((5 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 (E2+m2))),V1[4,40]->-((5 I m2 Sqrt[-1+\[Sigma]^2] A[1,2])/((E1+E2) m1^2 (E1+m1)^3)),V1[4,41]->-((105 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^2 (E2+m2)^2)),V1[4,42]->-((35 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2))),V1[4,43]->-((35 I m2^3 (-1+\[Sigma]^2)^(3/2) A[1,2])/(8 (E1+E2)^3 (E1+m1)^3))};
invrepcoefs\[Chi]15C = {V1[5,1]->-((15 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),V1[5,2]->(5 I m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1) m2 (E2+m2)^4),V1[5,3]->-((5 I m1^3 (-1+\[Sigma]^2)^(3/2) A[1,1])/(4 (E1+E2)^3 m2 (E2+m2)^4)),V1[5,4]->(45 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2),V1[5,5]->-((95 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),V1[5,6]->-((15 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2))),V1[5,7]->-((15 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),V1[5,8]->(45 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3),V1[5,9]->-((15 I m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1) m2 (E2+m2)^4)),V1[5,10]->(5 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)),V1[5,11]->-((95 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),V1[5,12]->-((5 I m2^3 (-1+\[Sigma]^2)^(3/2) A[1,2])/(4 (E1+E2)^3 m1 (E1+m1)^4)),V1[5,13]->-((5 I Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) (E1+m1) m2^3 (E2+m2)^4)),V1[5,14]->(5 I m1 Sqrt[-1+\[Sigma]^2] A[1,1])/(2 (E1+E2) m2^3 (E2+m2)^4),V1[5,15]->(95 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3),V1[5,16]->-((45 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3)),V1[5,17]->(15 I Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) (E1+m1) m2^3 (E2+m2)^4),V1[5,18]->(95 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(8 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2),V1[5,19]->-((5 I (E1+E2) A[1,1])/(4 m1 m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2])),V1[5,20]->-((15 I (E1+E2) (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 m1^2 (E1+m1) m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2])),V1[5,21]->(15 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3),V1[5,22]->-((5 I Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) (E1+m1) m2^3 (E2+m2)^4)),V1[5,23]->-((45 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2)),V1[5,24]->(15 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2),V1[5,25]->-((45 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3)),V1[5,26]->-((5 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^3 (E1+m1)^4 (E2+m2))),V1[5,27]->(5 I (E1+E2) (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 m1^2 (E1+m1) m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2]),V1[5,28]->(45 I (E1+E2) (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 m1^3 (E1+m1)^2 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),V1[5,29]->-((45 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2)),V1[5,30]->(95 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3),V1[5,31]->(15 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^3 (E1+m1)^4 (E2+m2)),V1[5,32]->-((5 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^3 (E1+m1)^4 (E2+m2))),V1[5,33]->(95 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(8 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2),V1[5,34]->(5 I m2 Sqrt[-1+\[Sigma]^2] A[1,2])/(2 (E1+E2) m1^3 (E1+m1)^4),V1[5,35]->-((55 I (E1+E2) (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 m1^3 (E1+m1)^2 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),V1[5,36]->-((55 I (E1+E2) (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(4 m1^4 (E1+m1)^3 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V1[5,37]->(45 I (E1+E2) (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(4 m1^4 (E1+m1)^3 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V1[5,38]->(5 I (E1+E2) (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(2 m1^5 (E1+m1)^4 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V1[5,39]->-((15 I (E1+E2) (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(4 m1^5 (E1+m1)^4 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V1[5,40]->-((5 I (E1+E2) A[1,2])/(4 m1^5 (E1+m1)^4 m2 Sqrt[-1+\[Sigma]^2])),V1[5,41]->-((35 I m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1) m2 (E2+m2)^4)),V1[5,42]->(35 I m1^3 (-1+\[Sigma]^2)^(3/2) A[1,1])/(4 (E1+E2)^3 m2 (E2+m2)^4),V1[5,43]->(35 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3),V1[5,44]->-((105 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),V1[5,45]->(105 I m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1) m2 (E2+m2)^4),V1[5,46]->(105 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2),V1[5,47]->-((35 I m1 Sqrt[-1+\[Sigma]^2] A[1,1])/(4 (E1+E2) m2^3 (E2+m2)^4)),V1[5,48]->-((105 I Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2) (E1+m1) m2^3 (E2+m2)^4)),V1[5,49]->(35 I Sqrt[-1+\[Sigma]^2] (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2) (E1+m1) m2^3 (E2+m2)^4),V1[5,50]->(105 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3),V1[5,51]->-((35 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3)),V1[5,52]->-((105 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(8 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2)),V1[5,53]->-((315 I m1^3 (-1+\[Sigma]^2)^(3/2) A[1,1])/(32 (E1+E2)^3 m2 (E2+m2)^4)),V1[5,54]->-((315 I m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(32 (E1+E2)^3 (E1+m1) m2 (E2+m2)^4)),V1[5,55]->-((105 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),V1[5,56]->(105 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3),V1[5,57]->(105 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)),V1[5,58]->-((35 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2))),V1[5,59]->(35 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2),V1[5,60]->(35 I m2^3 (-1+\[Sigma]^2)^(3/2) A[1,2])/(4 (E1+E2)^3 m1 (E1+m1)^4),V1[5,61]->-((105 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2) m1 (E1+m1)^2 m2^2 (E2+m2)^3)),V1[5,62]->-((35 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2)),V1[5,63]->(105 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(8 (E1+E2) m1^2 (E1+m1)^3 m2 (E2+m2)^2),V1[5,64]->(35 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(8 (E1+E2) m1^3 (E1+m1)^4 (E2+m2)),V1[5,65]->-((105 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(8 (E1+E2) m1^3 (E1+m1)^4 (E2+m2))),V1[5,66]->-((35 I m2 Sqrt[-1+\[Sigma]^2] A[1,2])/(4 (E1+E2) m1^3 (E1+m1)^4)),V1[5,67]->-((315 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(16 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),V1[5,68]->-((315 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+3 m1 (E1+m1) A[1,2]))/(16 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),V1[5,69]->-((315 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+4 m1 (E1+m1) A[1,2]))/(32 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2))),V1[5,70]->-((315 I m2^3 (-1+\[Sigma]^2)^(3/2) A[1,2])/(32 (E1+E2)^3 m1 (E1+m1)^4))};
invrepcoefs\[Chi]16C = {V1[6,1]->-((75 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3)),V1[6,2]->(165 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4),V1[6,3]->-((3 I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1) (E2+m2)^5)),V1[6,4]->-((3 I m1^5 (-1+\[Sigma]^2)^(5/2) A[1,1])/(2 (E1+E2)^5 (E2+m2)^5)),V1[6,5]->(165 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2),V1[6,6]->(45 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3),V1[6,7]->-((195 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4)),V1[6,8]->-((3 I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^5 (E2+m2))),V1[6,9]->-((195 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2)),V1[6,10]->-((3 I m2^5 (-1+\[Sigma]^2)^(5/2) A[1,2])/(2 (E1+E2)^5 (E1+m1)^5)),V1[6,11]->-((165 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),V1[6,12]->(3 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/((E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5),V1[6,13]->(9 I m1^3 (-1+\[Sigma]^2)^(3/2) A[1,1])/(2 (E1+E2)^3 m2^2 (E2+m2)^5),V1[6,14]->-((45 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),V1[6,15]->(195 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),V1[6,16]->(195 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),V1[6,17]->-((3 I Sqrt[-1+\[Sigma]^2] (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) (E1+m1) m2^4 (E2+m2)^5)),V1[6,18]->-((9 I m1 Sqrt[-1+\[Sigma]^2] A[1,1])/(2 (E1+E2) m2^4 (E2+m2)^5)),V1[6,19]->-((195 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4)),V1[6,20]->(3 I (E1+E2) A[1,1])/(2 m1 m2^6 (E2+m2)^5 Sqrt[-1+\[Sigma]^2]),V1[6,21]->(225 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),V1[6,22]->-((165 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),V1[6,23]->(3 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5),V1[6,24]->-((165 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),V1[6,25]->-((45 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),V1[6,26]->(3 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2)),V1[6,27]->(165 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4),V1[6,28]->-((3 I Sqrt[-1+\[Sigma]^2] (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/((E1+E2) (E1+m1) m2^4 (E2+m2)^5)),V1[6,29]->(45 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),V1[6,30]->(3 I (E1+E2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 m1^2 (E1+m1) m2^6 (E2+m2)^5 Sqrt[-1+\[Sigma]^2]),V1[6,31]->-((165 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),V1[6,32]->-((45 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),V1[6,33]->(195 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),V1[6,34]->(3 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/((E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2)),V1[6,35]->(195 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),V1[6,36]->(9 I m2^3 (-1+\[Sigma]^2)^(3/2) A[1,2])/(2 (E1+E2)^3 m1^2 (E1+m1)^5),V1[6,37]->-((90 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/((E1+E2) m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),V1[6,38]->-((225 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4)),V1[6,39]->-((225 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2)),V1[6,40]->(15 I (E1+E2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 m1^3 (E1+m1)^2 m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2]),V1[6,41]->(165 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2),V1[6,42]->(45 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),V1[6,43]->-((3 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/((E1+E2) m1^4 (E1+m1)^5 (E2+m2))),V1[6,44]->(15 I (E1+E2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(m1^4 (E1+m1)^3 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),V1[6,45]->-((3 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^4 (E1+m1)^5 (E2+m2))),V1[6,46]->-((195 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2)),V1[6,47]->-((9 I m2 Sqrt[-1+\[Sigma]^2] A[1,2])/(2 (E1+E2) m1^4 (E1+m1)^5)),V1[6,48]->(15 I (E1+E2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 m1^5 (E1+m1)^4 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V1[6,49]->(3 I (E1+E2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(2 m1^6 (E1+m1)^5 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V1[6,50]->(3 I (E1+E2) A[1,2])/(2 m1^6 (E1+m1)^5 m2 Sqrt[-1+\[Sigma]^2]),V1[6,51]->-((525 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4)),V1[6,52]->(21 I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1) (E2+m2)^5),V1[6,53]->(63 I m1^5 (-1+\[Sigma]^2)^(5/2) A[1,1])/(4 (E1+E2)^5 (E2+m2)^5),V1[6,54]->(1155 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4),V1[6,55]->(105 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2),V1[6,56]->-((21 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5)),V1[6,57]->-((63 I m1^3 (-1+\[Sigma]^2)^(3/2) A[1,1])/(2 (E1+E2)^3 m2^2 (E2+m2)^5)),V1[6,58]->-((1155 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),V1[6,59]->(63 I m1 Sqrt[-1+\[Sigma]^2] A[1,1])/(4 (E1+E2) m2^4 (E2+m2)^5),V1[6,60]->(525 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),V1[6,61]->-((21 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5)),V1[6,62]->(21 I Sqrt[-1+\[Sigma]^2] (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) (E1+m1) m2^4 (E2+m2)^5),V1[6,63]->-((1155 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),V1[6,64]->-((105 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/((E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),V1[6,65]->(315 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4),V1[6,66]->(105 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2),V1[6,67]->-((189 I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(16 (E1+E2)^5 (E1+m1) (E2+m2)^5)),V1[6,68]->-((567 I m1^5 (-1+\[Sigma]^2)^(5/2) A[1,1])/(16 (E1+E2)^5 (E2+m2)^5)),V1[6,69]->-((1575 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(16 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4)),V1[6,70]->(567 I m1^3 (-1+\[Sigma]^2)^(3/2) A[1,1])/(16 (E1+E2)^3 m2^2 (E2+m2)^5),V1[6,71]->(189 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(16 (E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5),V1[6,72]->(1575 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(16 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),V1[6,73]->(693 I m1^5 (-1+\[Sigma]^2)^(5/2) A[1,1])/(32 (E1+E2)^5 (E2+m2)^5),V1[6,74]->(315 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3),V1[6,75]->-((105 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4)),V1[6,76]->(21 I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^5 (E1+m1) (E2+m2)^5),V1[6,77]->-((105 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2)),V1[6,78]->(945 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3),V1[6,79]->(21 I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(4 (E1+E2)^5 (E1+m1)^5 (E2+m2)),V1[6,80]->(105 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),V1[6,81]->-((21 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5)),V1[6,82]->-((945 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),V1[6,83]->(21 I Sqrt[-1+\[Sigma]^2] (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2) (E1+m1) m2^4 (E2+m2)^5),V1[6,84]->-((315 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),V1[6,85]->(105 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),V1[6,86]->(105 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),V1[6,87]->-((105 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4)),V1[6,88]->(105 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),V1[6,89]->-((945 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),V1[6,90]->-((21 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2))),V1[6,91]->(315 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),V1[6,92]->-((105 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2)),V1[6,93]->(21 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1^4 (E1+m1)^5 (E2+m2)),V1[6,94]->(315 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4),V1[6,95]->-((189 I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^5 (E1+m1) (E2+m2)^5)),V1[6,96]->-((315 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3)),V1[6,97]->(189 I m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1) m2^2 (E2+m2)^5),V1[6,98]->-((315 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),V1[6,99]->(315 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),V1[6,100]->(693 I m1^4 (-1+\[Sigma]^2)^(5/2) (5 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(32 (E1+E2)^5 (E1+m1) (E2+m2)^5),V1[6,101]->-((525 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2)),V1[6,102]->(105 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4),V1[6,103]->(21 I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^5 (E2+m2)),V1[6,104]->(1155 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2),V1[6,105]->(63 I m2^5 (-1+\[Sigma]^2)^(5/2) A[1,2])/(4 (E1+E2)^5 (E1+m1)^5),V1[6,106]->-((105 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/((E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4)),V1[6,107]->-((1155 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),V1[6,108]->(105 I Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1 (E1+m1)^2 m2^3 (E2+m2)^4),V1[6,109]->(525 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),V1[6,110]->-((21 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2))),V1[6,111]->-((21 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2))),V1[6,112]->-((1155 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),V1[6,113]->-((63 I m2^3 (-1+\[Sigma]^2)^(3/2) A[1,2])/(2 (E1+E2)^3 m1^2 (E1+m1)^5)),V1[6,114]->(315 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2) m1^3 (E1+m1)^4 m2 (E2+m2)^2),V1[6,115]->(21 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(2 (E1+E2) m1^4 (E1+m1)^5 (E2+m2)),V1[6,116]->(63 I m2 Sqrt[-1+\[Sigma]^2] A[1,2])/(4 (E1+E2) m1^4 (E1+m1)^5),V1[6,117]->-((315 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3)),V1[6,118]->-((315 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4)),V1[6,119]->-((315 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2)),V1[6,120]->(315 I m1 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^2 m2 (E2+m2)^4),V1[6,121]->(315 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),V1[6,122]->(315 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),V1[6,123]->(3465 I m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(32 (E1+E2)^5 (E1+m1)^2 (E2+m2)^4),V1[6,124]->(315 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2),V1[6,125]->-((315 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3)),V1[6,126]->-((189 I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^5 (E1+m1)^5 (E2+m2))),V1[6,127]->(315 I (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),V1[6,128]->-((315 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(4 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2)),V1[6,129]->(189 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(8 (E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2)),V1[6,130]->(3465 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+m1 (E1+m1) A[1,2]))/(16 (E1+E2)^5 (E1+m1)^3 (E2+m2)^3),V1[6,131]->-((189 I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(16 (E1+E2)^5 (E1+m1)^5 (E2+m2))),V1[6,132]->-((1575 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(16 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2)),V1[6,133]->-((567 I m2^5 (-1+\[Sigma]^2)^(5/2) A[1,2])/(16 (E1+E2)^5 (E1+m1)^5)),V1[6,134]->(1575 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(16 (E1+E2)^3 m1 (E1+m1)^4 (E2+m2)^2),V1[6,135]->(189 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(16 (E1+E2)^3 m1^2 (E1+m1)^5 (E2+m2)),V1[6,136]->(567 I m2^3 (-1+\[Sigma]^2)^(3/2) A[1,2])/(16 (E1+E2)^3 m1^2 (E1+m1)^5),V1[6,137]->(3465 I m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+2 m1 (E1+m1) A[1,2]))/(32 (E1+E2)^5 (E1+m1)^4 (E2+m2)^2),V1[6,138]->(693 I m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[1,1]+5 m1 (E1+m1) A[1,2]))/(32 (E1+E2)^5 (E1+m1)^5 (E2+m2)),V1[6,139]->(693 I m2^5 (-1+\[Sigma]^2)^(5/2) A[1,2])/(32 (E1+E2)^5 (E1+m1)^5)};
invrepcoefs\[Chi]22C = {V2[2,1]->1/2 m1 m2 Sqrt[-1+\[Sigma]^2] A[2,5],V2[2,2]->1/2 m1 m2 Sqrt[-1+\[Sigma]^2] A[2,2],V2[2,3]->1/2 m1 m2 Sqrt[-1+\[Sigma]^2] A[2,6],V2[2,4]->-(((E1+E2)^2 (2 m2^2 A[2,2]-A[2,4]))/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2])),V2[2,5]->-(((E1+E2)^2 (A[2,3]+2 m1 m2 A[2,5]))/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2])),V2[2,6]->((E1+E2)^2 (A[2,1]-2 m1^2 A[2,6]))/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]),V2[2,7]->-(3/4) m1 m2 Sqrt[-1+\[Sigma]^2] A[2,2],V2[2,8]->-(3/4) m1 m2 Sqrt[-1+\[Sigma]^2] A[2,5],V2[2,9]->-(3/4) m1 m2 Sqrt[-1+\[Sigma]^2] A[2,6]};
invrepcoefs\[Chi]23C = {V2[3,1]->(3 m1 Sqrt[-1+\[Sigma]^2] A[2,5])/(2 (E2+m2)),V2[3,2]->(3 m1 Sqrt[-1+\[Sigma]^2] A[2,2])/(2 (E2+m2)),V2[3,3]->(3 m1 Sqrt[-1+\[Sigma]^2] A[2,6])/(2 (E2+m2)),V2[3,4]->(3 m2 Sqrt[-1+\[Sigma]^2] A[2,5])/(2 (E1+m1)),V2[3,5]->(3 m2 Sqrt[-1+\[Sigma]^2] A[2,2])/(2 (E1+m1)),V2[3,6]->(3 m2 Sqrt[-1+\[Sigma]^2] A[2,6])/(2 (E1+m1)),V2[3,7]->-((3 (E1+E2)^2 (2 m2^2 A[2,2]-A[2,4]))/(4 m1 m2^4 (E2+m2) Sqrt[-1+\[Sigma]^2])),V2[3,8]->-((3 (E1+E2)^2 (2 m2^2 A[2,2]-A[2,4]))/(4 m1^2 (E1+m1) m2^3 Sqrt[-1+\[Sigma]^2])),V2[3,9]->-((3 (E1+E2)^2 (A[2,3]+2 m1 m2 A[2,5]))/(4 m1^2 m2^3 (E2+m2) Sqrt[-1+\[Sigma]^2])),V2[3,10]->-((3 (E1+E2)^2 (A[2,3]+2 m1 m2 A[2,5]))/(4 m1^3 (E1+m1) m2^2 Sqrt[-1+\[Sigma]^2])),V2[3,11]->(3 (E1+E2)^2 (A[2,1]-2 m1^2 A[2,6]))/(4 m1^3 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V2[3,12]->(3 (E1+E2)^2 (A[2,1]-2 m1^2 A[2,6]))/(4 m1^4 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]),V2[3,13]->(3 Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(4 (E1+m1) (E2+m2)),V2[3,14]->-((15 m1 Sqrt[-1+\[Sigma]^2] A[2,2])/(4 (E2+m2))),V2[3,15]->-((15 m2 Sqrt[-1+\[Sigma]^2] A[2,2])/(4 (E1+m1))),V2[3,16]->-((3 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[2,5]-2 m1 (E1+m1) A[2,6]))/(4 (E1+m1) (E2+m2))),V2[3,17]->-((15 m1 Sqrt[-1+\[Sigma]^2] A[2,5])/(4 (E2+m2))),V2[3,18]->-((15 m2 Sqrt[-1+\[Sigma]^2] A[2,5])/(4 (E1+m1))),V2[3,19]->-((15 m1 Sqrt[-1+\[Sigma]^2] A[2,6])/(4 (E2+m2))),V2[3,20]->-((15 m2 Sqrt[-1+\[Sigma]^2] A[2,6])/(4 (E1+m1)))};
invrepcoefs\[Chi]24C = {V2[4,1]->(3 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (7 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V2[4,2]->(3 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/((E1+E2)^2 (E1+m1) (E2+m2)^2),V2[4,3]->(3 m1^3 m2 (-1+\[Sigma]^2)^(3/2) A[2,2])/((E1+E2)^2 (E2+m2)^2),V2[4,4]->(3 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6]))/((E1+E2)^2 (E1+m1)^2 (E2+m2)),V2[4,5]->(3 m1 m2 (-1+\[Sigma]^2)^(3/2) (3 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (m2 (E2+m2) A[2,5]+3 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V2[4,6]->(3 m1 m2^3 (-1+\[Sigma]^2)^(3/2) A[2,6])/((E1+E2)^2 (E1+m1)^2),V2[4,7]->-((3 Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2) A[2,2]-(E2+m2) A[2,4]+m1 (E1+m1) m2 A[2,5]))/((E1+m1) m2^2 (E2+m2)^2)),V2[4,8]->(3 m1 Sqrt[-1+\[Sigma]^2] (-4 m2^2 A[2,2]+A[2,4]))/(2 m2^3 (E2+m2)^2),V2[4,9]->-(1/(4 m1 (E1+m1)^2 m2 (E2+m2)^2))3 Sqrt[-1+\[Sigma]^2] (3 m2^2 (E2+m2)^2 A[2,2]-2 (E2+m2)^2 A[2,4]+m1 (E1+m1) (m2 (E2+m2) A[2,5]+3 m1 (E1+m1) A[2,6])),V2[4,10]->(3 (E1+E2)^2 (2 m2^2 A[2,2]-A[2,4]))/(2 m1 m2^5 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V2[4,11]->-(1/(2 m1 (E1+m1)^2 m2 (E2+m2)^2))3 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 A[2,2]+(E1+m1) (2 (E2+m2) A[2,3]+m1 (7 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6]))),V2[4,12]->-((3 Sqrt[-1+\[Sigma]^2] (4 m2^2 (E2+m2) A[2,2]+(E1+m1) (A[2,3]+2 m1 m2 A[2,5])))/(2 (E1+m1) m2^2 (E2+m2)^2)),V2[4,13]->-((3 Sqrt[-1+\[Sigma]^2] ((E2+m2) A[2,3]+2 m1 (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(2 m1^2 (E1+m1)^2 (E2+m2))),V2[4,14]->(3 (E1+E2)^2 (4 m2^2 (E2+m2) A[2,2]+(E1+m1) A[2,3]-2 (E2+m2) A[2,4]+2 m1 (E1+m1) m2 A[2,5]))/(2 m1^2 (E1+m1) m2^4 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V2[4,15]->-((3 Sqrt[-1+\[Sigma]^2] ((-E1-m1) A[2,1]+m1 (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(m1^2 (E1+m1)^2 (E2+m2))),V2[4,16]->-(1/(4 m1 (E1+m1)^2 m2 (E2+m2)^2))3 Sqrt[-1+\[Sigma]^2] (-2 (E1+m1)^2 A[2,1]+3 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (m2 (E2+m2) A[2,5]+3 m1 (E1+m1) A[2,6])),V2[4,17]->(3 m2 Sqrt[-1+\[Sigma]^2] (A[2,1]-4 m1^2 A[2,6]))/(2 m1^3 (E1+m1)^2),V2[4,18]->(3 (E1+E2)^2 (-(E1+m1)^2 A[2,1]+2 m2^2 (E2+m2)^2 A[2,2]+2 E1 E2 A[2,3]+2 E2 m1 A[2,3]+2 E1 m2 A[2,3]+2 m1 m2 A[2,3]-E2^2 A[2,4]-2 E2 m2 A[2,4]-m2^2 A[2,4]+4 E1 E2 m1 m2 A[2,5]+4 E2 m1^2 m2 A[2,5]+4 E1 m1 m2^2 A[2,5]+4 m1^2 m2^2 A[2,5]+2 E1^2 m1^2 A[2,6]+4 E1 m1^3 A[2,6]+2 m1^4 A[2,6]))/(2 m1^3 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V2[4,19]->(3 (E1+E2)^2 (-2 (E1+m1) A[2,1]+(E2+m2) A[2,3]+2 m1 (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(2 m1^4 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V2[4,20]->-((3 (E1+E2)^2 (A[2,1]-2 m1^2 A[2,6]))/(2 m1^5 (E1+m1)^2 m2 Sqrt[-1+\[Sigma]^2])),V2[4,21]->-((15 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(2 (E1+E2)^2 (E1+m1) (E2+m2)^2)),V2[4,22]->-((15 m1^3 m2 (-1+\[Sigma]^2)^(3/2) A[2,2])/((E1+E2)^2 (E2+m2)^2)),V2[4,23]->-((15 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V2[4,24]->(15 m1 Sqrt[-1+\[Sigma]^2] (8 m2^2 A[2,2]-A[2,4]))/(8 m2^3 (E2+m2)^2),V2[4,25]->(15 Sqrt[-1+\[Sigma]^2] (8 m2^2 (E2+m2) A[2,2]+(E1+m1) (A[2,3]+4 m1 m2 A[2,5])))/(8 (E1+m1) m2^2 (E2+m2)^2),V2[4,26]->1/(8 m1 (E1+m1)^2 m2 (E2+m2)^2) 15 Sqrt[-1+\[Sigma]^2] (-(E1+m1)^2 A[2,1]+2 m2^2 (E2+m2)^2 A[2,2]+2 m1 (E1+m1) (m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])),V2[4,27]->(105 m1^3 m2 (-1+\[Sigma]^2)^(3/2) A[2,2])/(8 (E1+E2)^2 (E2+m2)^2),V2[4,28]->-((15 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V2[4,29]->-((15 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(2 (E1+E2)^2 (E1+m1) (E2+m2)^2)),V2[4,30]->-((15 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6]))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2))),V2[4,31]->(15 Sqrt[-1+\[Sigma]^2] (4 m2^2 (E2+m2) A[2,2]-(E2+m2) A[2,4]+2 m1 (E1+m1) m2 A[2,5]))/(4 (E1+m1) m2^2 (E2+m2)^2),V2[4,32]->1/(4 m1 (E1+m1)^2 m2 (E2+m2)^2) 15 Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) ((E2+m2) A[2,3]+2 m1 (3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6]))),V2[4,33]->(15 Sqrt[-1+\[Sigma]^2] ((-E1-m1) A[2,1]+2 m1 (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(4 m1^2 (E1+m1)^2 (E2+m2)),V2[4,34]->(105 m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(8 (E1+E2)^2 (E1+m1) (E2+m2)^2),V2[4,35]->-((15 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6]))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2))),V2[4,36]->-((15 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V2[4,37]->-((15 m1 m2^3 (-1+\[Sigma]^2)^(3/2) A[2,6])/((E1+E2)^2 (E1+m1)^2)),V2[4,38]->1/(8 m1 (E1+m1)^2 m2 (E2+m2)^2) 15 Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2)^2 A[2,2]-(E2+m2)^2 A[2,4]+2 m1 (E1+m1) (m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])),V2[4,39]->(15 Sqrt[-1+\[Sigma]^2] ((E2+m2) A[2,3]+4 m1 (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 m1^2 (E1+m1)^2 (E2+m2)),V2[4,40]->-((15 m2 Sqrt[-1+\[Sigma]^2] (A[2,1]-8 m1^2 A[2,6]))/(8 m1^3 (E1+m1)^2)),V2[4,41]->(105 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (2 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V2[4,42]->(105 m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6]))/(8 (E1+E2)^2 (E1+m1)^2 (E2+m2)),V2[4,43]->(105 m1 m2^3 (-1+\[Sigma]^2)^(3/2) A[2,6])/(8 (E1+E2)^2 (E1+m1)^2)};
invrepcoefs\[Chi]25C = {V2[5,1]->(15 m1 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (-3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^3),V2[5,2]->(5 m1^2 (-1+\[Sigma]^2)^(3/2) (-3 m2 (E2+m2) A[2,2]+2 m1 (E1+m1) A[2,5]))/(2 (E1+E2)^2 (E1+m1) (E2+m2)^3),V2[5,3]->(5 m1^3 (-1+\[Sigma]^2)^(3/2) A[2,2])/((E1+E2)^2 (E2+m2)^3),V2[5,4]->-((15 m1 m2 (-1+\[Sigma]^2)^(3/2) (-3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6]))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V2[5,5]->(5 m1 (-1+\[Sigma]^2)^(3/2) (15 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^3),V2[5,6]->(45 m1 m2^2 (-1+\[Sigma]^2)^(3/2) A[2,6])/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)),V2[5,7]->(15 (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^2 A[2,2]+m1 (E1+m1) m2 (-3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^2),V2[5,8]->-((15 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[2,2]-3 m1 (E1+m1) A[2,5]))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V2[5,9]->(45 m1^2 m2 (-1+\[Sigma]^2)^(3/2) A[2,2])/(2 (E1+E2)^2 (E1+m1) (E2+m2)^2),V2[5,10]->(5 m2^2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[2,5]-3 m1 (E1+m1) A[2,6]))/(2 (E1+E2)^2 (E1+m1)^3 (E2+m2)),V2[5,11]->(5 (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^2 A[2,2]+3 m1 (E1+m1) m2 (m2 (E2+m2) A[2,5]+5 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^2),V2[5,12]->(5 m2^3 (-1+\[Sigma]^2)^(3/2) A[2,6])/((E1+E2)^2 (E1+m1)^3),V2[5,13]->-((5 Sqrt[-1+\[Sigma]^2] (-6 m2^2 (E2+m2) A[2,2]+3 (E2+m2) A[2,4]+4 m1 (E1+m1) m2 A[2,5]))/(4 (E1+m1) m2^3 (E2+m2)^3)),V2[5,14]->(5 m1 Sqrt[-1+\[Sigma]^2] (-4 m2^2 A[2,2]+A[2,4]))/(2 m2^4 (E2+m2)^3),V2[5,15]->-(1/(4 m1 (E1+m1)^2 m2^2 (E2+m2)^3))5 Sqrt[-1+\[Sigma]^2] (15 m2^2 (E2+m2)^2 A[2,2]-9 (E2+m2)^2 A[2,4]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])),V2[5,16]->-((15 Sqrt[-1+\[Sigma]^2] (-2 m2^2 (E2+m2) A[2,2]+(E2+m2) A[2,4]+6 m1 (E1+m1) m2 A[2,5]))/(4 m1 (E1+m1)^2 m2^2 (E2+m2)^2)),V2[5,17]->(45 Sqrt[-1+\[Sigma]^2] (-4 m2^2 A[2,2]+A[2,4]))/(4 (E1+m1) m2^3 (E2+m2)^2),V2[5,18]->-(1/(4 m1^2 (E1+m1)^3 m2 (E2+m2)^2))5 Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 A[2,2]-2 (E2+m2)^2 A[2,4]+3 m1 (E1+m1) (m2 (E2+m2) A[2,5]+5 m1 (E1+m1) A[2,6])),V2[5,19]->(5 (E1+E2)^2 (2 m2^2 A[2,2]-A[2,4]))/(2 m1 m2^6 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),V2[5,20]->(45 (E1+E2)^2 (2 m2^2 A[2,2]-A[2,4]))/(4 m1^2 (E1+m1) m2^5 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V2[5,21]->-(1/(4 m1 (E1+m1)^2 m2^2 (E2+m2)^3))15 Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) ((-E2-m2) A[2,3]+2 m1 (-3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6]))),V2[5,22]->-((5 Sqrt[-1+\[Sigma]^2] (-3 m2^2 (E2+m2) A[2,2]+(E1+m1) (A[2,3]+2 m1 m2 A[2,5])))/(2 (E1+m1) m2^3 (E2+m2)^3)),V2[5,23]->-((15 Sqrt[-1+\[Sigma]^2] (3 (E2+m2) A[2,3]+6 m1 m2 (E2+m2) A[2,5]-2 m1^2 (E1+m1) A[2,6]))/(4 m1^2 (E1+m1)^2 m2 (E2+m2)^2)),V2[5,24]->-(1/(4 m1^2 (E1+m1)^3 m2 (E2+m2)^2))15 Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) ((-E2-m2) A[2,3]+2 m1 (-3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6]))),V2[5,25]->-((15 Sqrt[-1+\[Sigma]^2] (-2 m2^2 (E2+m2) A[2,2]+3 (E1+m1) (A[2,3]+2 m1 m2 A[2,5])))/(4 m1 (E1+m1)^2 m2^2 (E2+m2)^2)),V2[5,26]->-((5 Sqrt[-1+\[Sigma]^2] ((E2+m2) A[2,3]+m1 (2 m2 (E2+m2) A[2,5]-3 m1 (E1+m1) A[2,6])))/(2 m1^3 (E1+m1)^3 (E2+m2))),V2[5,27]->(5 (E1+E2)^2 (-6 m2^2 (E2+m2) A[2,2]+2 (E1+m1) A[2,3]+3 E2 A[2,4]+3 m2 A[2,4]+4 E1 m1 m2 A[2,5]+4 m1^2 m2 A[2,5]))/(4 m1^2 (E1+m1) m2^5 (E2+m2)^3 Sqrt[-1+\[Sigma]^2]),V2[5,28]->(15 (E1+E2)^2 (-2 m2^2 (E2+m2) A[2,2]+3 (E1+m1) A[2,3]+E2 A[2,4]+m2 A[2,4]+6 E1 m1 m2 A[2,5]+6 m1^2 m2 A[2,5]))/(4 m1^3 (E1+m1)^2 m2^4 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V2[5,29]->-((15 Sqrt[-1+\[Sigma]^2] ((E1+m1) A[2,1]+6 m1 m2 (E2+m2) A[2,5]-2 m1^2 (E1+m1) A[2,6]))/(4 m1^2 (E1+m1)^2 m2 (E2+m2)^2)),V2[5,30]->-(1/(4 m1 (E1+m1)^2 m2^2 (E2+m2)^3))5 Sqrt[-1+\[Sigma]^2] (-2 (E1+m1)^2 A[2,1]+15 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])),V2[5,31]->(45 Sqrt[-1+\[Sigma]^2] (A[2,1]-4 m1^2 A[2,6]))/(4 m1^3 (E1+m1)^2 (E2+m2)),V2[5,32]->-((5 Sqrt[-1+\[Sigma]^2] (3 (E1+m1) A[2,1]+4 m1 m2 (E2+m2) A[2,5]-6 m1^2 (E1+m1) A[2,6]))/(4 m1^3 (E1+m1)^3 (E2+m2))),V2[5,33]->-(1/(4 m1^2 (E1+m1)^3 m2 (E2+m2)^2))5 Sqrt[-1+\[Sigma]^2] (-9 (E1+m1)^2 A[2,1]+m2^2 (E2+m2)^2 A[2,2]+3 m1 (E1+m1) (m2 (E2+m2) A[2,5]+5 m1 (E1+m1) A[2,6])),V2[5,34]->(5 m2 Sqrt[-1+\[Sigma]^2] (A[2,1]-4 m1^2 A[2,6]))/(2 m1^4 (E1+m1)^3),V2[5,35]->-((5 (E1+E2)^2 (2 (E1+m1)^2 A[2,1]-18 m2^2 (E2+m2)^2 A[2,2]+3 E1 E2 A[2,3]+3 E2 m1 A[2,3]+3 E1 m2 A[2,3]+3 m1 m2 A[2,3]+9 E2^2 A[2,4]+18 E2 m2 A[2,4]+9 m2^2 A[2,4]+6 E1 E2 m1 m2 A[2,5]+6 E2 m1^2 m2 A[2,5]+6 E1 m1 m2^2 A[2,5]+6 m1^2 m2^2 A[2,5]-4 E1^2 m1^2 A[2,6]-8 E1 m1^3 A[2,6]-4 m1^4 A[2,6]))/(4 m1^3 (E1+m1)^2 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),V2[5,36]->-((5 (E1+E2)^2 (9 (E1+m1)^2 A[2,1]-4 m2^2 (E2+m2)^2 A[2,2]+3 E1 E2 A[2,3]+3 E2 m1 A[2,3]+3 E1 m2 A[2,3]+3 m1 m2 A[2,3]+2 E2^2 A[2,4]+4 E2 m2 A[2,4]+2 m2^2 A[2,4]+6 E1 E2 m1 m2 A[2,5]+6 E2 m1^2 m2 A[2,5]+6 E1 m1 m2^2 A[2,5]+6 m1^2 m2^2 A[2,5]-18 E1^2 m1^2 A[2,6]-36 E1 m1^3 A[2,6]-18 m1^4 A[2,6]))/(4 m1^4 (E1+m1)^3 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V2[5,37]->(15 (E1+E2)^2 ((E1+m1) A[2,1]+3 (E2+m2) A[2,3]+6 m1 m2 (E2+m2) A[2,5]-2 m1^2 (E1+m1) A[2,6]))/(4 m1^4 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V2[5,38]->(5 (E1+E2)^2 (3 (E1+m1) A[2,1]+2 (E2+m2) A[2,3]+4 m1 m2 (E2+m2) A[2,5]-6 m1^2 (E1+m1) A[2,6]))/(4 m1^5 (E1+m1)^3 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V2[5,39]->-((45 (E1+E2)^2 (A[2,1]-2 m1^2 A[2,6]))/(4 m1^5 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V2[5,40]->-((5 (E1+E2)^2 (A[2,1]-2 m1^2 A[2,6]))/(2 m1^6 (E1+m1)^3 m2 Sqrt[-1+\[Sigma]^2])),V2[5,41]->(45 m1 m2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V2[5,42]->(45 m1^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(4 (E1+E2)^2 (E1+m1) (E2+m2)^3),V2[5,43]->(45 m2^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)),V2[5,44]->-((45 Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(4 (E1+m1) m2^2 (E2+m2)^3)),V2[5,45]->-((45 Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2)),V2[5,46]->-((45 Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(4 m1^2 (E1+m1)^3 (E2+m2))),V2[5,47]->-((35 m1^2 (-1+\[Sigma]^2)^(3/2) (-3 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(4 (E1+E2)^2 (E1+m1) (E2+m2)^3)),V2[5,48]->-((35 m1^3 (-1+\[Sigma]^2)^(3/2) A[2,2])/((E1+E2)^2 (E2+m2)^3)),V2[5,49]->-((35 m1 (-1+\[Sigma]^2)^(3/2) (12 m2^2 (E2+m2)^2 A[2,2]+m1^2 (E1+m1)^2 A[2,6]))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^3)),V2[5,50]->(105 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[2,2]-m1 (E1+m1) A[2,5]))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V2[5,51]->-((525 m1^2 m2 (-1+\[Sigma]^2)^(3/2) A[2,2])/(4 (E1+E2)^2 (E1+m1) (E2+m2)^2)),V2[5,52]->-((105 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]+m1^2 (E1+m1)^2 A[2,6]))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^2)),V2[5,53]->(35 m1 Sqrt[-1+\[Sigma]^2] (8 m2^2 A[2,2]-A[2,4]))/(8 m2^4 (E2+m2)^3),V2[5,54]->(105 Sqrt[-1+\[Sigma]^2] (10 m2^2 A[2,2]-A[2,4]))/(8 (E1+m1) m2^3 (E2+m2)^2),V2[5,55]->(35 Sqrt[-1+\[Sigma]^2] (-6 m2^2 (E2+m2) A[2,2]+(E1+m1) (A[2,3]+2 m1 m2 A[2,5])))/(8 (E1+m1) m2^3 (E2+m2)^3),V2[5,56]->(105 Sqrt[-1+\[Sigma]^2] (-2 m2^2 (E2+m2) A[2,2]+(E1+m1) (A[2,3]+2 m1 m2 A[2,5])))/(8 m1 (E1+m1)^2 m2^2 (E2+m2)^2),V2[5,57]->(35 Sqrt[-1+\[Sigma]^2] (-(E1+m1)^2 A[2,1]+2 (12 m2^2 (E2+m2)^2 A[2,2]+m1^2 (E1+m1)^2 A[2,6])))/(8 m1 (E1+m1)^2 m2^2 (E2+m2)^3),V2[5,58]->(105 Sqrt[-1+\[Sigma]^2] (-(E1+m1)^2 A[2,1]+2 (m2^2 (E2+m2)^2 A[2,2]+m1^2 (E1+m1)^2 A[2,6])))/(8 m1^2 (E1+m1)^3 m2 (E2+m2)^2),V2[5,59]->-((105 m1^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(8 (E1+E2)^2 (E1+m1) (E2+m2)^3)),V2[5,60]->(315 m1^3 (-1+\[Sigma]^2)^(3/2) A[2,2])/(8 (E1+E2)^2 (E2+m2)^3),V2[5,61]->(945 m1^2 m2 (-1+\[Sigma]^2)^(3/2) A[2,2])/(8 (E1+E2)^2 (E1+m1) (E2+m2)^2),V2[5,62]->-((45 m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[2,5]-2 m1 (E1+m1) A[2,6]))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V2[5,63]->-((45 m1^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[2,5]-2 m1 (E1+m1) A[2,6]))/(4 (E1+E2)^2 (E1+m1) (E2+m2)^3)),V2[5,64]->-((45 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[2,5]-2 m1 (E1+m1) A[2,6]))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2))),V2[5,65]->(45 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[2,5]-2 m1 (E1+m1) A[2,6]))/(4 (E1+m1) m2^2 (E2+m2)^3),V2[5,66]->(45 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[2,5]-2 m1 (E1+m1) A[2,6]))/(2 m1 (E1+m1)^2 m2 (E2+m2)^2),V2[5,67]->(45 Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[2,5]-2 m1 (E1+m1) A[2,6]))/(4 m1^2 (E1+m1)^3 (E2+m2)),V2[5,68]->(105 m1^2 m2 (-1+\[Sigma]^2)^(3/2) A[2,5])/(4 (E1+E2)^2 (E1+m1) (E2+m2)^2),V2[5,69]->-((105 m1^3 (-1+\[Sigma]^2)^(3/2) A[2,5])/(4 (E1+E2)^2 (E2+m2)^3)),V2[5,70]->-((105 m1 m2^2 (-1+\[Sigma]^2)^(3/2) A[2,5])/((E1+E2)^2 (E1+m1)^2 (E2+m2))),V2[5,71]->(105 m1 m2^2 (-1+\[Sigma]^2)^(3/2) A[2,5])/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)),V2[5,72]->-((105 m1^2 m2 (-1+\[Sigma]^2)^(3/2) A[2,5])/((E1+E2)^2 (E1+m1) (E2+m2)^2)),V2[5,73]->-((105 m2^3 (-1+\[Sigma]^2)^(3/2) A[2,5])/(4 (E1+E2)^2 (E1+m1)^3)),V2[5,74]->(105 m1 Sqrt[-1+\[Sigma]^2] A[2,5])/(4 m2^2 (E2+m2)^3),V2[5,75]->(105 Sqrt[-1+\[Sigma]^2] A[2,5])/((E1+m1) m2 (E2+m2)^2),V2[5,76]->-((105 Sqrt[-1+\[Sigma]^2] A[2,5])/(4 (E1+m1) m2 (E2+m2)^2)),V2[5,77]->-((105 Sqrt[-1+\[Sigma]^2] A[2,5])/(4 m1 (E1+m1)^2 (E2+m2))),V2[5,78]->(105 Sqrt[-1+\[Sigma]^2] A[2,5])/(m1 (E1+m1)^2 (E2+m2)),V2[5,79]->(105 m2 Sqrt[-1+\[Sigma]^2] A[2,5])/(4 m1^2 (E1+m1)^3),V2[5,80]->-((105 m1 (-1+\[Sigma]^2)^(3/2) (-4 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^2 (E2+m2)^3)),V2[5,81]->(315 m1^3 (-1+\[Sigma]^2)^(3/2) A[2,5])/(8 (E1+E2)^2 (E2+m2)^3),V2[5,82]->(945 m1^2 m2 (-1+\[Sigma]^2)^(3/2) A[2,5])/(8 (E1+E2)^2 (E1+m1) (E2+m2)^2),V2[5,83]->(105 m1 m2 (-1+\[Sigma]^2)^(3/2) (-m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6]))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V2[5,84]->-((105 m1 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]+m1^2 (E1+m1)^2 A[2,6]))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^3)),V2[5,85]->-((525 m1 m2^2 (-1+\[Sigma]^2)^(3/2) A[2,6])/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2))),V2[5,86]->-((35 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[2,5]-3 m1 (E1+m1) A[2,6]))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2))),V2[5,87]->-((35 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]+12 m1^2 (E1+m1)^2 A[2,6]))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^2)),V2[5,88]->-((35 m2^3 (-1+\[Sigma]^2)^(3/2) A[2,6])/((E1+E2)^2 (E1+m1)^3)),V2[5,89]->(105 Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2)^2 A[2,2]-(E2+m2)^2 A[2,4]+2 m1^2 (E1+m1)^2 A[2,6]))/(8 m1 (E1+m1)^2 m2^2 (E2+m2)^3),V2[5,90]->(35 Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2)^2 A[2,2]-(E2+m2)^2 A[2,4]+24 m1^2 (E1+m1)^2 A[2,6]))/(8 m1^2 (E1+m1)^3 m2 (E2+m2)^2),V2[5,91]->(105 Sqrt[-1+\[Sigma]^2] ((E2+m2) A[2,3]+2 m1 (m2 (E2+m2) A[2,5]-m1 (E1+m1) A[2,6])))/(8 m1^2 (E1+m1)^2 m2 (E2+m2)^2),V2[5,92]->(35 Sqrt[-1+\[Sigma]^2] ((E2+m2) A[2,3]+2 m1 (m2 (E2+m2) A[2,5]-3 m1 (E1+m1) A[2,6])))/(8 m1^3 (E1+m1)^3 (E2+m2)),V2[5,93]->-((105 Sqrt[-1+\[Sigma]^2] (A[2,1]-10 m1^2 A[2,6]))/(8 m1^3 (E1+m1)^2 (E2+m2))),V2[5,94]->-((35 m2 Sqrt[-1+\[Sigma]^2] (A[2,1]-8 m1^2 A[2,6]))/(8 m1^4 (E1+m1)^3)),V2[5,95]->(105 (-1+\[Sigma]^2)^(3/2) (2 m2^3 (E2+m2)^2 A[2,2]-m1 (E1+m1) m2 (-m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^3 (E2+m2)^2),V2[5,96]->(315 m1 (-1+\[Sigma]^2)^(3/2) (3 m2^2 (E2+m2)^2 A[2,2]+m1^2 (E1+m1)^2 A[2,6]))/(8 (E1+E2)^2 (E1+m1)^2 (E2+m2)^3),V2[5,97]->(315 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]+3 m1^2 (E1+m1)^2 A[2,6]))/(8 (E1+E2)^2 (E1+m1)^3 (E2+m2)^2),V2[5,98]->(105 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[2,5]-2 m1 (E1+m1) A[2,6]))/(8 (E1+E2)^2 (E1+m1)^3 (E2+m2)),V2[5,99]->(945 m1 m2^2 (-1+\[Sigma]^2)^(3/2) A[2,5])/(8 (E1+E2)^2 (E1+m1)^2 (E2+m2)),V2[5,100]->(315 m2^3 (-1+\[Sigma]^2)^(3/2) A[2,5])/(8 (E1+E2)^2 (E1+m1)^3),V2[5,101]->(945 m1 m2^2 (-1+\[Sigma]^2)^(3/2) A[2,6])/(8 (E1+E2)^2 (E1+m1)^2 (E2+m2)),V2[5,102]->(315 m2^3 (-1+\[Sigma]^2)^(3/2) A[2,6])/(8 (E1+E2)^2 (E1+m1)^3)};
invrepcoefs\[Chi]26C = {V2[6,1]->(15 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (6 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (-19 m2 (E2+m2) A[2,5]+6 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),V2[6,2]->(15 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (-10 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (5 m2 (E2+m2) A[2,5]+3 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4),V2[6,3]->(15 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(2 (E1+E2)^4 (E1+m1) (E2+m2)^4),V2[6,4]->(15 m1^5 m2 (-1+\[Sigma]^2)^(5/2) A[2,2])/(2 (E1+E2)^4 (E2+m2)^4),V2[6,5]->(15 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (3 m2^2 (E2+m2)^2 A[2,2]-5 m1 (E1+m1) (-m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V2[6,6]->(15 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (31 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),V2[6,7]->(15 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (22 m2^2 (E2+m2)^2 A[2,2]-m1 (E1+m1) (-3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(4 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4),V2[6,8]->(15 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6]))/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2)),V2[6,9]->(15 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (-m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+22 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V2[6,10]->(15 m1 m2^5 (-1+\[Sigma]^2)^(5/2) A[2,6])/(2 (E1+E2)^4 (E1+m1)^4),V2[6,11]->-((15 m1 (-1+\[Sigma]^2)^(3/2) (-20 m2^2 (E2+m2)^2 A[2,2]+13 (E2+m2)^2 A[2,4]+2 m1 (E1+m1) (5 m2 (E2+m2) A[2,5]+3 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4)),V2[6,12]->-((15 m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2^2 (E2+m2) A[2,2]-(E2+m2) A[2,4]+m1 (E1+m1) m2 A[2,5]))/((E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4)),V2[6,13]->-((15 m1^3 (-1+\[Sigma]^2)^(3/2) (6 m2^2 A[2,2]-A[2,4]))/(4 (E1+E2)^2 m2^3 (E2+m2)^4)),V2[6,14]->-((15 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 A[2,2]-4 (E2+m2)^2 A[2,4]+m1 (E1+m1) (31 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),V2[6,15]->(15 m1 (-1+\[Sigma]^2)^(3/2) (-88 m2^2 (E2+m2)^2 A[2,2]+25 (E2+m2)^2 A[2,4]+4 m1 (E1+m1) (-3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),V2[6,16]->(15 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]+(E2+m2)^2 A[2,4]-m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+22 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),V2[6,17]->(15 Sqrt[-1+\[Sigma]^2] (4 m2^2 (E2+m2) A[2,2]-2 (E2+m2) A[2,4]+m1 (E1+m1) m2 A[2,5]))/(2 (E1+m1) m2^4 (E2+m2)^4),V2[6,18]->(15 m1 Sqrt[-1+\[Sigma]^2] (3 m2^2 A[2,2]-A[2,4]))/(2 m2^5 (E2+m2)^4),V2[6,19]->1/(8 m1 (E1+m1)^2 m2^3 (E2+m2)^4) 15 Sqrt[-1+\[Sigma]^2] (44 m2^2 (E2+m2)^2 A[2,2]-25 (E2+m2)^2 A[2,4]-2 m1 (E1+m1) (-3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])),V2[6,20]->-((15 (E1+E2)^2 (2 m2^2 A[2,2]-A[2,4]))/(4 m1 m2^7 (E2+m2)^4 Sqrt[-1+\[Sigma]^2])),V2[6,21]->-((15 (-1+\[Sigma]^2)^(3/2) (36 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) (-13 (E2+m2) A[2,3]+6 m1 (-19 m2 (E2+m2) A[2,5]+6 m1 (E1+m1) A[2,6]))))/(8 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),V2[6,22]->-((15 m1 (-1+\[Sigma]^2)^(3/2) (-10 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) (2 (E2+m2) A[2,3]+m1 (5 m2 (E2+m2) A[2,5]+3 m1 (E1+m1) A[2,6]))))/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4)),V2[6,23]->-((15 m1^2 (-1+\[Sigma]^2)^(3/2) (8 m2^2 (E2+m2) A[2,2]+(E1+m1) (A[2,3]+2 m1 m2 A[2,5])))/(4 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4)),V2[6,24]->-((15 (-1+\[Sigma]^2)^(3/2) (3 m2^3 (E2+m2)^2 A[2,2]-(E1+m1) m2 (-2 (E2+m2) A[2,3]+5 m1 (-m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6]))))/(2 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2)),V2[6,25]->-((15 (-1+\[Sigma]^2)^(3/2) (4 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) (25 (E2+m2) A[2,3]+62 m1 m2 (E2+m2) A[2,5]+4 m1^2 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),V2[6,26]->-((15 m2^2 (-1+\[Sigma]^2)^(3/2) ((E2+m2) A[2,3]+2 m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2))),V2[6,27]->1/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^4) 15 Sqrt[-1+\[Sigma]^2] (-20 m2^2 (E2+m2)^2 A[2,2]+4 (E1+m1) (E2+m2) A[2,3]+13 E2^2 A[2,4]+26 E2 m2 A[2,4]+13 m2^2 A[2,4]+10 E1 E2 m1 m2 A[2,5]+10 E2 m1^2 m2 A[2,5]+10 E1 m1 m2^2 A[2,5]+10 m1^2 m2^2 A[2,5]+6 E1^2 m1^2 A[2,6]+12 E1 m1^3 A[2,6]+6 m1^4 A[2,6]),V2[6,28]->(15 Sqrt[-1+\[Sigma]^2] (8 m2^2 (E2+m2) A[2,2]+(E1+m1) A[2,3]-2 (E2+m2) A[2,4]+2 m1 (E1+m1) m2 A[2,5]))/(2 (E1+m1) m2^4 (E2+m2)^4),V2[6,29]->(15 Sqrt[-1+\[Sigma]^2] (4 m2^2 (E2+m2)^2 A[2,2]+25 (E1+m1) (E2+m2) A[2,3]-8 E2^2 A[2,4]-16 E2 m2 A[2,4]-8 m2^2 A[2,4]+62 E1 E2 m1 m2 A[2,5]+62 E2 m1^2 m2 A[2,5]+62 E1 m1 m2^2 A[2,5]+62 m1^2 m2^2 A[2,5]+4 E1^2 m1^2 A[2,6]+8 E1 m1^3 A[2,6]+4 m1^4 A[2,6]))/(8 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),V2[6,30]->-((15 (E1+E2)^2 (8 m2^2 (E2+m2) A[2,2]+(E1+m1) A[2,3]-4 (E2+m2) A[2,4]+2 m1 (E1+m1) m2 A[2,5]))/(4 m1^2 (E1+m1) m2^6 (E2+m2)^4 Sqrt[-1+\[Sigma]^2])),V2[6,31]->-((15 m2 (-1+\[Sigma]^2)^(3/2) (13 (E1+m1)^2 A[2,1]+6 m2^2 (E2+m2)^2 A[2,2]-10 m1 (E1+m1) (-m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2)),V2[6,32]->-((15 (-1+\[Sigma]^2)^(3/2) (-4 (E1+m1)^2 A[2,1]+2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (31 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),V2[6,33]->(15 m1 (-1+\[Sigma]^2)^(3/2) ((E1+m1)^2 A[2,1]-22 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (-3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),V2[6,34]->-((15 m2^2 (-1+\[Sigma]^2)^(3/2) ((-E1-m1) A[2,1]+m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/((E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2))),V2[6,35]->(15 m2 (-1+\[Sigma]^2)^(3/2) (25 (E1+m1)^2 A[2,1]+4 m2^2 (E2+m2)^2 A[2,2]-4 m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+22 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),V2[6,36]->(15 m2^3 (-1+\[Sigma]^2)^(3/2) (A[2,1]-6 m1^2 A[2,6]))/(4 (E1+E2)^2 m1^3 (E1+m1)^4),V2[6,37]->-((15 Sqrt[-1+\[Sigma]^2] (4 (E1+m1)^2 A[2,1]-20 m2^2 (E2+m2)^2 A[2,2]+13 E1 E2 A[2,3]+13 E2 m1 A[2,3]+13 E1 m2 A[2,3]+13 m1 m2 A[2,3]+4 E2^2 A[2,4]+8 E2 m2 A[2,4]+4 m2^2 A[2,4]+26 E1 E2 m1 m2 A[2,5]+26 E2 m1^2 m2 A[2,5]+26 E1 m1 m2^2 A[2,5]+26 m1^2 m2^2 A[2,5]-20 E1^2 m1^2 A[2,6]-40 E1 m1^3 A[2,6]-20 m1^4 A[2,6]))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),V2[6,38]->1/(8 m1 (E1+m1)^2 m2^3 (E2+m2)^4) 15 Sqrt[-1+\[Sigma]^2] (-4 (E1+m1)^2 A[2,1]+68 m2^2 (E2+m2)^2 A[2,2]+8 E1 E2 A[2,3]+8 E2 m1 A[2,3]+8 E1 m2 A[2,3]+8 m1 m2 A[2,3]-25 E2^2 A[2,4]-50 E2 m2 A[2,4]-25 m2^2 A[2,4]+22 E1 E2 m1 m2 A[2,5]+22 E2 m1^2 m2 A[2,5]+22 E1 m1 m2^2 A[2,5]+22 m1^2 m2^2 A[2,5]+2 E1^2 m1^2 A[2,6]+4 E1 m1^3 A[2,6]+2 m1^4 A[2,6]),V2[6,39]->1/(8 m1^3 (E1+m1)^4 m2 (E2+m2)^2) 15 Sqrt[-1+\[Sigma]^2] (-25 (E1+m1)^2 A[2,1]+2 m2^2 (E2+m2)^2 A[2,2]+8 (E1+m1) (E2+m2) A[2,3]-4 E2^2 A[2,4]-8 E2 m2 A[2,4]-4 m2^2 A[2,4]+22 E1 E2 m1 m2 A[2,5]+22 E2 m1^2 m2 A[2,5]+22 E1 m1 m2^2 A[2,5]+22 m1^2 m2^2 A[2,5]+68 E1^2 m1^2 A[2,6]+136 E1 m1^3 A[2,6]+68 m1^4 A[2,6]),V2[6,40]->(15 (E1+E2)^2 ((E1+m1)^2 A[2,1]-2 (6 m2^2 (E2+m2)^2 A[2,2]+2 (E1+m1) (E2+m2) A[2,3]-3 E2^2 A[2,4]-6 E2 m2 A[2,4]-3 m2^2 A[2,4]+4 E1 E2 m1 m2 A[2,5]+4 E2 m1^2 m2 A[2,5]+4 E1 m1 m2^2 A[2,5]+4 m1^2 m2^2 A[2,5]+E1^2 m1^2 A[2,6]+2 E1 m1^3 A[2,6]+m1^4 A[2,6])))/(4 m1^3 (E1+m1)^2 m2^5 (E2+m2)^4 Sqrt[-1+\[Sigma]^2]),V2[6,41]->1/(4 m1^3 (E1+m1)^4 m2 (E2+m2)^2) 15 Sqrt[-1+\[Sigma]^2] (13 (E1+m1)^2 A[2,1]+6 m2^2 (E2+m2)^2 A[2,2]-2 (E1+m1) (-2 (E2+m2) A[2,3]+5 m1 (-m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6]))),V2[6,42]->(15 Sqrt[-1+\[Sigma]^2] (-8 (E1+m1)^2 A[2,1]+4 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) (25 (E2+m2) A[2,3]+62 m1 m2 (E2+m2) A[2,5]+4 m1^2 (E1+m1) A[2,6])))/(8 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),V2[6,43]->(15 Sqrt[-1+\[Sigma]^2] (-2 (E1+m1) A[2,1]+(E2+m2) A[2,3]+2 m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(2 m1^4 (E1+m1)^4 (E2+m2)),V2[6,44]->-((15 (E1+E2)^2 (-2 (E1+m1)^2 A[2,1]+4 m2^2 (E2+m2)^2 A[2,2]+3 E1 E2 A[2,3]+3 E2 m1 A[2,3]+3 E1 m2 A[2,3]+3 m1 m2 A[2,3]-2 E2^2 A[2,4]-4 E2 m2 A[2,4]-2 m2^2 A[2,4]+6 E1 E2 m1 m2 A[2,5]+6 E2 m1^2 m2 A[2,5]+6 E1 m1 m2^2 A[2,5]+6 m1^2 m2^2 A[2,5]+4 E1^2 m1^2 A[2,6]+8 E1 m1^3 A[2,6]+4 m1^4 A[2,6]))/(2 m1^4 (E1+m1)^3 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),V2[6,45]->(15 Sqrt[-1+\[Sigma]^2] (-2 (E1+m1) A[2,1]+m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(2 m1^4 (E1+m1)^4 (E2+m2)),V2[6,46]->1/(8 m1^3 (E1+m1)^4 m2 (E2+m2)^2) 15 Sqrt[-1+\[Sigma]^2] (-25 (E1+m1)^2 A[2,1]-2 m2^2 (E2+m2)^2 A[2,2]+2 m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+22 m1 (E1+m1) A[2,6])),V2[6,47]->-((15 m2 Sqrt[-1+\[Sigma]^2] (A[2,1]-3 m1^2 A[2,6]))/(2 m1^5 (E1+m1)^4)),V2[6,48]->-((15 (E1+E2)^2 (-6 (E1+m1)^2 A[2,1]+2 m2^2 (E2+m2)^2 A[2,2]+4 E1 E2 A[2,3]+4 E2 m1 A[2,3]+4 E1 m2 A[2,3]+4 m1 m2 A[2,3]-E2^2 A[2,4]-2 E2 m2 A[2,4]-m2^2 A[2,4]+8 E1 E2 m1 m2 A[2,5]+8 E2 m1^2 m2 A[2,5]+8 E1 m1 m2^2 A[2,5]+8 m1^2 m2^2 A[2,5]+12 E1^2 m1^2 A[2,6]+24 E1 m1^3 A[2,6]+12 m1^4 A[2,6]))/(4 m1^5 (E1+m1)^4 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V2[6,49]->-((15 (E1+E2)^2 (-4 (E1+m1) A[2,1]+(E2+m2) A[2,3]+2 m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(4 m1^6 (E1+m1)^4 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V2[6,50]->(15 (E1+E2)^2 (A[2,1]-2 m1^2 A[2,6]))/(4 m1^7 (E1+m1)^4 m2 Sqrt[-1+\[Sigma]^2]),V2[6,51]->-((105 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (-12 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(8 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),V2[6,52]->-((105 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(2 (E1+E2)^4 (E1+m1) (E2+m2)^4)),V2[6,53]->-((315 m1^5 m2 (-1+\[Sigma]^2)^(5/2) A[2,2])/(4 (E1+E2)^4 (E2+m2)^4)),V2[6,54]->-((105 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (7 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),V2[6,55]->-((105 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (32 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (9 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(8 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),V2[6,56]->-((105 m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6]))/(4 (E1+E2)^4 (E1+m1)^3 (E2+m2)^2)),V2[6,57]->(105 m1^2 (-1+\[Sigma]^2)^(3/2) (8 m2^2 (E2+m2) A[2,2]-(E2+m2) A[2,4]+2 m1 (E1+m1) m2 A[2,5]))/(4 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4),V2[6,58]->(105 m1^3 (-1+\[Sigma]^2)^(3/2) (12 m2^2 A[2,2]-A[2,4]))/(8 (E1+E2)^2 m2^3 (E2+m2)^4),V2[6,59]->(105 m1 (-1+\[Sigma]^2)^(3/2) (32 m2^2 (E2+m2)^2 A[2,2]-4 (E2+m2)^2 A[2,4]+m1 (E1+m1) (9 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),V2[6,60]->(105 m1 Sqrt[-1+\[Sigma]^2] (-6 m2^2 A[2,2]+A[2,4]))/(8 m2^5 (E2+m2)^4),V2[6,61]->(105 m1 (-1+\[Sigma]^2)^(3/2) (-12 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) ((E2+m2) A[2,3]+m1 (m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6]))))/(4 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),V2[6,62]->(105 m1^2 (-1+\[Sigma]^2)^(3/2) (16 m2^2 (E2+m2) A[2,2]+(E1+m1) (A[2,3]+4 m1 m2 A[2,5])))/(8 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4),V2[6,63]->(105 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) (2 (E2+m2) A[2,3]+m1 (7 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6]))))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),V2[6,64]->-(1/(8 (E1+m1) m2^4 (E2+m2)^4))105 Sqrt[-1+\[Sigma]^2] (16 m2^2 (E2+m2) A[2,2]+(E1+m1) A[2,3]-2 E2 A[2,4]-2 m2 A[2,4]+4 E1 m1 m2 A[2,5]+4 m1^2 m2 A[2,5]),V2[6,65]->(105 (-1+\[Sigma]^2)^(3/2) (-(E1+m1)^2 A[2,1]+2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (7 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),V2[6,66]->(105 m1 (-1+\[Sigma]^2)^(3/2) (-(E1+m1)^2 A[2,1]+32 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (9 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),V2[6,67]->(105 m2 (-1+\[Sigma]^2)^(3/2) ((-E1-m1) A[2,1]+m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(2 (E1+E2)^2 m1 (E1+m1)^3 (E2+m2)^2),V2[6,68]->-(1/(8 m1 (E1+m1)^2 m2^3 (E2+m2)^4))105 Sqrt[-1+\[Sigma]^2] (-(E1+m1)^2 A[2,1]+2 (10 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) (E2+m2) A[2,3]-2 E2^2 A[2,4]-4 E2 m2 A[2,4]-2 m2^2 A[2,4]+5 E1 E2 m1 m2 A[2,5]+5 E2 m1^2 m2 A[2,5]+5 E1 m1 m2^2 A[2,5]+5 m1^2 m2^2 A[2,5]+E1^2 m1^2 A[2,6]+2 E1 m1^3 A[2,6]+m1^4 A[2,6])),V2[6,69]->-((105 Sqrt[-1+\[Sigma]^2] (-(E1+m1)^2 A[2,1]+2 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) (2 (E2+m2) A[2,3]+m1 (7 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6]))))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),V2[6,70]->-((105 Sqrt[-1+\[Sigma]^2] (-2 (E1+m1) A[2,1]+m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(4 m1^3 (E1+m1)^3 m2 (E2+m2)^2)),V2[6,71]->(945 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(16 (E1+E2)^4 (E1+m1) (E2+m2)^4),V2[6,72]->(2835 m1^5 m2 (-1+\[Sigma]^2)^(5/2) A[2,2])/(16 (E1+E2)^4 (E2+m2)^4),V2[6,73]->(315 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (18 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (6 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(16 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4),V2[6,74]->-((315 m1^3 (-1+\[Sigma]^2)^(3/2) (18 m2^2 A[2,2]-A[2,4]))/(32 (E1+E2)^2 m2^3 (E2+m2)^4)),V2[6,75]->-((315 m1^2 (-1+\[Sigma]^2)^(3/2) (24 m2^2 (E2+m2) A[2,2]+(E1+m1) (A[2,3]+6 m1 m2 A[2,5])))/(32 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4)),V2[6,76]->-((315 m1 (-1+\[Sigma]^2)^(3/2) (-(E1+m1)^2 A[2,1]+36 m2^2 (E2+m2)^2 A[2,2]+2 m1 (E1+m1) (6 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(32 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4)),V2[6,77]->-((3465 m1^5 m2 (-1+\[Sigma]^2)^(5/2) A[2,2])/(32 (E1+E2)^4 (E2+m2)^4)),V2[6,78]->(105 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (19 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),V2[6,79]->-((105 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(2 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),V2[6,80]->-((105 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(4 (E1+E2)^4 (E1+m1) (E2+m2)^4)),V2[6,81]->-((105 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),V2[6,82]->-((945 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),V2[6,83]->-((105 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6]))/(4 (E1+E2)^4 (E1+m1)^4 (E2+m2))),V2[6,84]->(105 m1 (-1+\[Sigma]^2)^(3/2) (4 m2^2 (E2+m2)^2 A[2,2]+(E2+m2)^2 A[2,4]+2 m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),V2[6,85]->(105 m1^2 (-1+\[Sigma]^2)^(3/2) (8 m2^2 (E2+m2) A[2,2]-(E2+m2) A[2,4]+2 m1 (E1+m1) m2 A[2,5]))/(4 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4),V2[6,86]->(105 (-1+\[Sigma]^2)^(3/2) (18 m2^2 (E2+m2)^2 A[2,2]-2 (E2+m2)^2 A[2,4]+9 m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),V2[6,87]->-((105 Sqrt[-1+\[Sigma]^2] (4 m2^2 (E2+m2) A[2,2]-(E2+m2) A[2,4]+m1 (E1+m1) m2 A[2,5]))/(4 (E1+m1) m2^4 (E2+m2)^4)),V2[6,88]->-((105 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) ((E2+m2) A[2,3]+m1 (19 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6]))))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),V2[6,89]->(105 m1 (-1+\[Sigma]^2)^(3/2) (4 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) ((E2+m2) A[2,3]+2 m1 (3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6]))))/(4 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4),V2[6,90]->(105 (-1+\[Sigma]^2)^(3/2) (2 m2^3 (E2+m2)^2 A[2,2]+(E1+m1) m2 ((E2+m2) A[2,3]+6 m1 m2 (E2+m2) A[2,5]+4 m1^2 (E1+m1) A[2,6])))/(4 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),V2[6,91]->-(1/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^4))105 Sqrt[-1+\[Sigma]^2] (4 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) (E2+m2) A[2,3]+E2^2 A[2,4]+2 E2 m2 A[2,4]+m2^2 A[2,4]+6 E1 E2 m1 m2 A[2,5]+6 E2 m1^2 m2 A[2,5]+6 E1 m1 m2^2 A[2,5]+6 m1^2 m2^2 A[2,5]+2 E1^2 m1^2 A[2,6]+4 E1 m1^3 A[2,6]+2 m1^4 A[2,6]),V2[6,92]->(105 m2 (-1+\[Sigma]^2)^(3/2) ((E1+m1)^2 A[2,1]+2 m2^2 (E2+m2)^2 A[2,2]+2 m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),V2[6,93]->(105 (-1+\[Sigma]^2)^(3/2) (-2 (E1+m1)^2 A[2,1]+18 m2^2 (E2+m2)^2 A[2,2]+9 m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),V2[6,94]->(105 m2^2 (-1+\[Sigma]^2)^(3/2) ((-E1-m1) A[2,1]+2 m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)),V2[6,95]->(105 Sqrt[-1+\[Sigma]^2] ((E1+m1)^2 A[2,1]-8 m2^2 (E2+m2)^2 A[2,2]+E1 E2 A[2,3]+E2 m1 A[2,3]+E1 m2 A[2,3]+m1 m2 A[2,3]+E2^2 A[2,4]+2 E2 m2 A[2,4]+m2^2 A[2,4]-4 E1 E2 m1 m2 A[2,5]-4 E2 m1^2 m2 A[2,5]-4 E1 m1 m2^2 A[2,5]-4 m1^2 m2^2 A[2,5]-8 E1^2 m1^2 A[2,6]-16 E1 m1^3 A[2,6]-8 m1^4 A[2,6]))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),V2[6,96]->-(1/(4 m1^3 (E1+m1)^4 m2 (E2+m2)^2))105 Sqrt[-1+\[Sigma]^2] ((E1+m1)^2 A[2,1]+2 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) ((E2+m2) A[2,3]+6 m1 m2 (E2+m2) A[2,5]+4 m1^2 (E1+m1) A[2,6])),V2[6,97]->-((105 Sqrt[-1+\[Sigma]^2] ((-E1-m1) A[2,1]+m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(4 m1^4 (E1+m1)^4 (E2+m2))),V2[6,98]->(315 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6]))/(4 (E1+E2)^4 (E1+m1) (E2+m2)^4),V2[6,99]->(945 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(8 (E1+E2)^4 (E1+m1) (E2+m2)^4),V2[6,100]->(315 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),V2[6,101]->-((315 m1^2 (-1+\[Sigma]^2)^(3/2) (12 m2^2 (E2+m2) A[2,2]-(E2+m2) A[2,4]+3 m1 (E1+m1) m2 A[2,5]))/(8 (E1+E2)^2 (E1+m1) m2^2 (E2+m2)^4)),V2[6,102]->-((315 m1 (-1+\[Sigma]^2)^(3/2) ((E2+m2) A[2,3]+2 m1 (3 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1) m2 (E2+m2)^4)),V2[6,103]->-((315 (-1+\[Sigma]^2)^(3/2) (-(E1+m1)^2 A[2,1]+8 m2^2 (E2+m2)^2 A[2,2]+4 m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),V2[6,104]->-((3465 m1^4 m2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(32 (E1+E2)^4 (E1+m1) (E2+m2)^4)),V2[6,105]->(105 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (-m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (-m2 (E2+m2) A[2,5]+12 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V2[6,106]->-((105 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (7 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),V2[6,107]->-((105 m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (4 m2 (E2+m2) A[2,2]+m1 (E1+m1) A[2,5]))/(4 (E1+E2)^4 (E1+m1)^2 (E2+m2)^3)),V2[6,108]->-((105 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6]))/(2 (E1+E2)^4 (E1+m1)^4 (E2+m2))),V2[6,109]->-((105 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (9 m2 (E2+m2) A[2,5]+32 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),V2[6,110]->-((315 m1 m2^5 (-1+\[Sigma]^2)^(5/2) A[2,6])/(4 (E1+E2)^4 (E1+m1)^4)),V2[6,111]->(105 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 A[2,2]-(E2+m2)^2 A[2,4]+m1 (E1+m1) (7 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),V2[6,112]->(105 m1 (-1+\[Sigma]^2)^(3/2) (4 m2^2 (E2+m2) A[2,2]-(E2+m2) A[2,4]+m1 (E1+m1) m2 A[2,5]))/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^3),V2[6,113]->(105 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[2,2]-(E2+m2)^2 A[2,4]+m1 (E1+m1) (9 m2 (E2+m2) A[2,5]+32 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),V2[6,114]->-((105 Sqrt[-1+\[Sigma]^2] (4 m2^2 (E2+m2) A[2,2]-2 (E2+m2) A[2,4]+m1 (E1+m1) m2 A[2,5]))/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^3)),V2[6,115]->(105 (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^2 A[2,2]-(E1+m1) m2 ((-E2-m2) A[2,3]+m1 (-m2 (E2+m2) A[2,5]+12 m1 (E1+m1) A[2,6]))))/(4 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),V2[6,116]->(105 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) (2 (E2+m2) A[2,3]+m1 (7 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6]))))/(4 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3),V2[6,117]->(105 m2^2 (-1+\[Sigma]^2)^(3/2) ((E2+m2) A[2,3]+4 m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)),V2[6,118]->-((105 Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2)^2 A[2,2]+2 (E1+m1) (E2+m2) A[2,3]-E2^2 A[2,4]-2 E2 m2 A[2,4]-m2^2 A[2,4]+7 E1 E2 m1 m2 A[2,5]+7 E2 m1^2 m2 A[2,5]+7 E1 m1 m2^2 A[2,5]+7 m1^2 m2^2 A[2,5]+2 E1^2 m1^2 A[2,6]+4 E1 m1^3 A[2,6]+2 m1^4 A[2,6]))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),V2[6,119]->(105 m2^2 (-1+\[Sigma]^2)^(3/2) ((-E1-m1) A[2,1]+2 m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(4 (E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)),V2[6,120]->(105 m2 (-1+\[Sigma]^2)^(3/2) (-4 (E1+m1)^2 A[2,1]+m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (9 m2 (E2+m2) A[2,5]+32 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2),V2[6,121]->-((105 m2^3 (-1+\[Sigma]^2)^(3/2) (A[2,1]-12 m1^2 A[2,6]))/(8 (E1+E2)^2 m1^3 (E1+m1)^4)),V2[6,122]->-(1/(8 m1^3 (E1+m1)^4 m2 (E2+m2)^2))105 Sqrt[-1+\[Sigma]^2] (-4 (E1+m1)^2 A[2,1]+2 m2^2 (E2+m2)^2 A[2,2]+2 E1 E2 A[2,3]+2 E2 m1 A[2,3]+2 E1 m2 A[2,3]+2 m1 m2 A[2,3]-E2^2 A[2,4]-2 E2 m2 A[2,4]-m2^2 A[2,4]+10 E1 E2 m1 m2 A[2,5]+10 E2 m1^2 m2 A[2,5]+10 E1 m1 m2^2 A[2,5]+10 m1^2 m2^2 A[2,5]+20 E1^2 m1^2 A[2,6]+40 E1 m1^3 A[2,6]+20 m1^4 A[2,6]),V2[6,123]->-((105 Sqrt[-1+\[Sigma]^2] (-2 (E1+m1) A[2,1]+(E2+m2) A[2,3]+4 m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(8 m1^4 (E1+m1)^4 (E2+m2))),V2[6,124]->(105 m2 Sqrt[-1+\[Sigma]^2] (A[2,1]-6 m1^2 A[2,6]))/(8 m1^5 (E1+m1)^4),V2[6,125]->(315 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),V2[6,126]->(315 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (18 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (9 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4),V2[6,127]->(315 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[2,2]+9 m1 (E1+m1) (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V2[6,128]->-((315 m1 (-1+\[Sigma]^2)^(3/2) (36 m2^2 (E2+m2)^2 A[2,2]-3 (E2+m2)^2 A[2,4]+2 m1 (E1+m1) (9 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(16 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^4)),V2[6,129]->-((315 (-1+\[Sigma]^2)^(3/2) (4 m2^2 (E2+m2)^2 A[2,2]+(E1+m1) (3 (E2+m2) A[2,3]+6 m1 m2 (E2+m2) A[2,5]+4 m1^2 (E1+m1) A[2,6])))/(16 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),V2[6,130]->-((315 m2 (-1+\[Sigma]^2)^(3/2) (-3 (E1+m1)^2 A[2,1]+4 m2^2 (E2+m2)^2 A[2,2]+18 m1 (E1+m1) (m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(16 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2)),V2[6,131]->-((3465 m1^3 m2 (-1+\[Sigma]^2)^(5/2) (6 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (4 m2 (E2+m2) A[2,5]+m1 (E1+m1) A[2,6])))/(32 (E1+E2)^4 (E1+m1)^2 (E2+m2)^4)),V2[6,132]->(315 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[2,2]+3 m1 (E1+m1) A[2,5]))/(4 (E1+E2)^4 (E1+m1)^4 (E2+m2)),V2[6,133]->(315 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(2 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3),V2[6,134]->(945 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6]))/(8 (E1+E2)^4 (E1+m1)^4 (E2+m2)),V2[6,135]->-((315 (-1+\[Sigma]^2)^(3/2) (8 m2^2 (E2+m2)^2 A[2,2]-(E2+m2)^2 A[2,4]+4 m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 (E1+m1)^3 (E2+m2)^3)),V2[6,136]->-((315 (-1+\[Sigma]^2)^(3/2) (2 m2^3 (E2+m2) A[2,2]+(E1+m1) m2 (A[2,3]+6 m1 m2 A[2,5])))/(8 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2))),V2[6,137]->(315 m2^2 (-1+\[Sigma]^2)^(3/2) ((E1+m1) A[2,1]-3 m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(8 (E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2)),V2[6,138]->-((3465 m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[2,2]+m1 (E1+m1) (3 m2 (E2+m2) A[2,5]+2 m1 (E1+m1) A[2,6])))/(16 (E1+E2)^4 (E1+m1)^3 (E2+m2)^3)),V2[6,139]->(945 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6]))/(16 (E1+E2)^4 (E1+m1)^4 (E2+m2)),V2[6,140]->(315 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[2,2]+6 m1 (E1+m1) (m2 (E2+m2) A[2,5]+3 m1 (E1+m1) A[2,6])))/(16 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2),V2[6,141]->(2835 m1 m2^5 (-1+\[Sigma]^2)^(5/2) A[2,6])/(16 (E1+E2)^4 (E1+m1)^4),V2[6,142]->-((315 m2 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 A[2,2]-(E2+m2)^2 A[2,4]+12 m1 (E1+m1) (m2 (E2+m2) A[2,5]+3 m1 (E1+m1) A[2,6])))/(32 (E1+E2)^2 m1 (E1+m1)^4 (E2+m2)^2)),V2[6,143]->-((315 m2^2 (-1+\[Sigma]^2)^(3/2) ((E2+m2) A[2,3]+6 m1 (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6])))/(32 (E1+E2)^2 m1^2 (E1+m1)^4 (E2+m2))),V2[6,144]->(315 m2^3 (-1+\[Sigma]^2)^(3/2) (A[2,1]-18 m1^2 A[2,6]))/(32 (E1+E2)^2 m1^3 (E1+m1)^4),V2[6,145]->-((3465 m1 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[2,2]+2 m1 (E1+m1) (2 m2 (E2+m2) A[2,5]+3 m1 (E1+m1) A[2,6])))/(32 (E1+E2)^4 (E1+m1)^4 (E2+m2)^2)),V2[6,146]->-((3465 m1 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[2,5]+4 m1 (E1+m1) A[2,6]))/(32 (E1+E2)^4 (E1+m1)^4 (E2+m2))),V2[6,147]->-((3465 m1 m2^5 (-1+\[Sigma]^2)^(5/2) A[2,6])/(32 (E1+E2)^4 (E1+m1)^4))};
invrepcoefs\[Chi]33C = {V3[3,1]->3/2 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,2],V3[3,2]->3/2 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,9],V3[3,3]->3/2 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,6],V3[3,4]->3/2 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,10],V3[3,5]->-((3 I (E1+E2)^3 (2 m2^2 A[3,2]-A[3,4]))/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2])),V3[3,6]->-((3 I (E1+E2)^3 (2 m2^2 A[3,6]-A[3,8]))/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2])),V3[3,7]->-((3 I (E1+E2)^3 A[3,3])/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2])),V3[3,8]->-((3 I (E1+E2)^3 A[3,7])/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2])),V3[3,9]->(3 I (E1+E2)^3 (A[3,1]-2 m1^2 A[3,9]))/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]),V3[3,10]->(3 I (E1+E2)^3 (A[3,5]-2 m1^2 A[3,10]))/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]),V3[3,11]->-(3/2) I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,6],V3[3,12]->-(15/4) I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,2],V3[3,13]->-(15/4) I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,6],V3[3,14]->3/2 I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,9],V3[3,15]->-(15/4) I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,9],V3[3,16]->-(15/4) I (E1+E2) m1 m2 Sqrt[-1+\[Sigma]^2] A[3,10]};
invrepcoefs\[Chi]34C = {V3[4,1]->(3 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9]))/(2 (E1+E2) (E1+m1) (E2+m2)),V3[4,2]->(6 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/((E1+E2) (E1+m1) (E2+m2)),V3[4,3]->(6 I m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[3,2])/((E1+E2) (E2+m2)),V3[4,4]->(6 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))/((E1+E2) (E1+m1) (E2+m2)),V3[4,5]->(9 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9]))/(2 (E1+E2) (E1+m1) (E2+m2)),V3[4,6]->(6 I m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[3,10])/((E1+E2) (E1+m1)),V3[4,7]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2^3 (E2+m2) A[3,2]-m2 (E2+m2) A[3,4]+m1 (E1+m1) (2 m2^2 A[3,6]-A[3,8])))/((E1+m1) m2^2 (E2+m2))),V3[4,8]->-((3 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (4 m2^2 A[3,2]-A[3,4]))/(m2^2 (E2+m2))),V3[4,9]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (3 m2^2 (E2+m2) A[3,6]-2 (E2+m2) A[3,8]+3 m1 (E1+m1) m2 A[3,9]))/(2 (E1+m1) m2 (E2+m2))),V3[4,10]->(3 I (E1+E2)^3 (2 m2^2 A[3,2]-A[3,4]))/(m1 m2^4 (E2+m2) Sqrt[-1+\[Sigma]^2]),V3[4,11]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[3,3]+m1 m2^2 (E2+m2) A[3,6]+m1 (E1+m1) (A[3,7]+m1 m2 A[3,9])))/(m1 (E1+m1) m2 (E2+m2))),V3[4,12]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2) A[3,2]+(E1+m1) (A[3,3]+2 m1 m2 A[3,6])))/((E1+m1) m2 (E2+m2))),V3[4,13]->-((3 I (E1+E2) Sqrt[-1+\[Sigma]^2] ((E2+m2) A[3,7]+2 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(m1 (E1+m1) (E2+m2))),V3[4,14]->(3 I (E1+E2)^3 (2 m2^3 (E2+m2) A[3,2]+(E1+m1) m2 A[3,3]-E2 m2 A[3,4]-m2^2 A[3,4]+2 E1 m1 m2^2 A[3,6]+2 m1^2 m2^2 A[3,6]-E1 m1 A[3,8]-m1^2 A[3,8]))/(m1^2 (E1+m1) m2^4 (E2+m2) Sqrt[-1+\[Sigma]^2]),V3[4,15]->-(1/(m1^2 (E1+m1) (E2+m2)))3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2) A[3,1]+m1 ((-E1-m1) A[3,5]+2 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))),V3[4,16]->(3 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 (E1+m1) A[3,1]-3 m1 (m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/(2 m1 (E1+m1) (E2+m2)),V3[4,17]->(3 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (A[3,5]-4 m1^2 A[3,10]))/(m1^2 (E1+m1)),V3[4,18]->(3 I (E1+E2)^3 ((-E1-m1) m2 A[3,1]+m2 (E2+m2) A[3,3]+m1 (2 m2^2 (E2+m2) A[3,6]+(E1+m1) A[3,7]-E2 A[3,8]-m2 A[3,8]+2 E1 m1 m2 A[3,9]+2 m1^2 m2 A[3,9])))/(m1^3 (E1+m1) m2^3 (E2+m2) Sqrt[-1+\[Sigma]^2]),V3[4,19]->(3 I (E1+E2)^3 (-m2 (E2+m2) A[3,1]+m1 ((-E1-m1) A[3,5]+(E2+m2) A[3,7]+2 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(m1^4 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V3[4,20]->-((3 I (E1+E2)^3 (A[3,5]-2 m1^2 A[3,10]))/(m1^4 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),V3[4,21]->-((15 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/((E1+E2) (E1+m1) (E2+m2))),V3[4,22]->-((30 I m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[3,2])/((E1+E2) (E2+m2))),V3[4,23]->-((15 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9]))/(2 (E1+E2) (E1+m1) (E2+m2))),V3[4,24]->(15 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (8 m2^2 A[3,2]-A[3,4]))/(4 m2^2 (E2+m2)),V3[4,25]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (4 m2^2 (E2+m2) A[3,2]+(E1+m1) (A[3,3]+4 m1 m2 A[3,6])))/(4 (E1+m1) m2 (E2+m2)),V3[4,26]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] ((-E1-m1) A[3,1]+2 m1 (m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/(4 m1 (E1+m1) (E2+m2)),V3[4,27]->(105 I m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[3,2])/(4 (E1+E2) (E2+m2)),V3[4,28]->-((15 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9]))/((E1+E2) (E1+m1) (E2+m2))),V3[4,29]->-((15 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/((E1+E2) (E1+m1) (E2+m2))),V3[4,30]->-((15 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))/((E1+E2) (E1+m1) (E2+m2))),V3[4,31]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (4 m2^3 (E2+m2) A[3,2]-m2 (E2+m2) A[3,4]+m1 (E1+m1) (4 m2^2 A[3,6]-A[3,8])))/(4 (E1+m1) m2^2 (E2+m2)),V3[4,32]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[3,3]+4 m1 m2^2 (E2+m2) A[3,6]+m1 (E1+m1) (A[3,7]+4 m1 m2 A[3,9])))/(4 m1 (E1+m1) m2 (E2+m2)),V3[4,33]->-(1/(4 m1^2 (E1+m1) (E2+m2)))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[3,1]+m1 ((E1+m1) A[3,5]-4 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))),V3[4,34]->(105 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(4 (E1+E2) (E1+m1) (E2+m2)),V3[4,35]->-((15 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))/((E1+E2) (E1+m1) (E2+m2))),V3[4,36]->-((15 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9]))/(2 (E1+E2) (E1+m1) (E2+m2))),V3[4,37]->-((30 I m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[3,10])/((E1+E2) (E1+m1))),V3[4,38]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2) A[3,6]-(E2+m2) A[3,8]+2 m1 (E1+m1) m2 A[3,9]))/(4 (E1+m1) m2 (E2+m2)),V3[4,39]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] ((E2+m2) A[3,7]+4 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(4 m1 (E1+m1) (E2+m2)),V3[4,40]->-((15 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (A[3,5]-8 m1^2 A[3,10]))/(4 m1^2 (E1+m1))),V3[4,41]->(105 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9]))/(4 (E1+E2) (E1+m1) (E2+m2)),V3[4,42]->(105 I m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))/(4 (E1+E2) (E1+m1) (E2+m2)),V3[4,43]->(105 I m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[3,10])/(4 (E1+E2) (E1+m1))};
invrepcoefs\[Chi]35C = {V3[5,1]->(15 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (2 m2 (E2+m2) A[3,6]+3 m1 (E1+m1) A[3,9])))/(4 (E1+E2) (E1+m1)^2 (E2+m2)^2),V3[5,2]->-((15 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(2 (E1+E2) (E1+m1) (E2+m2)^2)),V3[5,3]->(15 I m1^3 m2 (-1+\[Sigma]^2)^(3/2) A[3,2])/((E1+E2) (E2+m2)^2),V3[5,4]->-((15 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))/(2 (E1+E2) (E1+m1) (E2+m2)^2)),V3[5,5]->(15 I m1 m2 (-1+\[Sigma]^2)^(3/2) (5 m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (10 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/(4 (E1+E2) (E1+m1)^2 (E2+m2)^2),V3[5,6]->(45 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10]))/(2 (E1+E2) (E1+m1)^2 (E2+m2)),V3[5,7]->(15 I m1 m2 (-1+\[Sigma]^2)^(3/2) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(4 (E1+E2) (E1+m1)^2 (E2+m2)^2),V3[5,8]->-((15 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,2]+2 m1 (E1+m1) A[3,6]))/(2 (E1+E2) (E1+m1)^2 (E2+m2))),V3[5,9]->(45 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(2 (E1+E2) (E1+m1) (E2+m2)^2),V3[5,10]->-((15 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10]))/(2 (E1+E2) (E1+m1)^2 (E2+m2))),V3[5,11]->(15 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[3,6]+5 m1 (E1+m1) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(4 (E1+E2) (E1+m1)^2 (E2+m2)^2),V3[5,12]->(15 I m1 m2^3 (-1+\[Sigma]^2)^(3/2) A[3,10])/((E1+E2) (E1+m1)^2),V3[5,13]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (4 m2^3 (E2+m2) A[3,2]-2 m2 (E2+m2) A[3,4]+m1 (E1+m1) (2 m2^2 A[3,6]-A[3,8])))/(4 (E1+m1) m2^3 (E2+m2)^2),V3[5,14]->-((15 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (4 m2^2 A[3,2]-A[3,4]))/(2 m2^3 (E2+m2)^2)),V3[5,15]->-(1/(4 m1 (E1+m1)^2 m2^2 (E2+m2)^2))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (5 m2^3 (E2+m2)^2 A[3,2]-3 m2 (E2+m2)^2 A[3,4]+m1 (E1+m1) (10 m2^2 (E2+m2) A[3,6]-6 (E2+m2) A[3,8]+m1 (E1+m1) m2 A[3,9])),V3[5,16]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2^3 (E2+m2) A[3,2]-m2 (E2+m2) A[3,4]+2 m1 (E1+m1) (2 m2^2 A[3,6]-A[3,8])))/(4 m1 (E1+m1)^2 m2^2 (E2+m2)),V3[5,17]->-((45 I (E1+E2) Sqrt[-1+\[Sigma]^2] (8 m2^3 (E2+m2) A[3,2]-2 m2 (E2+m2) A[3,4]+m1 (E1+m1) (4 m2^2 A[3,6]-A[3,8])))/(4 (E1+m1) m2^3 (E2+m2)^2)),V3[5,18]->-(1/(4 m1 (E1+m1)^2 m2 (E2+m2)^2))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2^2 (E2+m2)^2 A[3,6]-2 (E2+m2)^2 A[3,8]+5 m1 (E1+m1) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])),V3[5,19]->(15 I (E1+E2)^3 (2 m2^2 A[3,2]-A[3,4]))/(2 m1 m2^5 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V3[5,20]->(45 I (E1+E2)^3 (4 m2^3 (E2+m2) A[3,2]-2 m2 (E2+m2) A[3,4]+m1 (E1+m1) (2 m2^2 A[3,6]-A[3,8])))/(4 m1^2 (E1+m1) m2^5 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V3[5,21]->-(1/(4 m1 (E1+m1)^2 m2^2 (E2+m2)^2))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2^3 (E2+m2)^2 A[3,2]+(E1+m1) (-2 m2 (E2+m2) A[3,3]+4 m1 m2^2 (E2+m2) A[3,6]+m1 (E1+m1) (-A[3,7]+6 m1 m2 A[3,9]))),V3[5,22]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2) A[3,2]+(E1+m1) (-A[3,3]+m1 m2 A[3,6])))/(2 (E1+m1) m2^2 (E2+m2)^2),V3[5,23]->1/(4 m1^2 (E1+m1)^2 m2 (E2+m2)^2) 15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-3 m2 (E2+m2)^2 A[3,3]+2 m1 (E1+m1) (-3 (E2+m2) A[3,7]+m1 (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))),V3[5,24]->-(1/(4 m1^2 (E1+m1)^2 m2 (E2+m2)^2))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2)^2 A[3,3]+6 m1 m2^2 (E2+m2)^2 A[3,6]+2 m1 (E1+m1) ((-E2-m2) A[3,7]+m1 (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))),V3[5,25]->-(1/(4 m1 (E1+m1)^2 m2^2 (E2+m2)^2))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-2 m2^3 (E2+m2)^2 A[3,2]+(E1+m1) (6 m2 (E2+m2) A[3,3]-4 m1 m2^2 (E2+m2) A[3,6]+3 m1 (E1+m1) A[3,7])),V3[5,26]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] ((-E2-m2) A[3,7]+m1 (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10])))/(2 m1^2 (E1+m1)^2 (E2+m2)),V3[5,27]->-((15 I (E1+E2)^3 (4 m2^3 (E2+m2) A[3,2]-2 (E1+m1) m2 A[3,3]-2 E2 m2 A[3,4]-2 m2^2 A[3,4]+2 E1 m1 m2^2 A[3,6]+2 m1^2 m2^2 A[3,6]-E1 m1 A[3,8]-m1^2 A[3,8]))/(4 m1^2 (E1+m1) m2^5 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V3[5,28]->(15 I (E1+E2)^3 (-2 m2^3 (E2+m2)^2 A[3,2]+6 (E1+m1) m2 (E2+m2) A[3,3]+E2^2 m2 A[3,4]+2 E2 m2^2 A[3,4]+m2^3 A[3,4]-4 E1 E2 m1 m2^2 A[3,6]-4 E2 m1^2 m2^2 A[3,6]-4 E1 m1 m2^3 A[3,6]-4 m1^2 m2^3 A[3,6]+3 E1^2 m1 A[3,7]+6 E1 m1^2 A[3,7]+3 m1^3 A[3,7]+2 E1 E2 m1 A[3,8]+2 E2 m1^2 A[3,8]+2 E1 m1 m2 A[3,8]+2 m1^2 m2 A[3,8]))/(4 m1^3 (E1+m1)^2 m2^4 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V3[5,29]->-(1/(4 m1^2 (E1+m1) m2 (E2+m2)^2))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[3,1]+m1 ((E1+m1) A[3,5]-2 m1 (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))),V3[5,30]->-(1/(4 m1 (E1+m1)^2 m2 (E2+m2)^2))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-2 (E1+m1)^2 A[3,1]+5 m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (10 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])),V3[5,31]->1/(4 m1^3 (E1+m1)^2 (E2+m2)) 45 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[3,1]+2 m1 ((E1+m1) A[3,5]-2 m1 (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10]))),V3[5,32]->-(1/(4 m1^3 (E1+m1)^2 (E2+m2)))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[3,1]+2 m1 (E1+m1) A[3,5]-2 m1^2 (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10])),V3[5,33]->-(1/(4 m1^2 (E1+m1)^2 m2 (E2+m2)^2))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-6 (E1+m1) m2 (E2+m2) A[3,1]+m1 (-3 (E1+m1)^2 A[3,5]+m2^2 (E2+m2)^2 A[3,6]+5 m1 (E1+m1) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))),V3[5,34]->(15 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (A[3,5]-4 m1^2 A[3,10]))/(2 m1^3 (E1+m1)^2),V3[5,35]->-((15 I (E1+E2)^3 (2 (E1+m1)^2 m2 A[3,1]-6 m2^3 (E2+m2)^2 A[3,2]+2 E1 E2 m2 A[3,3]+2 E2 m1 m2 A[3,3]+2 E1 m2^2 A[3,3]+2 m1 m2^2 A[3,3]+3 E2^2 m2 A[3,4]+6 E2 m2^2 A[3,4]+3 m2^3 A[3,4]-12 E1 E2 m1 m2^2 A[3,6]-12 E2 m1^2 m2^2 A[3,6]-12 E1 m1 m2^3 A[3,6]-12 m1^2 m2^3 A[3,6]+E1^2 m1 A[3,7]+2 E1 m1^2 A[3,7]+m1^3 A[3,7]+6 E1 E2 m1 A[3,8]+6 E2 m1^2 A[3,8]+6 E1 m1 m2 A[3,8]+6 m1^2 m2 A[3,8]-4 E1^2 m1^2 m2 A[3,9]-8 E1 m1^3 m2 A[3,9]-4 m1^4 m2 A[3,9]))/(4 m1^3 (E1+m1)^2 m2^4 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V3[5,36]->(15 I (E1+E2)^3 (-6 (E1+m1) m2 (E2+m2) A[3,1]-m2 (E2+m2)^2 A[3,3]-3 m1 (E1+m1)^2 A[3,5]+2 m1 (2 m2^2 (E2+m2)^2 A[3,6]-(E1+m1) (E2+m2) A[3,7]-E2^2 A[3,8]-2 E2 m2 A[3,8]-m2^2 A[3,8]+6 E1 E2 m1 m2 A[3,9]+6 E2 m1^2 m2 A[3,9]+6 E1 m1 m2^2 A[3,9]+6 m1^2 m2^2 A[3,9]+3 E1^2 m1^2 A[3,10]+6 E1 m1^3 A[3,10]+3 m1^4 A[3,10])))/(4 m1^4 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V3[5,37]->-((15 I (E1+E2)^3 (-2 (E1+m1) m2 (E2+m2) A[3,1]-3 m2 (E2+m2)^2 A[3,3]+m1 (E1+m1) ((-E1-m1) A[3,5]-6 (E2+m2) A[3,7]+2 m1 (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 m1^4 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V3[5,38]->-((15 I (E1+E2)^3 (-m2 (E2+m2) A[3,1]+2 m1 ((-E1-m1) A[3,5]-(E2+m2) A[3,7]+m1 (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10]))))/(4 m1^5 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V3[5,39]->(45 I (E1+E2)^3 (-m2 (E2+m2) A[3,1]+2 m1 ((-E1-m1) A[3,5]+m1 (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10]))))/(4 m1^5 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V3[5,40]->-((15 I (E1+E2)^3 (A[3,5]-2 m1^2 A[3,10]))/(2 m1^5 (E1+m1)^2 m2 Sqrt[-1+\[Sigma]^2])),V3[5,41]->-((45 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,2]+2 m1 (E1+m1) A[3,6]))/((E1+E2) (E1+m1)^2 (E2+m2))),V3[5,42]->-((45 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(2 (E1+E2) (E1+m1) (E2+m2)^2)),V3[5,43]->-((135 I m1 m2^3 (-1+\[Sigma]^2)^(3/2) A[3,6])/(2 (E1+E2) (E1+m1)^2)),V3[5,44]->(45 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(2 (E1+m1) m2 (E2+m2)^2),V3[5,45]->(45 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[3,2]+2 m1 (E1+m1) A[3,6]))/(m1 (E1+m1)^2 (E2+m2)),V3[5,46]->(135 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] A[3,6])/(2 m1 (E1+m1)^2),V3[5,47]->(105 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(4 (E1+E2) (E1+m1) (E2+m2)^2),V3[5,48]->-((105 I m1^3 m2 (-1+\[Sigma]^2)^(3/2) A[3,2])/((E1+E2) (E2+m2)^2)),V3[5,49]->-((105 I m1 m2 (-1+\[Sigma]^2)^(3/2) (4 m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (8 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/(4 (E1+E2) (E1+m1)^2 (E2+m2)^2)),V3[5,50]->(105 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,2]+2 m1 (E1+m1) A[3,6]))/(4 (E1+E2) (E1+m1)^2 (E2+m2)),V3[5,51]->-((525 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(4 (E1+E2) (E1+m1) (E2+m2)^2)),V3[5,52]->-((105 I m1 m2 (-1+\[Sigma]^2)^(3/2) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(4 (E1+E2) (E1+m1)^2 (E2+m2)^2)),V3[5,53]->(105 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (8 m2^2 A[3,2]-A[3,4]))/(8 m2^3 (E2+m2)^2),V3[5,54]->(105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (20 m2^3 (E2+m2) A[3,2]-2 m2 (E2+m2) A[3,4]+m1 (E1+m1) (10 m2^2 A[3,6]-A[3,8])))/(8 (E1+m1) m2^3 (E2+m2)^2),V3[5,55]->-((105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (4 m2^2 (E2+m2) A[3,2]+(E1+m1) (-A[3,3]+2 m1 m2 A[3,6])))/(8 (E1+m1) m2^2 (E2+m2)^2)),V3[5,56]->1/(8 m1 (E1+m1)^2 m2^2 (E2+m2)^2) 105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-2 m2^3 (E2+m2)^2 A[3,2]+(E1+m1) (2 m2 (E2+m2) A[3,3]-4 m1 m2^2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,7])),V3[5,57]->1/(8 m1 (E1+m1)^2 m2 (E2+m2)^2) 105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-(E1+m1)^2 A[3,1]+8 m2^2 (E2+m2)^2 A[3,2]+2 m1 (E1+m1) (8 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])),V3[5,58]->1/(8 m1^2 (E1+m1)^2 m2 (E2+m2)^2) 105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-2 (E1+m1) m2 (E2+m2) A[3,1]+m1 (-(E1+m1)^2 A[3,5]+6 m2^2 (E2+m2)^2 A[3,6]+2 m1 (E1+m1) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))),V3[5,59]->(105 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(4 (E1+E2) (E1+m1) (E2+m2)^2),V3[5,60]->(945 I m1^3 m2 (-1+\[Sigma]^2)^(3/2) A[3,2])/(8 (E1+E2) (E2+m2)^2),V3[5,61]->(945 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(8 (E1+E2) (E1+m1) (E2+m2)^2),V3[5,62]->(45 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))/((E1+E2) (E1+m1) (E2+m2)^2),V3[5,63]->(135 I m1^3 m2 (-1+\[Sigma]^2)^(3/2) A[3,9])/(2 (E1+E2) (E2+m2)^2),V3[5,64]->(45 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10]))/(2 (E1+E2) (E1+m1)^2 (E2+m2)),V3[5,65]->-((135 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] A[3,9])/(2 m2 (E2+m2)^2)),V3[5,66]->-((45 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))/((E1+m1) m2 (E2+m2)^2)),V3[5,67]->-((45 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10]))/(2 m1 (E1+m1)^2 (E2+m2))),V3[5,68]->(105 I m1 m2 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 A[3,2]-m1 (E1+m1) (-4 m2 (E2+m2) A[3,6]+3 m1 (E1+m1) A[3,9])))/(4 (E1+E2) (E1+m1)^2 (E2+m2)^2),V3[5,69]->(105 I m1^2 m2 (-1+\[Sigma]^2)^(3/2) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))/(4 (E1+E2) (E1+m1) (E2+m2)^2),V3[5,70]->-((105 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (2 m2 (E2+m2) A[3,6]+3 m1 (E1+m1) A[3,9])))/(4 (E1+E2) (E1+m1)^2 (E2+m2)^2)),V3[5,71]->-((525 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10]))/(4 (E1+E2) (E1+m1)^2 (E2+m2))),V3[5,72]->(105 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10]))/(4 (E1+E2) (E1+m1)^2 (E2+m2)),V3[5,73]->-((105 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[3,6]+4 m1 (E1+m1) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(4 (E1+E2) (E1+m1)^2 (E2+m2)^2)),V3[5,74]->-((105 I m1 m2^3 (-1+\[Sigma]^2)^(3/2) A[3,10])/((E1+E2) (E1+m1)^2)),V3[5,75]->1/(8 m1 (E1+m1)^2 m2^2 (E2+m2)^2) 105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2^3 (E2+m2)^2 A[3,2]-m2 (E2+m2)^2 A[3,4]+2 m1 (E1+m1) (2 m2^2 (E2+m2) A[3,6]-(E2+m2) A[3,8]+3 m1 (E1+m1) m2 A[3,9])),V3[5,76]->1/(8 m1 (E1+m1)^2 m2 (E2+m2)^2) 105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2^2 (E2+m2)^2 A[3,6]-(E2+m2)^2 A[3,8]+8 m1 (E1+m1) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])),V3[5,77]->-(1/(8 m1^2 (E1+m1)^2 m2 (E2+m2)^2))105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2)^2 A[3,3]+2 m1 (E1+m1) ((-E2-m2) A[3,7]+m1 (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))),V3[5,78]->-((105 I (E1+E2) Sqrt[-1+\[Sigma]^2] ((-E2-m2) A[3,7]+2 m1 (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10])))/(8 m1^2 (E1+m1)^2 (E2+m2))),V3[5,79]->-(1/(8 m1^3 (E1+m1)^2 (E2+m2)))105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[3,1]+2 m1 (E1+m1) A[3,5]-10 m1^2 (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10])),V3[5,80]->-((105 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (A[3,5]-8 m1^2 A[3,10]))/(8 m1^3 (E1+m1)^2)),V3[5,81]->-((105 I m1 m2 (-1+\[Sigma]^2)^(3/2) (-3 m2^2 (E2+m2)^2 A[3,6]+2 m1 (E1+m1) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(4 (E1+E2) (E1+m1)^2 (E2+m2)^2)),V3[5,82]->(945 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (2 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/(8 (E1+E2) (E1+m1)^2 (E2+m2)^2),V3[5,83]->(945 I m1 m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (2 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(8 (E1+E2) (E1+m1)^2 (E2+m2)^2),V3[5,84]->-((105 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10]))/(4 (E1+E2) (E1+m1)^2 (E2+m2))),V3[5,85]->(945 I m1 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,9]+2 m1 (E1+m1) A[3,10]))/(8 (E1+E2) (E1+m1)^2 (E2+m2)),V3[5,86]->(945 I m1 m2^3 (-1+\[Sigma]^2)^(3/2) A[3,10])/(8 (E1+E2) (E1+m1)^2)};
invrepcoefs\[Chi]36C = {V3[6,1]->(45 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),V3[6,2]->(15 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (-5 m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (-5 m2 (E2+m2) A[3,6]+3 m1 (E1+m1) A[3,9])))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3),V3[6,3]->(30 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/((E1+E2)^3 (E1+m1) (E2+m2)^3),V3[6,4]->(30 I m1^5 m2^2 (-1+\[Sigma]^2)^(5/2) A[3,2])/((E1+E2)^3 (E2+m2)^3),V3[6,5]->-((15 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (-3 m2^2 (E2+m2)^2 A[3,6]+5 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),V3[6,6]->(15 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),V3[6,7]->(15 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (11 m2^2 (E2+m2)^2 A[3,2]-m1 (E1+m1) (-11 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3),V3[6,8]->(30 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))/((E1+E2)^3 (E1+m1)^3 (E2+m2)),V3[6,9]->(15 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (-m2^2 (E2+m2)^2 A[3,6]+11 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2),V3[6,10]->(30 I m1^2 m2^5 (-1+\[Sigma]^2)^(5/2) A[3,10])/((E1+E2)^3 (E1+m1)^3),V3[6,11]->-((15 I m1 (-1+\[Sigma]^2)^(3/2) (-20 m2^3 (E2+m2)^2 A[3,2]+13 m2 (E2+m2)^2 A[3,4]+m1 (E1+m1) (-20 m2^2 (E2+m2) A[3,6]+13 (E2+m2) A[3,8]+12 m1 (E1+m1) m2 A[3,9])))/(4 (E1+E2) (E1+m1)^2 m2 (E2+m2)^3)),V3[6,12]->-((15 I m1^2 (-1+\[Sigma]^2)^(3/2) (12 m2^3 (E2+m2) A[3,2]-3 m2 (E2+m2) A[3,4]+m1 (E1+m1) (4 m2^2 A[3,6]-A[3,8])))/((E1+E2) (E1+m1) m2^2 (E2+m2)^3)),V3[6,13]->-((15 I m1^3 (-1+\[Sigma]^2)^(3/2) (6 m2^2 A[3,2]-A[3,4]))/((E1+E2) m2^2 (E2+m2)^3)),V3[6,14]->-((15 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^3 A[3,2]-2 m2 (E2+m2)^3 A[3,4]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 A[3,6]-6 (E2+m2)^2 A[3,8]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(2 (E1+E2) (E1+m1)^3 (E2+m2)^3)),V3[6,15]->(15 I m1 (-1+\[Sigma]^2)^(3/2) (-88 m2^3 (E2+m2)^2 A[3,2]+25 m2 (E2+m2)^2 A[3,4]+m1 (E1+m1) (-88 m2^2 (E2+m2) A[3,6]+25 (E2+m2) A[3,8]+8 m1 (E1+m1) m2 A[3,9])))/(4 (E1+E2) (E1+m1)^2 m2 (E2+m2)^3),V3[6,16]->(15 I m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[3,6]+(E2+m2)^2 A[3,8]-11 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/((E1+E2) (E1+m1)^3 (E2+m2)^2),V3[6,17]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (6 m2^3 (E2+m2) A[3,2]-3 m2 (E2+m2) A[3,4]+m1 (E1+m1) (2 m2^2 A[3,6]-A[3,8])))/((E1+m1) m2^4 (E2+m2)^3),V3[6,18]->(30 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (3 m2^2 A[3,2]-A[3,4]))/(m2^4 (E2+m2)^3),V3[6,19]->-(1/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^3))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-44 m2^3 (E2+m2)^2 A[3,2]+25 m2 (E2+m2)^2 A[3,4]+m1 (E1+m1) (-44 m2^2 (E2+m2) A[3,6]+25 (E2+m2) A[3,8]+4 m1 (E1+m1) m2 A[3,9])),V3[6,20]->-((15 I (E1+E2)^3 (2 m2^2 A[3,2]-A[3,4]))/(m1 m2^6 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),V3[6,21]->-((15 I (-1+\[Sigma]^2)^(3/2) (18 m2^3 (E2+m2)^3 A[3,2]+(E1+m1) (-13 m2 (E2+m2)^2 A[3,3]+54 m1 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (-13 (E2+m2) A[3,7]+18 m1 (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))))/(4 (E1+E2) (E1+m1)^3 (E2+m2)^3)),V3[6,22]->-((15 I m1 (-1+\[Sigma]^2)^(3/2) (-10 m2^3 (E2+m2)^2 A[3,2]+(E1+m1) (3 m2 (E2+m2) A[3,3]-10 m1 m2^2 (E2+m2) A[3,6]+m1 (E1+m1) (A[3,7]+6 m1 m2 A[3,9]))))/((E1+E2) (E1+m1)^2 m2 (E2+m2)^3)),V3[6,23]->-((15 I m1^2 (-1+\[Sigma]^2)^(3/2) (6 m2^2 (E2+m2) A[3,2]+(E1+m1) (A[3,3]+2 m1 m2 A[3,6])))/((E1+E2) (E1+m1) m2 (E2+m2)^3)),V3[6,24]->-((15 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2)^2 A[3,3]+6 m1 m2^2 (E2+m2)^2 A[3,6]-m1 (E1+m1) (-3 (E2+m2) A[3,7]+10 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/((E1+E2) m1 (E1+m1)^3 (E2+m2)^2)),V3[6,25]->-((15 I (-1+\[Sigma]^2)^(3/2) (2 m2^3 (E2+m2)^3 A[3,2]+(E1+m1) (25 m2 (E2+m2)^2 A[3,3]+6 m1 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (25 (E2+m2) A[3,7]+2 m1 (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))))/(4 (E1+E2) (E1+m1)^3 (E2+m2)^3)),V3[6,26]->-((15 I m2^2 (-1+\[Sigma]^2)^(3/2) ((E2+m2) A[3,7]+2 m1 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10])))/((E1+E2) m1 (E1+m1)^3 (E2+m2))),V3[6,27]->1/(2 m1 (E1+m1)^2 m2^3 (E2+m2)^3) 15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-20 m2^3 (E2+m2)^2 A[3,2]+6 (E1+m1) m2 (E2+m2) A[3,3]+13 E2^2 m2 A[3,4]+26 E2 m2^2 A[3,4]+13 m2^3 A[3,4]-20 E1 E2 m1 m2^2 A[3,6]-20 E2 m1^2 m2^2 A[3,6]-20 E1 m1 m2^3 A[3,6]-20 m1^2 m2^3 A[3,6]+2 E1^2 m1 A[3,7]+4 E1 m1^2 A[3,7]+2 m1^3 A[3,7]+13 E1 E2 m1 A[3,8]+13 E2 m1^2 A[3,8]+13 E1 m1 m2 A[3,8]+13 m1^2 m2 A[3,8]+12 E1^2 m1^2 m2 A[3,9]+24 E1 m1^3 m2 A[3,9]+12 m1^4 m2 A[3,9]),V3[6,28]->1/((E1+m1) m2^4 (E2+m2)^3) 15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (12 m2^3 (E2+m2) A[3,2]+2 (E1+m1) m2 A[3,3]-3 E2 m2 A[3,4]-3 m2^2 A[3,4]+4 E1 m1 m2^2 A[3,6]+4 m1^2 m2^2 A[3,6]-E1 m1 A[3,8]-m1^2 A[3,8]),V3[6,29]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2^3 (E2+m2)^3 A[3,2]+25 (E1+m1) m2 (E2+m2)^2 A[3,3]-4 E2^3 m2 A[3,4]-12 E2^2 m2^2 A[3,4]-12 E2 m2^3 A[3,4]-4 m2^4 A[3,4]+6 E1 E2^2 m1 m2^2 A[3,6]+6 E2^2 m1^2 m2^2 A[3,6]+12 E1 E2 m1 m2^3 A[3,6]+12 E2 m1^2 m2^3 A[3,6]+6 E1 m1 m2^4 A[3,6]+6 m1^2 m2^4 A[3,6]+25 E1^2 E2 m1 A[3,7]+50 E1 E2 m1^2 A[3,7]+25 E2 m1^3 A[3,7]+25 E1^2 m1 m2 A[3,7]+50 E1 m1^2 m2 A[3,7]+25 m1^3 m2 A[3,7]-12 E1 E2^2 m1 A[3,8]-12 E2^2 m1^2 A[3,8]-24 E1 E2 m1 m2 A[3,8]-24 E2 m1^2 m2 A[3,8]-12 E1 m1 m2^2 A[3,8]-12 m1^2 m2^2 A[3,8]+6 E1^2 E2 m1^2 m2 A[3,9]+12 E1 E2 m1^3 m2 A[3,9]+6 E2 m1^4 m2 A[3,9]+6 E1^2 m1^2 m2^2 A[3,9]+12 E1 m1^3 m2^2 A[3,9]+6 m1^4 m2^2 A[3,9]+2 E1^3 m1^3 A[3,10]+6 E1^2 m1^4 A[3,10]+6 E1 m1^5 A[3,10]+2 m1^6 A[3,10]))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),V3[6,30]->-((15 I (E1+E2)^3 (6 m2^3 (E2+m2) A[3,2]+(E1+m1) m2 A[3,3]-3 E2 m2 A[3,4]-3 m2^2 A[3,4]+2 E1 m1 m2^2 A[3,6]+2 m1^2 m2^2 A[3,6]-E1 m1 A[3,8]-m1^2 A[3,8]))/(m1^2 (E1+m1) m2^6 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),V3[6,31]->-((15 I m2 (-1+\[Sigma]^2)^(3/2) (13 (E1+m1) m2 (E2+m2) A[3,1]+m1 (13 (E1+m1)^2 A[3,5]+12 m2^2 (E2+m2)^2 A[3,6]-20 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 (E1+E2) m1 (E1+m1)^3 (E2+m2)^2)),V3[6,32]->-((15 I (-1+\[Sigma]^2)^(3/2) (-6 (E1+m1)^2 m2 (E2+m2) A[3,1]+m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (-2 (E1+m1)^2 A[3,5]+3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(2 (E1+E2) (E1+m1)^3 (E2+m2)^3)),V3[6,33]->(15 I m1 (-1+\[Sigma]^2)^(3/2) ((E1+m1)^2 A[3,1]-11 m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (-11 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/((E1+E2) (E1+m1)^2 (E2+m2)^3),V3[6,34]->(15 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,1]+m1 (3 (E1+m1) A[3,5]-4 m1 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))))/((E1+E2) m1^2 (E1+m1)^3 (E2+m2)),V3[6,35]->(15 I m2 (-1+\[Sigma]^2)^(3/2) (25 (E1+m1) m2 (E2+m2) A[3,1]+m1 (25 (E1+m1)^2 A[3,5]+8 m2^2 (E2+m2)^2 A[3,6]-88 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 (E1+E2) m1 (E1+m1)^3 (E2+m2)^2),V3[6,36]->(15 I m2^3 (-1+\[Sigma]^2)^(3/2) (A[3,5]-6 m1^2 A[3,10]))/((E1+E2) m1^2 (E1+m1)^3),V3[6,37]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-6 (E1+m1)^2 m2 (E2+m2) A[3,1]+10 m2^3 (E2+m2)^3 A[3,2]-13 E1 E2^2 m2 A[3,3]-13 E2^2 m1 m2 A[3,3]-26 E1 E2 m2^2 A[3,3]-26 E2 m1 m2^2 A[3,3]-13 E1 m2^3 A[3,3]-13 m1 m2^3 A[3,3]-2 E2^3 m2 A[3,4]-6 E2^2 m2^2 A[3,4]-6 E2 m2^3 A[3,4]-2 m2^4 A[3,4]-2 E1^3 m1 A[3,5]-6 E1^2 m1^2 A[3,5]-6 E1 m1^3 A[3,5]-2 m1^4 A[3,5]+30 E1 E2^2 m1 m2^2 A[3,6]+30 E2^2 m1^2 m2^2 A[3,6]+60 E1 E2 m1 m2^3 A[3,6]+60 E2 m1^2 m2^3 A[3,6]+30 E1 m1 m2^4 A[3,6]+30 m1^2 m2^4 A[3,6]-13 E1^2 E2 m1 A[3,7]-26 E1 E2 m1^2 A[3,7]-13 E2 m1^3 A[3,7]-13 E1^2 m1 m2 A[3,7]-26 E1 m1^2 m2 A[3,7]-13 m1^3 m2 A[3,7]-6 E1 E2^2 m1 A[3,8]-6 E2^2 m1^2 A[3,8]-12 E1 E2 m1 m2 A[3,8]-12 E2 m1^2 m2 A[3,8]-6 E1 m1 m2^2 A[3,8]-6 m1^2 m2^2 A[3,8]+30 E1^2 E2 m1^2 m2 A[3,9]+60 E1 E2 m1^3 m2 A[3,9]+30 E2 m1^4 m2 A[3,9]+30 E1^2 m1^2 m2^2 A[3,9]+60 E1 m1^3 m2^2 A[3,9]+30 m1^4 m2^2 A[3,9]+10 E1^3 m1^3 A[3,10]+30 E1^2 m1^4 A[3,10]+30 E1 m1^5 A[3,10]+10 m1^6 A[3,10]))/(2 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),V3[6,38]->1/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^3) 15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-8 (E1+m1)^2 m2 A[3,1]+68 m2^3 (E2+m2)^2 A[3,2]+12 E1 E2 m2 A[3,3]+12 E2 m1 m2 A[3,3]+12 E1 m2^2 A[3,3]+12 m1 m2^2 A[3,3]-25 E2^2 m2 A[3,4]-50 E2 m2^2 A[3,4]-25 m2^3 A[3,4]+68 E1 E2 m1 m2^2 A[3,6]+68 E2 m1^2 m2^2 A[3,6]+68 E1 m1 m2^3 A[3,6]+68 m1^2 m2^3 A[3,6]+4 E1^2 m1 A[3,7]+8 E1 m1^2 A[3,7]+4 m1^3 A[3,7]-25 E1 E2 m1 A[3,8]-25 E2 m1^2 A[3,8]-25 E1 m1 m2 A[3,8]-25 m1^2 m2 A[3,8]+4 E1^2 m1^2 m2 A[3,9]+8 E1 m1^3 m2 A[3,9]+4 m1^4 m2 A[3,9]),V3[6,39]->1/(4 m1^3 (E1+m1)^3 m2 (E2+m2)^2) 15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-25 (E1+m1) m2 (E2+m2) A[3,1]+4 m2 (E2+m2)^2 A[3,3]-25 m1 (E1+m1)^2 A[3,5]+4 m1 (m2^2 (E2+m2)^2 A[3,6]+3 (E1+m1) (E2+m2) A[3,7]-2 E2^2 A[3,8]-4 E2 m2 A[3,8]-2 m2^2 A[3,8]+17 E1 E2 m1 m2 A[3,9]+17 E2 m1^2 m2 A[3,9]+17 E1 m1 m2^2 A[3,9]+17 m1^2 m2^2 A[3,9]+17 E1^2 m1^2 A[3,10]+34 E1 m1^3 A[3,10]+17 m1^4 A[3,10])),V3[6,40]->-((15 I (E1+E2)^3 (-(E1+m1)^2 m2 A[3,1]+6 m2^3 (E2+m2)^2 A[3,2]+3 E1 E2 m2 A[3,3]+3 E2 m1 m2 A[3,3]+3 E1 m2^2 A[3,3]+3 m1 m2^2 A[3,3]-3 E2^2 m2 A[3,4]-6 E2 m2^2 A[3,4]-3 m2^3 A[3,4]+6 E1 E2 m1 m2^2 A[3,6]+6 E2 m1^2 m2^2 A[3,6]+6 E1 m1 m2^3 A[3,6]+6 m1^2 m2^3 A[3,6]+E1^2 m1 A[3,7]+2 E1 m1^2 A[3,7]+m1^3 A[3,7]-3 E1 E2 m1 A[3,8]-3 E2 m1^2 A[3,8]-3 E1 m1 m2 A[3,8]-3 m1^2 m2 A[3,8]+2 E1^2 m1^2 m2 A[3,9]+4 E1 m1^3 m2 A[3,9]+2 m1^4 m2 A[3,9]))/(m1^3 (E1+m1)^2 m2^5 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),V3[6,41]->-(1/(2 m1^3 (E1+m1)^3 m2 (E2+m2)^2))15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-13 (E1+m1) m2 (E2+m2) A[3,1]-2 m2 (E2+m2)^2 A[3,3]+m1 (-13 (E1+m1)^2 A[3,5]-12 m2^2 (E2+m2)^2 A[3,6]+2 (E1+m1) (-3 (E2+m2) A[3,7]+10 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))),V3[6,42]->(15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-12 (E1+m1)^2 m2 (E2+m2) A[3,1]+2 m2^3 (E2+m2)^3 A[3,2]+(E1+m1) (25 m2 (E2+m2)^2 A[3,3]+m1 (-4 (E1+m1)^2 A[3,5]+6 m2^2 (E2+m2)^2 A[3,6]+(E1+m1) (25 (E2+m2) A[3,7]+2 m1 (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3),V3[6,43]->1/(m1^4 (E1+m1)^3 (E2+m2)) 15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2) A[3,1]+m1 (-3 (E1+m1) A[3,5]+2 (E2+m2) A[3,7]+4 m1 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))),V3[6,44]->-((15 I (E1+E2)^3 (-3 (E1+m1)^2 m2 (E2+m2) A[3,1]+2 m2^3 (E2+m2)^3 A[3,2]+3 E1 E2^2 m2 A[3,3]+3 E2^2 m1 m2 A[3,3]+6 E1 E2 m2^2 A[3,3]+6 E2 m1 m2^2 A[3,3]+3 E1 m2^3 A[3,3]+3 m1 m2^3 A[3,3]-E2^3 m2 A[3,4]-3 E2^2 m2^2 A[3,4]-3 E2 m2^3 A[3,4]-m2^4 A[3,4]-E1^3 m1 A[3,5]-3 E1^2 m1^2 A[3,5]-3 E1 m1^3 A[3,5]-m1^4 A[3,5]+6 E1 E2^2 m1 m2^2 A[3,6]+6 E2^2 m1^2 m2^2 A[3,6]+12 E1 E2 m1 m2^3 A[3,6]+12 E2 m1^2 m2^3 A[3,6]+6 E1 m1 m2^4 A[3,6]+6 m1^2 m2^4 A[3,6]+3 E1^2 E2 m1 A[3,7]+6 E1 E2 m1^2 A[3,7]+3 E2 m1^3 A[3,7]+3 E1^2 m1 m2 A[3,7]+6 E1 m1^2 m2 A[3,7]+3 m1^3 m2 A[3,7]-3 E1 E2^2 m1 A[3,8]-3 E2^2 m1^2 A[3,8]-6 E1 E2 m1 m2 A[3,8]-6 E2 m1^2 m2 A[3,8]-3 E1 m1 m2^2 A[3,8]-3 m1^2 m2^2 A[3,8]+6 E1^2 E2 m1^2 m2 A[3,9]+12 E1 E2 m1^3 m2 A[3,9]+6 E2 m1^4 m2 A[3,9]+6 E1^2 m1^2 m2^2 A[3,9]+12 E1 m1^3 m2^2 A[3,9]+6 m1^4 m2^2 A[3,9]+2 E1^3 m1^3 A[3,10]+6 E1^2 m1^4 A[3,10]+6 E1 m1^5 A[3,10]+2 m1^6 A[3,10]))/(m1^4 (E1+m1)^3 m2^4 (E2+m2)^3 Sqrt[-1+\[Sigma]^2])),V3[6,45]->1/(m1^4 (E1+m1)^3 (E2+m2)) 15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2) A[3,1]+m1 (-3 (E1+m1) A[3,5]+2 m1 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))),V3[6,46]->1/(4 m1^3 (E1+m1)^3 m2 (E2+m2)^2) 15 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-25 (E1+m1) m2 (E2+m2) A[3,1]+m1 (-25 (E1+m1)^2 A[3,5]-4 m2^2 (E2+m2)^2 A[3,6]+44 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))),V3[6,47]->-((30 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (A[3,5]-3 m1^2 A[3,10]))/(m1^4 (E1+m1)^3)),V3[6,48]->-((15 I (E1+E2)^3 (-3 (E1+m1) m2 (E2+m2) A[3,1]+m2 (E2+m2)^2 A[3,3]+m1 (-3 (E1+m1)^2 A[3,5]+2 m2^2 (E2+m2)^2 A[3,6]+3 E1 E2 A[3,7]+3 E2 m1 A[3,7]+3 E1 m2 A[3,7]+3 m1 m2 A[3,7]-E2^2 A[3,8]-2 E2 m2 A[3,8]-m2^2 A[3,8]+6 E1 E2 m1 m2 A[3,9]+6 E2 m1^2 m2 A[3,9]+6 E1 m1 m2^2 A[3,9]+6 m1^2 m2^2 A[3,9]+6 E1^2 m1^2 A[3,10]+12 E1 m1^3 A[3,10]+6 m1^4 A[3,10])))/(m1^5 (E1+m1)^3 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V3[6,49]->-((15 I (E1+E2)^3 (-m2 (E2+m2) A[3,1]+m1 (-3 (E1+m1) A[3,5]+(E2+m2) A[3,7]+2 m1 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))))/(m1^6 (E1+m1)^3 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V3[6,50]->(15 I (E1+E2)^3 (A[3,5]-2 m1^2 A[3,10]))/(m1^6 (E1+m1)^3 m2 Sqrt[-1+\[Sigma]^2]),V3[6,51]->(105 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (6 m2^2 (E2+m2)^2 A[3,2]-m1 (E1+m1) (-6 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3),V3[6,52]->-((210 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/((E1+E2)^3 (E1+m1) (E2+m2)^3)),V3[6,53]->-((315 I m1^5 m2^2 (-1+\[Sigma]^2)^(5/2) A[3,2])/((E1+E2)^3 (E2+m2)^3)),V3[6,54]->-((105 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),V3[6,55]->-((105 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (16 m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (16 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),V3[6,56]->-((210 I m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^2)),V3[6,57]->(105 I m1^2 (-1+\[Sigma]^2)^(3/2) (24 m2^3 (E2+m2) A[3,2]-3 m2 (E2+m2) A[3,4]+m1 (E1+m1) (8 m2^2 A[3,6]-A[3,8])))/(4 (E1+E2) (E1+m1) m2^2 (E2+m2)^3),V3[6,58]->(105 I m1^3 (-1+\[Sigma]^2)^(3/2) (12 m2^2 A[3,2]-A[3,4]))/(2 (E1+E2) m2^2 (E2+m2)^3),V3[6,59]->(105 I m1 (-1+\[Sigma]^2)^(3/2) (16 m2^3 (E2+m2)^2 A[3,2]-2 m2 (E2+m2)^2 A[3,4]+m1 (E1+m1) (16 m2^2 (E2+m2) A[3,6]-2 (E2+m2) A[3,8]+m1 (E1+m1) m2 A[3,9])))/(2 (E1+E2) (E1+m1)^2 m2 (E2+m2)^3),V3[6,60]->-((105 I (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (6 m2^2 A[3,2]-A[3,4]))/(2 m2^4 (E2+m2)^3)),V3[6,61]->(105 I m1 (-1+\[Sigma]^2)^(3/2) (-24 m2^3 (E2+m2)^2 A[3,2]+(E1+m1) (3 m2 (E2+m2) A[3,3]-24 m1 m2^2 (E2+m2) A[3,6]+m1 (E1+m1) (A[3,7]+4 m1 m2 A[3,9]))))/(4 (E1+E2) (E1+m1)^2 m2 (E2+m2)^3),V3[6,62]->(105 I m1^2 (-1+\[Sigma]^2)^(3/2) (12 m2^2 (E2+m2) A[3,2]+(E1+m1) (A[3,3]+4 m1 m2 A[3,6])))/(2 (E1+E2) (E1+m1) m2 (E2+m2)^3),V3[6,63]->(105 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^3 A[3,2]+(E1+m1) (2 m2 (E2+m2)^2 A[3,3]+3 m1 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (2 (E2+m2) A[3,7]+m1 (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))))/(2 (E1+E2) (E1+m1)^3 (E2+m2)^3),V3[6,64]->-(1/(4 (E1+m1) m2^4 (E2+m2)^3))105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (24 m2^3 (E2+m2) A[3,2]+2 (E1+m1) m2 A[3,3]-3 E2 m2 A[3,4]-3 m2^2 A[3,4]+8 E1 m1 m2^2 A[3,6]+8 m1^2 m2^2 A[3,6]-E1 m1 A[3,8]-m1^2 A[3,8]),V3[6,65]->(105 I (-1+\[Sigma]^2)^(3/2) (-3 (E1+m1)^2 m2 (E2+m2) A[3,1]+2 m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (-(E1+m1)^2 A[3,5]+6 m2^2 (E2+m2)^2 A[3,6]+2 m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 (E1+E2) (E1+m1)^3 (E2+m2)^3),V3[6,66]->(105 I m1 (-1+\[Sigma]^2)^(3/2) (-(E1+m1)^2 A[3,1]+16 m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (16 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/(2 (E1+E2) (E1+m1)^2 (E2+m2)^3),V3[6,67]->-((105 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,1]+m1 ((E1+m1) A[3,5]-4 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/((E1+E2) m1 (E1+m1)^2 (E2+m2)^2)),V3[6,68]->-(1/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^3))105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-2 (E1+m1)^2 m2 A[3,1]+20 m2^3 (E2+m2)^2 A[3,2]+3 E1 E2 m2 A[3,3]+3 E2 m1 m2 A[3,3]+3 E1 m2^2 A[3,3]+3 m1 m2^2 A[3,3]-4 E2^2 m2 A[3,4]-8 E2 m2^2 A[3,4]-4 m2^3 A[3,4]+20 E1 E2 m1 m2^2 A[3,6]+20 E2 m1^2 m2^2 A[3,6]+20 E1 m1 m2^3 A[3,6]+20 m1^2 m2^3 A[3,6]+E1^2 m1 A[3,7]+2 E1 m1^2 A[3,7]+m1^3 A[3,7]-4 E1 E2 m1 A[3,8]-4 E2 m1^2 A[3,8]-4 E1 m1 m2 A[3,8]-4 m1^2 m2 A[3,8]+4 E1^2 m1^2 m2 A[3,9]+8 E1 m1^3 m2 A[3,9]+4 m1^4 m2 A[3,9]),V3[6,69]->-((105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-3 (E1+m1)^2 m2 (E2+m2) A[3,1]+2 m2^3 (E2+m2)^3 A[3,2]+(E1+m1) (4 m2 (E2+m2)^2 A[3,3]+m1 (-(E1+m1)^2 A[3,5]+6 m2^2 (E2+m2)^2 A[3,6]+2 (E1+m1) (2 (E2+m2) A[3,7]+m1 (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),V3[6,70]->-(1/(m1^3 (E1+m1)^2 m2 (E2+m2)^2))105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2) A[3,1]+m1 ((-E1-m1) A[3,5]+2 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))),V3[6,71]->(945 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(4 (E1+E2)^3 (E1+m1) (E2+m2)^3),V3[6,72]->(2835 I m1^5 m2^2 (-1+\[Sigma]^2)^(5/2) A[3,2])/(4 (E1+E2)^3 (E2+m2)^3),V3[6,73]->(315 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (9 m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (9 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/(4 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3),V3[6,74]->-((315 I m1^3 (-1+\[Sigma]^2)^(3/2) (18 m2^2 A[3,2]-A[3,4]))/(8 (E1+E2) m2^2 (E2+m2)^3)),V3[6,75]->-((315 I m1^2 (-1+\[Sigma]^2)^(3/2) (18 m2^2 (E2+m2) A[3,2]+(E1+m1) (A[3,3]+6 m1 m2 A[3,6])))/(8 (E1+E2) (E1+m1) m2 (E2+m2)^3)),V3[6,76]->-((315 I m1 (-1+\[Sigma]^2)^(3/2) (-(E1+m1)^2 A[3,1]+18 m2^2 (E2+m2)^2 A[3,2]+2 m1 (E1+m1) (9 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/(8 (E1+E2) (E1+m1)^2 (E2+m2)^3)),V3[6,77]->-((3465 I m1^5 m2^2 (-1+\[Sigma]^2)^(5/2) A[3,2])/(8 (E1+E2)^3 (E2+m2)^3)),V3[6,78]->(105 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),V3[6,79]->-((210 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),V3[6,80]->-((105 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/((E1+E2)^3 (E1+m1) (E2+m2)^3)),V3[6,81]->-((210 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),V3[6,82]->-((945 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),V3[6,83]->-((105 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))/((E1+E2)^3 (E1+m1)^3 (E2+m2))),V3[6,84]->(105 I m1 (-1+\[Sigma]^2)^(3/2) (4 m2^3 (E2+m2)^2 A[3,2]+m2 (E2+m2)^2 A[3,4]+m1 (E1+m1) (4 m2^2 (E2+m2) A[3,6]+(E2+m2) A[3,8]+4 m1 (E1+m1) m2 A[3,9])))/(2 (E1+E2) (E1+m1)^2 m2 (E2+m2)^3),V3[6,85]->(105 I m1^2 (-1+\[Sigma]^2)^(3/2) (24 m2^3 (E2+m2) A[3,2]-3 m2 (E2+m2) A[3,4]+m1 (E1+m1) (8 m2^2 A[3,6]-A[3,8])))/(4 (E1+E2) (E1+m1) m2^2 (E2+m2)^3),V3[6,86]->(105 I (-1+\[Sigma]^2)^(3/2) (9 m2^3 (E2+m2)^3 A[3,2]-m2 (E2+m2)^3 A[3,4]+3 m1 (E1+m1) (9 m2^2 (E2+m2)^2 A[3,6]-(E2+m2)^2 A[3,8]+3 m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 (E1+E2) (E1+m1)^3 (E2+m2)^3),V3[6,87]->-((105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (12 m2^3 (E2+m2) A[3,2]-3 m2 (E2+m2) A[3,4]+m1 (E1+m1) (4 m2^2 A[3,6]-A[3,8])))/(4 (E1+m1) m2^4 (E2+m2)^3)),V3[6,88]->-((105 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^3 A[3,2]+(E1+m1) (m2 (E2+m2)^2 A[3,3]+3 m1 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) ((E2+m2) A[3,7]+m1 (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))))/(2 (E1+E2) (E1+m1)^3 (E2+m2)^3)),V3[6,89]->(105 I m1 (-1+\[Sigma]^2)^(3/2) (8 m2^3 (E2+m2)^2 A[3,2]+(E1+m1) (3 m2 (E2+m2) A[3,3]+8 m1 m2^2 (E2+m2) A[3,6]+m1 (E1+m1) (A[3,7]+8 m1 m2 A[3,9]))))/(4 (E1+E2) (E1+m1)^2 m2 (E2+m2)^3),V3[6,90]->(105 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2)^2 A[3,3]+8 m1 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 (E2+m2) A[3,7]+8 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 (E1+E2) m1 (E1+m1)^3 (E2+m2)^2),V3[6,91]->-(1/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^3))105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (8 m2^3 (E2+m2)^2 A[3,2]+3 (E1+m1) m2 (E2+m2) A[3,3]+2 E2^2 m2 A[3,4]+4 E2 m2^2 A[3,4]+2 m2^3 A[3,4]+8 E1 E2 m1 m2^2 A[3,6]+8 E2 m1^2 m2^2 A[3,6]+8 E1 m1 m2^3 A[3,6]+8 m1^2 m2^3 A[3,6]+E1^2 m1 A[3,7]+2 E1 m1^2 A[3,7]+m1^3 A[3,7]+2 E1 E2 m1 A[3,8]+2 E2 m1^2 A[3,8]+2 E1 m1 m2 A[3,8]+2 m1^2 m2 A[3,8]+8 E1^2 m1^2 m2 A[3,9]+16 E1 m1^3 m2 A[3,9]+8 m1^4 m2 A[3,9]),V3[6,92]->(105 I m2 (-1+\[Sigma]^2)^(3/2) ((E1+m1) m2 (E2+m2) A[3,1]+m1 ((E1+m1)^2 A[3,5]+4 m2^2 (E2+m2)^2 A[3,6]+4 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(2 (E1+E2) m1 (E1+m1)^3 (E2+m2)^2),V3[6,93]->(105 I (-1+\[Sigma]^2)^(3/2) (-3 (E1+m1)^2 m2 (E2+m2) A[3,1]+9 m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (-(E1+m1)^2 A[3,5]+27 m2^2 (E2+m2)^2 A[3,6]+9 m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 (E1+E2) (E1+m1)^3 (E2+m2)^3),V3[6,94]->-((105 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,1]+m1 (3 (E1+m1) A[3,5]-8 m1 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))))/(4 (E1+E2) m1^2 (E1+m1)^3 (E2+m2))),V3[6,95]->-((105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-3 (E1+m1)^2 m2 (E2+m2) A[3,1]+8 m2^3 (E2+m2)^3 A[3,2]-2 E1 E2^2 m2 A[3,3]-2 E2^2 m1 m2 A[3,3]-4 E1 E2 m2^2 A[3,3]-4 E2 m1 m2^2 A[3,3]-2 E1 m2^3 A[3,3]-2 m1 m2^3 A[3,3]-E2^3 m2 A[3,4]-3 E2^2 m2^2 A[3,4]-3 E2 m2^3 A[3,4]-m2^4 A[3,4]-E1^3 m1 A[3,5]-3 E1^2 m1^2 A[3,5]-3 E1 m1^3 A[3,5]-m1^4 A[3,5]+24 E1 E2^2 m1 m2^2 A[3,6]+24 E2^2 m1^2 m2^2 A[3,6]+48 E1 E2 m1 m2^3 A[3,6]+48 E2 m1^2 m2^3 A[3,6]+24 E1 m1 m2^4 A[3,6]+24 m1^2 m2^4 A[3,6]-2 E1^2 E2 m1 A[3,7]-4 E1 E2 m1^2 A[3,7]-2 E2 m1^3 A[3,7]-2 E1^2 m1 m2 A[3,7]-4 E1 m1^2 m2 A[3,7]-2 m1^3 m2 A[3,7]-3 E1 E2^2 m1 A[3,8]-3 E2^2 m1^2 A[3,8]-6 E1 E2 m1 m2 A[3,8]-6 E2 m1^2 m2 A[3,8]-3 E1 m1 m2^2 A[3,8]-3 m1^2 m2^2 A[3,8]+24 E1^2 E2 m1^2 m2 A[3,9]+48 E1 E2 m1^3 m2 A[3,9]+24 E2 m1^4 m2 A[3,9]+24 E1^2 m1^2 m2^2 A[3,9]+48 E1 m1^3 m2^2 A[3,9]+24 m1^4 m2^2 A[3,9]+8 E1^3 m1^3 A[3,10]+24 E1^2 m1^4 A[3,10]+24 E1 m1^5 A[3,10]+8 m1^6 A[3,10]))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),V3[6,96]->-(1/(4 m1^3 (E1+m1)^3 m2 (E2+m2)^2))105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 (E1+m1) m2 (E2+m2) A[3,1]+m2 (E2+m2)^2 A[3,3]+m1 (2 (E1+m1)^2 A[3,5]+8 m2^2 (E2+m2)^2 A[3,6]+(E1+m1) (3 (E2+m2) A[3,7]+8 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))),V3[6,97]->1/(4 m1^4 (E1+m1)^3 (E2+m2)) 105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[3,1]+m1 (3 (E1+m1) A[3,5]-4 m1 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))),V3[6,98]->(315 I m1^5 m2^2 (-1+\[Sigma]^2)^(5/2) A[3,9])/((E1+E2)^3 (E2+m2)^3),V3[6,99]->(945 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(2 (E1+E2)^3 (E1+m1) (E2+m2)^3),V3[6,100]->(315 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3),V3[6,101]->-((315 I m1^2 (-1+\[Sigma]^2)^(3/2) (36 m2^3 (E2+m2) A[3,2]-3 m2 (E2+m2) A[3,4]+m1 (E1+m1) (12 m2^2 A[3,6]-A[3,8])))/(8 (E1+E2) (E1+m1) m2^2 (E2+m2)^3)),V3[6,102]->-((315 I m1 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[3,3]+m1 (E1+m1) (A[3,7]+8 m1 m2 A[3,9])))/(8 (E1+E2) (E1+m1) m2 (E2+m2)^3)),V3[6,103]->-((315 I (-1+\[Sigma]^2)^(3/2) (-3 (E1+m1)^2 m2 (E2+m2) A[3,1]+8 m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (-(E1+m1)^2 A[3,5]+24 m2^2 (E2+m2)^2 A[3,6]+8 m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(8 (E1+E2) (E1+m1)^3 (E2+m2)^3)),V3[6,104]->-((3465 I m1^4 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/(8 (E1+E2)^3 (E1+m1) (E2+m2)^3)),V3[6,105]->(105 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (-m2^2 (E2+m2)^2 A[3,6]+6 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2),V3[6,106]->-((105 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),V3[6,107]->-((210 I m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[3,2]+m1 (E1+m1) A[3,6]))/((E1+E2)^3 (E1+m1)^2 (E2+m2)^2)),V3[6,108]->-((210 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))/((E1+E2)^3 (E1+m1)^3 (E2+m2))),V3[6,109]->-((105 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[3,6]+16 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),V3[6,110]->-((315 I m1^2 m2^5 (-1+\[Sigma]^2)^(5/2) A[3,10])/((E1+E2)^3 (E1+m1)^3)),V3[6,111]->(105 I (-1+\[Sigma]^2)^(3/2) (2 m2^3 (E2+m2)^3 A[3,2]-m2 (E2+m2)^3 A[3,4]+m1 (E1+m1) (6 m2^2 (E2+m2)^2 A[3,6]-3 (E2+m2)^2 A[3,8]+2 m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 (E1+E2) (E1+m1)^3 (E2+m2)^3),V3[6,112]->(105 I m1 (-1+\[Sigma]^2)^(3/2) (4 m2^3 (E2+m2) A[3,2]-m2 (E2+m2) A[3,4]+m1 (E1+m1) (4 m2^2 A[3,6]-A[3,8])))/((E1+E2) (E1+m1)^2 m2 (E2+m2)^2),V3[6,113]->(105 I m2 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[3,6]-(E2+m2)^2 A[3,8]+16 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(2 (E1+E2) (E1+m1)^3 (E2+m2)^2),V3[6,114]->-((105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2^3 (E2+m2) A[3,2]-m2 (E2+m2) A[3,4]+m1 (E1+m1) (2 m2^2 A[3,6]-A[3,8])))/(m1 (E1+m1)^2 m2^3 (E2+m2)^2)),V3[6,115]->(105 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2)^2 A[3,3]+4 m1 m2^2 (E2+m2)^2 A[3,6]-3 m1 (E1+m1) ((-E2-m2) A[3,7]+8 m1 (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 (E1+E2) m1 (E1+m1)^3 (E2+m2)^2),V3[6,116]->(105 I (-1+\[Sigma]^2)^(3/2) (m2^3 (E2+m2)^3 A[3,2]+(E1+m1) (2 m2 (E2+m2)^2 A[3,3]+3 m1 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (2 (E2+m2) A[3,7]+m1 (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))))/(2 (E1+E2) (E1+m1)^3 (E2+m2)^3),V3[6,117]->(105 I m2^2 (-1+\[Sigma]^2)^(3/2) ((E2+m2) A[3,7]+4 m1 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10])))/(2 (E1+E2) m1 (E1+m1)^3 (E2+m2)),V3[6,118]->-((105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (2 m2^3 (E2+m2)^3 A[3,2]+4 (E1+m1) m2 (E2+m2)^2 A[3,3]-E2^3 m2 A[3,4]-3 E2^2 m2^2 A[3,4]-3 E2 m2^3 A[3,4]-m2^4 A[3,4]+6 E1 E2^2 m1 m2^2 A[3,6]+6 E2^2 m1^2 m2^2 A[3,6]+12 E1 E2 m1 m2^3 A[3,6]+12 E2 m1^2 m2^3 A[3,6]+6 E1 m1 m2^4 A[3,6]+6 m1^2 m2^4 A[3,6]+4 E1^2 E2 m1 A[3,7]+8 E1 E2 m1^2 A[3,7]+4 E2 m1^3 A[3,7]+4 E1^2 m1 m2 A[3,7]+8 E1 m1^2 m2 A[3,7]+4 m1^3 m2 A[3,7]-3 E1 E2^2 m1 A[3,8]-3 E2^2 m1^2 A[3,8]-6 E1 E2 m1 m2 A[3,8]-6 E2 m1^2 m2 A[3,8]-3 E1 m1 m2^2 A[3,8]-3 m1^2 m2^2 A[3,8]+6 E1^2 E2 m1^2 m2 A[3,9]+12 E1 E2 m1^3 m2 A[3,9]+6 E2 m1^4 m2 A[3,9]+6 E1^2 m1^2 m2^2 A[3,9]+12 E1 m1^3 m2^2 A[3,9]+6 m1^4 m2^2 A[3,9]+2 E1^3 m1^3 A[3,10]+6 E1^2 m1^4 A[3,10]+6 E1 m1^5 A[3,10]+2 m1^6 A[3,10]))/(4 m1^2 (E1+m1)^3 m2^2 (E2+m2)^3)),V3[6,119]->-((105 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,1]+m1 (3 (E1+m1) A[3,5]-8 m1 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))))/(4 (E1+E2) m1^2 (E1+m1)^3 (E2+m2))),V3[6,120]->(105 I m2 (-1+\[Sigma]^2)^(3/2) (-2 (E1+m1) m2 (E2+m2) A[3,1]+m1 (-2 (E1+m1)^2 A[3,5]+m2^2 (E2+m2)^2 A[3,6]+16 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(2 (E1+E2) m1 (E1+m1)^3 (E2+m2)^2),V3[6,121]->-((105 I m2^3 (-1+\[Sigma]^2)^(3/2) (A[3,5]-12 m1^2 A[3,10]))/(2 (E1+E2) m1^2 (E1+m1)^3)),V3[6,122]->-(1/(4 m1^3 (E1+m1)^3 m2 (E2+m2)^2))105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-4 (E1+m1) m2 (E2+m2) A[3,1]+m2 (E2+m2)^2 A[3,3]+m1 (-4 (E1+m1)^2 A[3,5]+4 m2^2 (E2+m2)^2 A[3,6]+3 E1 E2 A[3,7]+3 E2 m1 A[3,7]+3 E1 m2 A[3,7]+3 m1 m2 A[3,7]-2 E2^2 A[3,8]-4 E2 m2 A[3,8]-2 m2^2 A[3,8]+20 E1 E2 m1 m2 A[3,9]+20 E2 m1^2 m2 A[3,9]+20 E1 m1 m2^2 A[3,9]+20 m1^2 m2^2 A[3,9]+20 E1^2 m1^2 A[3,10]+40 E1 m1^3 A[3,10]+20 m1^4 A[3,10])),V3[6,123]->-(1/(4 m1^4 (E1+m1)^3 (E2+m2)))105 I (E1+E2) Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2) A[3,1]+m1 (-3 (E1+m1) A[3,5]+2 (E2+m2) A[3,7]+8 m1 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))),V3[6,124]->(105 I (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (A[3,5]-6 m1^2 A[3,10]))/(2 m1^4 (E1+m1)^3),V3[6,125]->(315 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(4 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3),V3[6,126]->(315 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (9 m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (9 m2 (E2+m2) A[3,6]+2 m1 (E1+m1) A[3,9])))/(2 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3),V3[6,127]->(315 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (2 m2^2 (E2+m2)^2 A[3,6]+9 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2),V3[6,128]->-((315 I m1 (-1+\[Sigma]^2)^(3/2) (36 m2^3 (E2+m2)^2 A[3,2]-3 m2 (E2+m2)^2 A[3,4]+m1 (E1+m1) (36 m2^2 (E2+m2) A[3,6]-3 (E2+m2) A[3,8]+8 m1 (E1+m1) m2 A[3,9])))/(8 (E1+E2) (E1+m1)^2 m2 (E2+m2)^3)),V3[6,129]->-((315 I (-1+\[Sigma]^2)^(3/2) (2 m2^3 (E2+m2)^3 A[3,2]+(E1+m1) (3 m2 (E2+m2)^2 A[3,3]+6 m1 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 (E2+m2) A[3,7]+2 m1 (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))))/(8 (E1+E2) (E1+m1)^3 (E2+m2)^3)),V3[6,130]->-((315 I m2 (-1+\[Sigma]^2)^(3/2) (-3 (E1+m1) m2 (E2+m2) A[3,1]+m1 (-3 (E1+m1)^2 A[3,5]+8 m2^2 (E2+m2)^2 A[3,6]+36 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(8 (E1+E2) m1 (E1+m1)^3 (E2+m2)^2)),V3[6,131]->-((3465 I m1^3 m2^2 (-1+\[Sigma]^2)^(5/2) (3 m2^2 (E2+m2)^2 A[3,2]+m1 (E1+m1) (3 m2 (E2+m2) A[3,6]+m1 (E1+m1) A[3,9])))/(8 (E1+E2)^3 (E1+m1)^2 (E2+m2)^3)),V3[6,132]->(315 I m1^2 m2^5 (-1+\[Sigma]^2)^(5/2) A[3,6])/((E1+E2)^3 (E1+m1)^3),V3[6,133]->(315 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/((E1+E2)^3 (E1+m1)^3 (E2+m2)^3),V3[6,134]->(945 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))/(2 (E1+E2)^3 (E1+m1)^3 (E2+m2)),V3[6,135]->-((315 I (-1+\[Sigma]^2)^(3/2) (8 m2^3 (E2+m2)^3 A[3,2]-m2 (E2+m2)^3 A[3,4]+m1 (E1+m1) (24 m2^2 (E2+m2)^2 A[3,6]-3 (E2+m2)^2 A[3,8]+8 m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(8 (E1+E2) (E1+m1)^3 (E2+m2)^3)),V3[6,136]->-((315 I m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,3]+8 m1 m2^2 (E2+m2) A[3,6]+3 m1 (E1+m1) A[3,7]))/(8 (E1+E2) m1 (E1+m1)^3 (E2+m2))),V3[6,137]->(315 I m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[3,1]+3 m1 (E1+m1) A[3,5]-12 m1^2 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10])))/(8 (E1+E2) m1^2 (E1+m1)^3 (E2+m2)),V3[6,138]->-((3465 I m1^2 m2^2 (-1+\[Sigma]^2)^(5/2) (m2^3 (E2+m2)^3 A[3,2]+m1 (E1+m1) (3 m2^2 (E2+m2)^2 A[3,6]+m1 (E1+m1) (3 m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10]))))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2)^3)),V3[6,139]->(945 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))/(4 (E1+E2)^3 (E1+m1)^3 (E2+m2)),V3[6,140]->(315 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[3,6]+9 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(4 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2),V3[6,141]->(2835 I m1^2 m2^5 (-1+\[Sigma]^2)^(5/2) A[3,10])/(4 (E1+E2)^3 (E1+m1)^3),V3[6,142]->-((315 I m2 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 A[3,6]-(E2+m2)^2 A[3,8]+18 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(8 (E1+E2) (E1+m1)^3 (E2+m2)^2)),V3[6,143]->-((315 I m2^2 (-1+\[Sigma]^2)^(3/2) ((E2+m2) A[3,7]+6 m1 (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10])))/(8 (E1+E2) m1 (E1+m1)^3 (E2+m2))),V3[6,144]->(315 I m2^3 (-1+\[Sigma]^2)^(3/2) (A[3,5]-18 m1^2 A[3,10]))/(8 (E1+E2) m1^2 (E1+m1)^3),V3[6,145]->-((3465 I m1^2 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[3,6]+3 m1 (E1+m1) (m2 (E2+m2) A[3,9]+m1 (E1+m1) A[3,10])))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2)^2)),V3[6,146]->-((3465 I m1^2 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[3,9]+3 m1 (E1+m1) A[3,10]))/(8 (E1+E2)^3 (E1+m1)^3 (E2+m2))),V3[6,147]->-((3465 I m1^2 m2^5 (-1+\[Sigma]^2)^(5/2) A[3,10])/(8 (E1+E2)^3 (E1+m1)^3))};
invrepcoefs\[Chi]44C = {V4[4,1]->-(3/2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],V4[4,2]->-6 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16],V4[4,3]->-((3 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+3 A[4,14]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V4[4,4]->-6 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24],V4[4,5]->-(9/2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],V4[4,6]->-((9 A[4,3])/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))+3 m1 m2 Sqrt[-1+\[Sigma]^2] (A[4,20]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25]),V4[4,7]->(3 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[4,16]-A[4,18]))/m2,V4[4,8]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 3 (E1+E2)^2 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+8 m1^2 m2^2 A[4,12]-8 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+6 A[4,14]),V4[4,9]->(3 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (3 m2^2 A[4,21]-2 A[4,23]))/(2 m2),V4[4,10]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))3 (E1+E2)^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+3 m1^4 A[4,11]-6 m1^4 \[Sigma]^2 A[4,11]+3 m1^4 \[Sigma]^4 A[4,11]+4 m1^2 m2^2 A[4,12]-4 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+3 A[4,14]),V4[4,11]->3 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,17]+m1 m2 A[4,21]),V4[4,12]->3 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,7]+2 m1 m2 A[4,16]),V4[4,13]->3 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,22]+2 m1 m2 A[4,24]),V4[4,14]->-((3 (E1+E2)^4 (4 m2^2 A[4,7]-3 A[4,10]+8 m1 m2^3 A[4,16]-4 m1 m2 A[4,18]))/(4 m1^2 m2^4 Sqrt[-1+\[Sigma]^2])),V4[4,15]->-((3 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (A[4,15]-2 m1^2 A[4,24]))/m1),V4[4,16]->(3 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (-2 A[4,4]+3 m1^2 A[4,21]))/(2 m1),V4[4,17]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 3 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[4,2]+6 A[4,3]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[4,19]-2 A[4,20]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])),V4[4,18]->(3 (E1+E2)^4 (4 m2^2 A[4,4]-3 A[4,8]-4 m1 (m2 A[4,17]+2 m1 m2^2 A[4,21]-m1 A[4,23])))/(4 m1^3 m2^3 Sqrt[-1+\[Sigma]^2]),V4[4,19]->(3 (E1+E2)^4 (3 A[4,6]+4 m1 m2 A[4,15]-4 m1^2 (A[4,22]+2 m1 m2 A[4,24])))/(4 m1^4 m2^2 Sqrt[-1+\[Sigma]^2]),V4[4,20]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))3 (E1+E2)^4 (3 m2^4 (-1+\[Sigma]^2)^2 A[4,1]+m2^2 (-1+\[Sigma]^2) A[4,2]+3 A[4,3]-4 m1^2 m2^4 A[4,19]+8 m1^2 m2^4 \[Sigma]^2 A[4,19]-4 m1^2 m2^4 \[Sigma]^4 A[4,19]+4 m1^2 m2^2 A[4,20]-4 m1^2 m2^2 \[Sigma]^2 A[4,20]+8 m1^4 m2^4 A[4,25]-16 m1^4 m2^4 \[Sigma]^2 A[4,25]+8 m1^4 m2^4 \[Sigma]^4 A[4,25]),V4[4,21]->15 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16],V4[4,22]->(15 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+6 A[4,14]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),V4[4,23]->15/2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],V4[4,24]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))15 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+7 m1^2 m2^2 A[4,12]-7 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+6 A[4,14]),V4[4,25]->-(15/4) (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,7]+4 m1 m2 A[4,16]),V4[4,26]->(15 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (A[4,4]-2 m1^2 A[4,21]))/(4 m1),V4[4,27]->-((105 (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+A[4,14]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V4[4,28]->15 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],V4[4,29]->15 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16],V4[4,30]->15 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24],V4[4,31]->-((15 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (4 m2^2 A[4,16]-A[4,18]))/(4 m2)),V4[4,32]->-(15/4) (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,17]+4 m1 m2 A[4,21]),V4[4,33]->(15 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (A[4,15]-4 m1^2 A[4,24]))/(4 m1),V4[4,34]->-(105/4) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16],V4[4,35]->15 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24],V4[4,36]->15/2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],V4[4,37]->(15 (6 A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[4,20]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),V4[4,38]->-((15 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[4,21]-A[4,23]))/(4 m2)),V4[4,39]->-(15/4) (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,22]+4 m1 m2 A[4,24]),V4[4,40]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))15 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[4,2]+6 A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[4,19]-7 A[4,20]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])),V4[4,41]->-(105/4) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21],V4[4,42]->-(105/4) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24],V4[4,43]->-((105 (A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (A[4,20]-m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))};
invrepcoefs\[Chi]45C = {V4[5,1]->-((15 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,21])/(2 (E2+m2))),V4[5,2]->-((30 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,16])/(E2+m2)),V4[5,3]->-((15 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+3 A[4,14]))/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V4[5,4]->-((30 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,24])/(E2+m2)),V4[5,5]->-((45 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,21])/(2 (E2+m2))),V4[5,6]->(-45 A[4,3]+60 m1^2 m2^2 (-1+\[Sigma]^2) (A[4,20]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25]))/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V4[5,7]->-((15 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21])/(2 (E1+m1))),V4[5,8]->-((30 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16])/(E1+m1)),V4[5,9]->-((15 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+3 A[4,14]))/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),V4[5,10]->-((30 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24])/(E1+m1)),V4[5,11]->-((45 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21])/(2 (E1+m1))),V4[5,12]->(-45 A[4,3]+60 m1^2 m2^2 (-1+\[Sigma]^2) (A[4,20]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25]))/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]),V4[5,13]->(15 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[4,16]-A[4,18]))/(m2^2 (E2+m2)),V4[5,14]->(15 (E1+E2)^2 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+8 m1^2 m2^2 A[4,12]-8 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+6 A[4,14]))/(4 m1^3 m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V4[5,15]->(15 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (3 m2^2 A[4,21]-2 A[4,23]))/(2 m2^2 (E2+m2)),V4[5,16]->(15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[4,16]-A[4,18]))/((E1+m1) m2),V4[5,17]->(15 (E1+E2)^2 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+8 m1^2 m2^2 A[4,12]-8 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+6 A[4,14]))/(4 m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^(3/2)),V4[5,18]->(15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (3 m2^2 A[4,21]-2 A[4,23]))/(2 (E1+m1) m2),V4[5,19]->-((15 (E1+E2)^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+3 m1^4 A[4,11]-6 m1^4 \[Sigma]^2 A[4,11]+3 m1^4 \[Sigma]^4 A[4,11]+4 m1^2 m2^2 A[4,12]-4 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+3 A[4,14]))/(4 m1^5 m2^6 (E2+m2) (-1+\[Sigma]^2)^(5/2))),V4[5,20]->-((15 (E1+E2)^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+3 m1^4 A[4,11]-6 m1^4 \[Sigma]^2 A[4,11]+3 m1^4 \[Sigma]^4 A[4,11]+4 m1^2 m2^2 A[4,12]-4 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+3 A[4,14]))/(4 m1^6 (E1+m1) m2^5 (-1+\[Sigma]^2)^(5/2))),V4[5,21]->(15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,17]+m1 m2 A[4,21]))/(m2 (E2+m2)),V4[5,22]->(15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,7]+2 m1 m2 A[4,16]))/(m2 (E2+m2)),V4[5,23]->(15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,22]+2 m1 m2 A[4,24]))/(m2 (E2+m2)),V4[5,24]->(15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,17]+m1 m2 A[4,21]))/(m1 (E1+m1)),V4[5,25]->(15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,7]+2 m1 m2 A[4,16]))/(m1 (E1+m1)),V4[5,26]->(15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,22]+2 m1 m2 A[4,24]))/(m1 (E1+m1)),V4[5,27]->-((15 (E1+E2)^4 (4 m2^2 A[4,7]-3 A[4,10]+8 m1 m2^3 A[4,16]-4 m1 m2 A[4,18]))/(4 m1^2 m2^5 (E2+m2) Sqrt[-1+\[Sigma]^2])),V4[5,28]->-((15 (E1+E2)^4 (4 m2^2 A[4,7]-3 A[4,10]+8 m1 m2^3 A[4,16]-4 m1 m2 A[4,18]))/(4 m1^3 (E1+m1) m2^4 Sqrt[-1+\[Sigma]^2])),V4[5,29]->-((15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,15]-2 m1^2 A[4,24]))/(m1 (E2+m2))),V4[5,30]->(15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-2 A[4,4]+3 m1^2 A[4,21]))/(2 m1 (E2+m2)),V4[5,31]->(15 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[4,2]+6 A[4,3]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[4,19]-2 A[4,20]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1^3 m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V4[5,32]->-((15 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (A[4,15]-2 m1^2 A[4,24]))/(m1^2 (E1+m1))),V4[5,33]->(15 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (-2 A[4,4]+3 m1^2 A[4,21]))/(2 m1^2 (E1+m1)),V4[5,34]->(15 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[4,2]+6 A[4,3]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[4,19]-2 A[4,20]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^(3/2)),V4[5,35]->(15 (E1+E2)^4 (4 m2^2 A[4,4]-3 A[4,8]-4 m1 (m2 A[4,17]+2 m1 m2^2 A[4,21]-m1 A[4,23])))/(4 m1^3 m2^4 (E2+m2) Sqrt[-1+\[Sigma]^2]),V4[5,36]->(15 (E1+E2)^4 (4 m2^2 A[4,4]-3 A[4,8]-4 m1 (m2 A[4,17]+2 m1 m2^2 A[4,21]-m1 A[4,23])))/(4 m1^4 (E1+m1) m2^3 Sqrt[-1+\[Sigma]^2]),V4[5,37]->(15 (E1+E2)^4 (3 A[4,6]+4 m1 m2 A[4,15]-4 m1^2 (A[4,22]+2 m1 m2 A[4,24])))/(4 m1^4 m2^3 (E2+m2) Sqrt[-1+\[Sigma]^2]),V4[5,38]->(15 (E1+E2)^4 (3 A[4,6]+4 m1 m2 A[4,15]-4 m1^2 (A[4,22]+2 m1 m2 A[4,24])))/(4 m1^5 (E1+m1) m2^2 Sqrt[-1+\[Sigma]^2]),V4[5,39]->-((15 (E1+E2)^4 (3 m2^4 (-1+\[Sigma]^2)^2 A[4,1]+m2^2 (-1+\[Sigma]^2) A[4,2]+3 A[4,3]-4 m1^2 m2^4 A[4,19]+8 m1^2 m2^4 \[Sigma]^2 A[4,19]-4 m1^2 m2^4 \[Sigma]^4 A[4,19]+4 m1^2 m2^2 A[4,20]-4 m1^2 m2^2 \[Sigma]^2 A[4,20]+8 m1^4 m2^4 A[4,25]-16 m1^4 m2^4 \[Sigma]^2 A[4,25]+8 m1^4 m2^4 \[Sigma]^4 A[4,25]))/(4 m1^5 m2^6 (E2+m2) (-1+\[Sigma]^2)^(5/2))),V4[5,40]->-((15 (E1+E2)^4 (3 m2^4 (-1+\[Sigma]^2)^2 A[4,1]+m2^2 (-1+\[Sigma]^2) A[4,2]+3 A[4,3]-4 m1^2 m2^4 A[4,19]+8 m1^2 m2^4 \[Sigma]^2 A[4,19]-4 m1^2 m2^4 \[Sigma]^4 A[4,19]+4 m1^2 m2^2 A[4,20]-4 m1^2 m2^2 \[Sigma]^2 A[4,20]+8 m1^4 m2^4 A[4,25]-16 m1^4 m2^4 \[Sigma]^2 A[4,25]+8 m1^4 m2^4 \[Sigma]^4 A[4,25]))/(4 m1^6 (E1+m1) m2^5 (-1+\[Sigma]^2)^(5/2))),V4[5,41]->-((15 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) A[4,16]+m1 (E1+m1) A[4,21]))/((E1+m1) (E2+m2))),V4[5,42]->-((15 (-8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]+7 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,12]-6 (E2+m2) A[4,14]+2 m1^5 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[4,16]))/(2 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V4[5,43]->(15 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[4,21]-m1 (E1+m1) A[4,24]))/((E1+m1) (E2+m2)),V4[5,44]->(15 (E1+E2)^2 (-16 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]+2 m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,9]-14 E2 m1^2 m2^2 A[4,12]-14 m1^2 m2^3 A[4,12]+14 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]+14 m1^2 m2^3 \[Sigma]^2 A[4,12]+2 E2 m1^2 A[4,13]+2 m1^2 m2 A[4,13]-2 E2 m1^2 \[Sigma]^2 A[4,13]-2 m1^2 m2 \[Sigma]^2 A[4,13]-12 E2 A[4,14]-12 m2 A[4,14]+4 E1 m1^5 m2^3 A[4,16]+4 m1^6 m2^3 A[4,16]-8 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-8 m1^6 m2^3 \[Sigma]^2 A[4,16]+4 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+4 m1^6 m2^3 \[Sigma]^4 A[4,16]-E1 m1^5 m2 A[4,18]-m1^6 m2 A[4,18]+2 E1 m1^5 m2 \[Sigma]^2 A[4,18]+2 m1^6 m2 \[Sigma]^2 A[4,18]-E1 m1^5 m2 \[Sigma]^4 A[4,18]-m1^6 m2 \[Sigma]^4 A[4,18]))/(4 m1^4 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V4[5,45]->1/(4 m1 (E1+m1) m2 (E2+m2)) 15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-2 m2 (E2+m2) A[4,7]-8 m1 m2^2 (E2+m2) A[4,16]+m1 (E1+m1) (A[4,17]+4 m1 m2 A[4,21])),V4[5,46]->1/(4 m1^2 (E1+m1) (E2+m2)) 15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (2 m2 (E2+m2) A[4,4]+m1 ((-E1-m1) A[4,15]+4 m1 (-m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24]))),V4[5,47]->(105 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,16])/(E2+m2),V4[5,48]->(105 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+6 A[4,14]))/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V4[5,49]->(105 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,21])/(2 (E2+m2)),V4[5,50]->(105 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16])/(E1+m1),V4[5,51]->(105 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+6 A[4,14]))/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]),V4[5,52]->(105 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21])/(2 (E1+m1)),V4[5,53]->-((105 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+7 m1^2 m2^2 A[4,12]-7 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+6 A[4,14]))/(4 m1^3 m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V4[5,54]->-((105 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+7 m1^2 m2^2 A[4,12]-7 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+6 A[4,14]))/(4 m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^(3/2))),V4[5,55]->-((105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,7]+4 m1 m2 A[4,16]))/(4 m2 (E2+m2))),V4[5,56]->-((105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,7]+4 m1 m2 A[4,16]))/(4 m1 (E1+m1))),V4[5,57]->(105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,4]-2 m1^2 A[4,21]))/(4 m1 (E2+m2)),V4[5,58]->(105 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (A[4,4]-2 m1^2 A[4,21]))/(4 m1^2 (E1+m1)),V4[5,59]->(105 (-4 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]+4 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,12]-4 E2 A[4,14]-4 m2 A[4,14]+E1 m1^5 m2^3 A[4,16]+m1^6 m2^3 A[4,16]-2 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-2 m1^6 m2^3 \[Sigma]^2 A[4,16]+E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+m1^6 m2^3 \[Sigma]^4 A[4,16]))/(4 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V4[5,60]->-((945 (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+A[4,14]))/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V4[5,61]->-((945 (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+A[4,14]))/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),V4[5,62]->(15 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[4,21]-2 m1 (E1+m1) A[4,24]))/((E1+m1) (E2+m2)),V4[5,63]->(15 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[4,16]-m1 (E1+m1) A[4,21]))/((E1+m1) (E2+m2)),V4[5,64]->-((15 (6 (E1+m1) A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 (E1+m1) A[4,20]-2 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]-4 m1 (E1+m1) A[4,25]))))/(2 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V4[5,65]->1/(4 (E1+m1) m2^2 (E2+m2)) 15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-4 m2^3 (E2+m2) A[4,16]+m2 (E2+m2) A[4,18]+2 m1 (E1+m1) (2 m2^2 A[4,21]-A[4,23])),V4[5,66]->1/(4 m1 (E1+m1) m2 (E2+m2)) 15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-m2 (E2+m2) A[4,17]-4 m1 m2^2 (E2+m2) A[4,21]+2 m1 (E1+m1) (A[4,22]+4 m1 m2 A[4,24])),V4[5,67]->(15 (E1+E2)^2 (2 (E1+m1) m2^2 (-1+\[Sigma]^2) A[4,2]+12 (E1+m1) A[4,3]+m1 m2^2 (-1+\[Sigma]^2) (m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+2 m1 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[4,19]-7 (E1+m1) A[4,20]-2 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]-4 m1 (E1+m1) A[4,25])))))/(4 m1^3 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V4[5,68]->(105 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,21])/(E2+m2),V4[5,69]->(105 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,16])/(E2+m2),V4[5,70]->(105 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,24])/(E2+m2),V4[5,71]->(105 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21])/(E1+m1),V4[5,72]->(105 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16])/(E1+m1),V4[5,73]->(105 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24])/(E1+m1),V4[5,74]->-((105 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (4 m2^2 A[4,16]-A[4,18]))/(4 m2^2 (E2+m2))),V4[5,75]->-((105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (4 m2^2 A[4,16]-A[4,18]))/(4 (E1+m1) m2)),V4[5,76]->-((105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,17]+4 m1 m2 A[4,21]))/(4 m2 (E2+m2))),V4[5,77]->-((105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,17]+4 m1 m2 A[4,21]))/(4 m1 (E1+m1))),V4[5,78]->(105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,15]-4 m1^2 A[4,24]))/(4 m1 (E2+m2)),V4[5,79]->(105 (E1+E2)^2 m2 Sqrt[-1+\[Sigma]^2] (A[4,15]-4 m1^2 A[4,24]))/(4 m1^2 (E1+m1)),V4[5,80]->(105 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-3 m2 (E2+m2) A[4,16]+2 m1 (E1+m1) A[4,21]))/(4 (E1+m1) (E2+m2)),V4[5,81]->-((945 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,16])/(4 (E2+m2))),V4[5,82]->-((945 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,16])/(4 (E1+m1))),V4[5,83]->(105 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,24])/(E2+m2),V4[5,84]->(105 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,21])/(2 (E2+m2)),V4[5,85]->(105 (6 A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[4,20]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V4[5,86]->(105 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24])/(E1+m1),V4[5,87]->(105 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21])/(2 (E1+m1)),V4[5,88]->(105 (6 A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[4,20]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]),V4[5,89]->-((105 (E1+E2)^2 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[4,21]-A[4,23]))/(4 m2^2 (E2+m2))),V4[5,90]->-((105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[4,21]-A[4,23]))/(4 (E1+m1) m2)),V4[5,91]->-((105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,22]+4 m1 m2 A[4,24]))/(4 m2 (E2+m2))),V4[5,92]->-((105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (A[4,22]+4 m1 m2 A[4,24]))/(4 m1 (E1+m1))),V4[5,93]->-((105 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[4,2]+6 A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[4,19]-7 A[4,20]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1^3 m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V4[5,94]->-((105 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[4,2]+6 A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[4,19]-7 A[4,20]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^(3/2))),V4[5,95]->(105 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (-2 m2 (E2+m2) A[4,21]+3 m1 (E1+m1) A[4,24]))/(4 (E1+m1) (E2+m2)),V4[5,96]->-((945 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,21])/(4 (E2+m2))),V4[5,97]->-((945 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,21])/(4 (E1+m1))),V4[5,98]->(105 (4 (E1+m1) A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-4 (E1+m1) A[4,20]+m1 m2^2 (-1+\[Sigma]^2) (-m2 (E2+m2) A[4,24]+4 m1 (E1+m1) A[4,25]))))/(4 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V4[5,99]->-((945 m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) A[4,24])/(4 (E2+m2))),V4[5,100]->-((945 m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) A[4,24])/(4 (E1+m1))),V4[5,101]->-((945 (A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (A[4,20]-m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V4[5,102]->-((945 (A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (A[4,20]-m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]))};
invrepcoefs\[Chi]46C = {V4[6,1]->-((15 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[4,16]+m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V4[6,2]->-((15 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-7 m1^2 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,12]+6 (E2+m2)^2 A[4,14]+4 m1^5 (E1+m1) m2^2 (-1+\[Sigma]^2)^2 (11 m2 (E2+m2) A[4,16]+2 m1 (E1+m1) A[4,21])))/(4 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)^2)),V4[6,3]->-((45 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-4 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,12]+3 E2 A[4,14]+3 m2 A[4,14]+4 E1 m1^5 m2^3 A[4,16]+4 m1^6 m2^3 A[4,16]-8 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-8 m1^6 m2^3 \[Sigma]^2 A[4,16]+4 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+4 m1^6 m2^3 \[Sigma]^4 A[4,16]))/(2 (E1+E2)^2 (E1+m1) (E2+m2)^2)),V4[6,4]->-((45 m1 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+3 A[4,14]))/(4 (E1+E2)^2 m2 (E2+m2)^2)),V4[6,5]->-((15 m1 Sqrt[-1+\[Sigma]^2] (6 (E1+m1)^2 A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (7 (E1+m1)^2 A[4,20]-4 m2^2 (-1+\[Sigma]^2) (2 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (11 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))/(4 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^2)),V4[6,6]->-((75 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[4,16]+m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V4[6,7]->-((15 m2 Sqrt[-1+\[Sigma]^2] (16 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-5 m1^2 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,12]+3 E2^2 A[4,14]+6 E2 m2 A[4,14]+3 m2^2 A[4,14]+4 E1 E2 m1^5 m2^3 A[4,16]+4 E2 m1^6 m2^3 A[4,16]+4 E1 m1^5 m2^4 A[4,16]+4 m1^6 m2^4 A[4,16]-8 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-8 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-8 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-8 m1^6 m2^4 \[Sigma]^2 A[4,16]+4 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+4 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+4 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+4 m1^6 m2^4 \[Sigma]^4 A[4,16]+16 E1^2 m1^6 m2^2 A[4,21]+32 E1 m1^7 m2^2 A[4,21]+16 m1^8 m2^2 A[4,21]-32 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-64 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-32 m1^8 m2^2 \[Sigma]^2 A[4,21]+16 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+32 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+16 m1^8 m2^2 \[Sigma]^4 A[4,21]))/(4 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)^2)),V4[6,8]->-((45 Sqrt[-1+\[Sigma]^2] (3 (E1+m1) A[4,3]-4 m1^2 m2^2 (-1+\[Sigma]^2) ((E1+m1) A[4,20]-m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2))),V4[6,9]->-((15 m1 Sqrt[-1+\[Sigma]^2] (3 (E1+m1)^2 A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (5 (E1+m1)^2 A[4,20]-4 m2^2 (-1+\[Sigma]^2) (4 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (m2 (E2+m2) A[4,24]+4 m1 (E1+m1) A[4,25])))))/(4 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^2)),V4[6,10]->-((45 m2 Sqrt[-1+\[Sigma]^2] (3 A[4,3]-4 m1^2 m2^2 (-1+\[Sigma]^2) (A[4,20]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(4 (E1+E2)^2 m1 (E1+m1)^2)),V4[6,11]->(15 (8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-m1^4 m2^2 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,9]+7 E2^2 m1^2 m2^2 A[4,12]+14 E2 m1^2 m2^3 A[4,12]+7 m1^2 m2^4 A[4,12]-7 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-14 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-7 m1^2 m2^4 \[Sigma]^2 A[4,12]-E2^2 m1^2 A[4,13]-2 E2 m1^2 m2 A[4,13]-m1^2 m2^2 A[4,13]+E2^2 m1^2 \[Sigma]^2 A[4,13]+2 E2 m1^2 m2 \[Sigma]^2 A[4,13]+m1^2 m2^2 \[Sigma]^2 A[4,13]+6 E2^2 A[4,14]+12 E2 m2 A[4,14]+6 m2^2 A[4,14]+44 E1 E2 m1^5 m2^3 A[4,16]+44 E2 m1^6 m2^3 A[4,16]+44 E1 m1^5 m2^4 A[4,16]+44 m1^6 m2^4 A[4,16]-88 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-88 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-88 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-88 m1^6 m2^4 \[Sigma]^2 A[4,16]+44 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+44 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+44 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+44 m1^6 m2^4 \[Sigma]^4 A[4,16]-23 E1 E2 m1^5 m2 A[4,18]-23 E2 m1^6 m2 A[4,18]-23 E1 m1^5 m2^2 A[4,18]-23 m1^6 m2^2 A[4,18]+46 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+46 E2 m1^6 m2 \[Sigma]^2 A[4,18]+46 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+46 m1^6 m2^2 \[Sigma]^2 A[4,18]-23 E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-23 E2 m1^6 m2 \[Sigma]^4 A[4,18]-23 E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-23 m1^6 m2^2 \[Sigma]^4 A[4,18]+8 E1^2 m1^6 m2^2 A[4,21]+16 E1 m1^7 m2^2 A[4,21]+8 m1^8 m2^2 A[4,21]-16 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-32 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-16 m1^8 m2^2 \[Sigma]^2 A[4,21]+8 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+16 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+8 m1^8 m2^2 \[Sigma]^4 A[4,21]-E1^2 m1^6 A[4,23]-2 E1 m1^7 A[4,23]-m1^8 A[4,23]+2 E1^2 m1^6 \[Sigma]^2 A[4,23]+4 E1 m1^7 \[Sigma]^2 A[4,23]+2 m1^8 \[Sigma]^2 A[4,23]-E1^2 m1^6 \[Sigma]^4 A[4,23]-2 E1 m1^7 \[Sigma]^4 A[4,23]-m1^8 \[Sigma]^4 A[4,23]))/(4 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,12]->(45 (16 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,9]+8 E2 m1^2 m2^2 A[4,12]+8 m1^2 m2^3 A[4,12]-8 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]-8 m1^2 m2^3 \[Sigma]^2 A[4,12]-E2 m1^2 A[4,13]-m1^2 m2 A[4,13]+E2 m1^2 \[Sigma]^2 A[4,13]+m1^2 m2 \[Sigma]^2 A[4,13]+6 E2 A[4,14]+6 m2 A[4,14]+8 E1 m1^5 m2^3 A[4,16]+8 m1^6 m2^3 A[4,16]-16 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-16 m1^6 m2^3 \[Sigma]^2 A[4,16]+8 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+8 m1^6 m2^3 \[Sigma]^4 A[4,16]-2 E1 m1^5 m2 A[4,18]-2 m1^6 m2 A[4,18]+4 E1 m1^5 m2 \[Sigma]^2 A[4,18]+4 m1^6 m2 \[Sigma]^2 A[4,18]-2 E1 m1^5 m2 \[Sigma]^4 A[4,18]-2 m1^6 m2 \[Sigma]^4 A[4,18]))/(2 m1^2 (E1+m1) m2^2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,13]->1/(4 m1 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]) 45 (24 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+12 m1^2 m2^2 A[4,12]-12 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+9 A[4,14]),V4[6,14]->1/((E1+m1)^2 (E2+m2)^2) 15 m1 (-1+\[Sigma]^2)^(3/2) (5 m2^3 (E2+m2)^2 A[4,16]-3 m2 (E2+m2)^2 A[4,18]+m1 (E1+m1) (10 m2^2 (E2+m2) A[4,21]-6 (E2+m2) A[4,23]+5 m1 (E1+m1) m2 A[4,24])),V4[6,15]->(15 (32 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-11 m1^4 m2^2 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,9]+10 E2^2 m1^2 m2^2 A[4,12]+20 E2 m1^2 m2^3 A[4,12]+10 m1^2 m2^4 A[4,12]-10 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-20 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-10 m1^2 m2^4 \[Sigma]^2 A[4,12]-2 E2^2 m1^2 A[4,13]-4 E2 m1^2 m2 A[4,13]-2 m1^2 m2^2 A[4,13]+2 E2^2 m1^2 \[Sigma]^2 A[4,13]+4 E2 m1^2 m2 \[Sigma]^2 A[4,13]+2 m1^2 m2^2 \[Sigma]^2 A[4,13]+6 E2^2 A[4,14]+12 E2 m2 A[4,14]+6 m2^2 A[4,14]+8 E1 E2 m1^5 m2^3 A[4,16]+8 E2 m1^6 m2^3 A[4,16]+8 E1 m1^5 m2^4 A[4,16]+8 m1^6 m2^4 A[4,16]-16 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-16 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-16 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-16 m1^6 m2^4 \[Sigma]^2 A[4,16]+8 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+8 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+8 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+8 m1^6 m2^4 \[Sigma]^4 A[4,16]-E1 E2 m1^5 m2 A[4,18]-E2 m1^6 m2 A[4,18]-E1 m1^5 m2^2 A[4,18]-m1^6 m2^2 A[4,18]+2 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+2 E2 m1^6 m2 \[Sigma]^2 A[4,18]+2 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+2 m1^6 m2^2 \[Sigma]^2 A[4,18]-E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-E2 m1^6 m2 \[Sigma]^4 A[4,18]-E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-m1^6 m2^2 \[Sigma]^4 A[4,18]+32 E1^2 m1^6 m2^2 A[4,21]+64 E1 m1^7 m2^2 A[4,21]+32 m1^8 m2^2 A[4,21]-64 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-128 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-64 m1^8 m2^2 \[Sigma]^2 A[4,21]+32 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+64 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+32 m1^8 m2^2 \[Sigma]^4 A[4,21]-11 E1^2 m1^6 A[4,23]-22 E1 m1^7 A[4,23]-11 m1^8 A[4,23]+22 E1^2 m1^6 \[Sigma]^2 A[4,23]+44 E1 m1^7 \[Sigma]^2 A[4,23]+22 m1^8 \[Sigma]^2 A[4,23]-11 E1^2 m1^6 \[Sigma]^4 A[4,23]-22 E1 m1^7 \[Sigma]^4 A[4,23]-11 m1^8 \[Sigma]^4 A[4,23]))/(4 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,16]->(45 (E1+m1)^2 A[4,3]-15 m1^2 m2^2 (-1+\[Sigma]^2) (5 (E1+m1)^2 A[4,20]-4 m2^2 (-1+\[Sigma]^2) (4 m2^2 (E2+m2)^2 A[4,21]-3 (E2+m2)^2 A[4,23]+m1 (E1+m1) (m2 (E2+m2) A[4,24]+4 m1 (E1+m1) A[4,25]))))/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,17]->-((45 (E1+E2)^2 (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,9]+3 E2 m1^4 A[4,11]+3 m1^4 m2 A[4,11]-6 E2 m1^4 \[Sigma]^2 A[4,11]-6 m1^4 m2 \[Sigma]^2 A[4,11]+3 E2 m1^4 \[Sigma]^4 A[4,11]+3 m1^4 m2 \[Sigma]^4 A[4,11]+4 E2 m1^2 m2^2 A[4,12]+4 m1^2 m2^3 A[4,12]-4 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]-4 m1^2 m2^3 \[Sigma]^2 A[4,12]-E2 m1^2 A[4,13]-m1^2 m2 A[4,13]+E2 m1^2 \[Sigma]^2 A[4,13]+m1^2 m2 \[Sigma]^2 A[4,13]+3 E2 A[4,14]+3 m2 A[4,14]+4 E1 m1^5 m2^3 A[4,16]+4 m1^6 m2^3 A[4,16]-8 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-8 m1^6 m2^3 \[Sigma]^2 A[4,16]+4 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+4 m1^6 m2^3 \[Sigma]^4 A[4,16]-2 E1 m1^5 m2 A[4,18]-2 m1^6 m2 A[4,18]+4 E1 m1^5 m2 \[Sigma]^2 A[4,18]+4 m1^6 m2 \[Sigma]^2 A[4,18]-2 E1 m1^5 m2 \[Sigma]^4 A[4,18]-2 m1^6 m2 \[Sigma]^4 A[4,18]))/(2 m1^4 (E1+m1) m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2))),V4[6,18]->-((45 (E1+E2)^2 (24 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-8 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+3 m1^4 A[4,11]-6 m1^4 \[Sigma]^2 A[4,11]+3 m1^4 \[Sigma]^4 A[4,11]+12 m1^2 m2^2 A[4,12]-12 m1^2 m2^2 \[Sigma]^2 A[4,12]-2 m1^2 A[4,13]+2 m1^2 \[Sigma]^2 A[4,13]+9 A[4,14]))/(4 m1^3 m2^5 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2))),V4[6,19]->-((15 (E1+E2)^2 (16 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-11 m1^4 m2^2 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,9]+9 E2^2 m1^4 A[4,11]+18 E2 m1^4 m2 A[4,11]+9 m1^4 m2^2 A[4,11]-18 E2^2 m1^4 \[Sigma]^2 A[4,11]-36 E2 m1^4 m2 \[Sigma]^2 A[4,11]-18 m1^4 m2^2 \[Sigma]^2 A[4,11]+9 E2^2 m1^4 \[Sigma]^4 A[4,11]+18 E2 m1^4 m2 \[Sigma]^4 A[4,11]+9 m1^4 m2^2 \[Sigma]^4 A[4,11]+5 E2^2 m1^2 m2^2 A[4,12]+10 E2 m1^2 m2^3 A[4,12]+5 m1^2 m2^4 A[4,12]-5 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-10 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-5 m1^2 m2^4 \[Sigma]^2 A[4,12]-2 E2^2 m1^2 A[4,13]-4 E2 m1^2 m2 A[4,13]-2 m1^2 m2^2 A[4,13]+2 E2^2 m1^2 \[Sigma]^2 A[4,13]+4 E2 m1^2 m2 \[Sigma]^2 A[4,13]+2 m1^2 m2^2 \[Sigma]^2 A[4,13]+3 E2^2 A[4,14]+6 E2 m2 A[4,14]+3 m2^2 A[4,14]+4 E1 E2 m1^5 m2^3 A[4,16]+4 E2 m1^6 m2^3 A[4,16]+4 E1 m1^5 m2^4 A[4,16]+4 m1^6 m2^4 A[4,16]-8 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-8 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-8 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-8 m1^6 m2^4 \[Sigma]^2 A[4,16]+4 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+4 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+4 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+4 m1^6 m2^4 \[Sigma]^4 A[4,16]-E1 E2 m1^5 m2 A[4,18]-E2 m1^6 m2 A[4,18]-E1 m1^5 m2^2 A[4,18]-m1^6 m2^2 A[4,18]+2 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+2 E2 m1^6 m2 \[Sigma]^2 A[4,18]+2 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+2 m1^6 m2^2 \[Sigma]^2 A[4,18]-E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-E2 m1^6 m2 \[Sigma]^4 A[4,18]-E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-m1^6 m2^2 \[Sigma]^4 A[4,18]+16 E1^2 m1^6 m2^2 A[4,21]+32 E1 m1^7 m2^2 A[4,21]+16 m1^8 m2^2 A[4,21]-32 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-64 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-32 m1^8 m2^2 \[Sigma]^2 A[4,21]+16 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+32 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+16 m1^8 m2^2 \[Sigma]^4 A[4,21]-11 E1^2 m1^6 A[4,23]-22 E1 m1^7 A[4,23]-11 m1^8 A[4,23]+22 E1^2 m1^6 \[Sigma]^2 A[4,23]+44 E1 m1^7 \[Sigma]^2 A[4,23]+22 m1^8 \[Sigma]^2 A[4,23]-11 E1^2 m1^6 \[Sigma]^4 A[4,23]-22 E1 m1^7 \[Sigma]^4 A[4,23]-11 m1^8 \[Sigma]^4 A[4,23]))/(4 m1^5 (E1+m1)^2 m2^3 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2))),V4[6,20]->(45 (E1+E2)^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+3 m1^4 A[4,11]-6 m1^4 \[Sigma]^2 A[4,11]+3 m1^4 \[Sigma]^4 A[4,11]+4 m1^2 m2^2 A[4,12]-4 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+3 A[4,14]))/(4 m1^5 m2^7 (E2+m2)^2 (-1+\[Sigma]^2)^(5/2)),V4[6,21]->1/(4 (E1+m1)^2 (E2+m2)^2) 15 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[4,7]+12 m1 m2^3 (E2+m2)^2 A[4,16]+m1 (E1+m1) (23 m2 (E2+m2) A[4,17]+24 m1 m2^2 (E2+m2) A[4,21]+m1 (E1+m1) (A[4,22]+12 m1 m2 A[4,24]))),V4[6,22]->(15 (8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]+12 m1^4 (E1+m1) m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,7]+7 E2^2 m1^2 m2^2 A[4,12]+14 E2 m1^2 m2^3 A[4,12]+7 m1^2 m2^4 A[4,12]-7 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-14 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-7 m1^2 m2^4 \[Sigma]^2 A[4,12]+6 E2^2 A[4,14]+12 E2 m2 A[4,14]+6 m2^2 A[4,14]+44 E1 E2 m1^5 m2^3 A[4,16]+44 E2 m1^6 m2^3 A[4,16]+44 E1 m1^5 m2^4 A[4,16]+44 m1^6 m2^4 A[4,16]-88 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-88 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-88 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-88 m1^6 m2^4 \[Sigma]^2 A[4,16]+44 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+44 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+44 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+44 m1^6 m2^4 \[Sigma]^4 A[4,16]+6 E1^2 m1^5 m2 A[4,17]+12 E1 m1^6 m2 A[4,17]+6 m1^7 m2 A[4,17]-12 E1^2 m1^5 m2 \[Sigma]^2 A[4,17]-24 E1 m1^6 m2 \[Sigma]^2 A[4,17]-12 m1^7 m2 \[Sigma]^2 A[4,17]+6 E1^2 m1^5 m2 \[Sigma]^4 A[4,17]+12 E1 m1^6 m2 \[Sigma]^4 A[4,17]+6 m1^7 m2 \[Sigma]^4 A[4,17]+8 E1^2 m1^6 m2^2 A[4,21]+16 E1 m1^7 m2^2 A[4,21]+8 m1^8 m2^2 A[4,21]-16 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-32 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-16 m1^8 m2^2 \[Sigma]^2 A[4,21]+8 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+16 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+8 m1^8 m2^2 \[Sigma]^4 A[4,21]))/(2 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,23]->(45 (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]+2 m1^4 (E1+m1) m2^2 (-1+\[Sigma]^2)^2 A[4,7]+4 E2 m1^2 m2^2 A[4,12]+4 m1^2 m2^3 A[4,12]-4 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]-4 m1^2 m2^3 \[Sigma]^2 A[4,12]+3 E2 A[4,14]+3 m2 A[4,14]+4 E1 m1^5 m2^3 A[4,16]+4 m1^6 m2^3 A[4,16]-8 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-8 m1^6 m2^3 \[Sigma]^2 A[4,16]+4 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+4 m1^6 m2^3 \[Sigma]^4 A[4,16]))/(2 m1^2 (E1+m1) m2^2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,24]->(15 (6 (E1+m1)^2 A[4,3]+m1 m2^2 (-1+\[Sigma]^2) (6 m2^3 (E2+m2)^2 (-1+\[Sigma]^2) A[4,17]-7 m1 (E1+m1)^2 A[4,20]+4 m1 m2^2 (-1+\[Sigma]^2) (2 m2^2 (E2+m2)^2 A[4,21]+(E1+m1) (3 (E2+m2) A[4,22]+m1 (11 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))))/(2 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,25]->1/(4 (E1+m1)^2 (E2+m2)^2) 15 (-1+\[Sigma]^2)^(3/2) (11 m2^2 (E2+m2)^2 A[4,7]+20 m1 m2^3 (E2+m2)^2 A[4,16]+m1 (E1+m1) (m2 (E2+m2) A[4,17]+40 m1 m2^2 (E2+m2) A[4,21]+m1 (E1+m1) (11 A[4,22]+20 m1 m2 A[4,24]))),V4[6,26]->(45 (3 (E1+m1) A[4,3]+2 m1^2 m2^2 (-1+\[Sigma]^2) (-2 (E1+m1) A[4,20]+m2^2 (-1+\[Sigma]^2) ((E2+m2) A[4,22]+2 m1 (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))/(2 m1^2 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V4[6,27]->-((15 (E1+E2)^2 (8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]+12 m1^4 (E1+m1) m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,7]-E2^2 m1^4 m2^2 A[4,9]-2 E2 m1^4 m2^3 A[4,9]-m1^4 m2^4 A[4,9]+2 E2^2 m1^4 m2^2 \[Sigma]^2 A[4,9]+4 E2 m1^4 m2^3 \[Sigma]^2 A[4,9]+2 m1^4 m2^4 \[Sigma]^2 A[4,9]-E2^2 m1^4 m2^2 \[Sigma]^4 A[4,9]-2 E2 m1^4 m2^3 \[Sigma]^4 A[4,9]-m1^4 m2^4 \[Sigma]^4 A[4,9]-9 E1 E2 m1^4 A[4,10]-9 E2 m1^5 A[4,10]-9 E1 m1^4 m2 A[4,10]-9 m1^5 m2 A[4,10]+18 E1 E2 m1^4 \[Sigma]^2 A[4,10]+18 E2 m1^5 \[Sigma]^2 A[4,10]+18 E1 m1^4 m2 \[Sigma]^2 A[4,10]+18 m1^5 m2 \[Sigma]^2 A[4,10]-9 E1 E2 m1^4 \[Sigma]^4 A[4,10]-9 E2 m1^5 \[Sigma]^4 A[4,10]-9 E1 m1^4 m2 \[Sigma]^4 A[4,10]-9 m1^5 m2 \[Sigma]^4 A[4,10]+7 E2^2 m1^2 m2^2 A[4,12]+14 E2 m1^2 m2^3 A[4,12]+7 m1^2 m2^4 A[4,12]-7 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-14 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-7 m1^2 m2^4 \[Sigma]^2 A[4,12]-E2^2 m1^2 A[4,13]-2 E2 m1^2 m2 A[4,13]-m1^2 m2^2 A[4,13]+E2^2 m1^2 \[Sigma]^2 A[4,13]+2 E2 m1^2 m2 \[Sigma]^2 A[4,13]+m1^2 m2^2 \[Sigma]^2 A[4,13]+6 E2^2 A[4,14]+12 E2 m2 A[4,14]+6 m2^2 A[4,14]+44 E1 E2 m1^5 m2^3 A[4,16]+44 E2 m1^6 m2^3 A[4,16]+44 E1 m1^5 m2^4 A[4,16]+44 m1^6 m2^4 A[4,16]-88 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-88 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-88 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-88 m1^6 m2^4 \[Sigma]^2 A[4,16]+44 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+44 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+44 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+44 m1^6 m2^4 \[Sigma]^4 A[4,16]+6 E1^2 m1^5 m2 A[4,17]+12 E1 m1^6 m2 A[4,17]+6 m1^7 m2 A[4,17]-12 E1^2 m1^5 m2 \[Sigma]^2 A[4,17]-24 E1 m1^6 m2 \[Sigma]^2 A[4,17]-12 m1^7 m2 \[Sigma]^2 A[4,17]+6 E1^2 m1^5 m2 \[Sigma]^4 A[4,17]+12 E1 m1^6 m2 \[Sigma]^4 A[4,17]+6 m1^7 m2 \[Sigma]^4 A[4,17]-23 E1 E2 m1^5 m2 A[4,18]-23 E2 m1^6 m2 A[4,18]-23 E1 m1^5 m2^2 A[4,18]-23 m1^6 m2^2 A[4,18]+46 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+46 E2 m1^6 m2 \[Sigma]^2 A[4,18]+46 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+46 m1^6 m2^2 \[Sigma]^2 A[4,18]-23 E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-23 E2 m1^6 m2 \[Sigma]^4 A[4,18]-23 E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-23 m1^6 m2^2 \[Sigma]^4 A[4,18]+8 E1^2 m1^6 m2^2 A[4,21]+16 E1 m1^7 m2^2 A[4,21]+8 m1^8 m2^2 A[4,21]-16 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-32 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-16 m1^8 m2^2 \[Sigma]^2 A[4,21]+8 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+16 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+8 m1^8 m2^2 \[Sigma]^4 A[4,21]-E1^2 m1^6 A[4,23]-2 E1 m1^7 A[4,23]-m1^8 A[4,23]+2 E1^2 m1^6 \[Sigma]^2 A[4,23]+4 E1 m1^7 \[Sigma]^2 A[4,23]+2 m1^8 \[Sigma]^2 A[4,23]-E1^2 m1^6 \[Sigma]^4 A[4,23]-2 E1 m1^7 \[Sigma]^4 A[4,23]-m1^8 \[Sigma]^4 A[4,23]))/(2 m1^5 (E1+m1)^2 m2^3 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2))),V4[6,28]->-((45 (E1+E2)^2 (32 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]+8 m1^4 (E1+m1) m2^2 (-1+\[Sigma]^2)^2 A[4,7]-8 E2 m1^4 m2^2 A[4,9]-8 m1^4 m2^3 A[4,9]+16 E2 m1^4 m2^2 \[Sigma]^2 A[4,9]+16 m1^4 m2^3 \[Sigma]^2 A[4,9]-8 E2 m1^4 m2^2 \[Sigma]^4 A[4,9]-8 m1^4 m2^3 \[Sigma]^4 A[4,9]-3 E1 m1^4 A[4,10]-3 m1^5 A[4,10]+6 E1 m1^4 \[Sigma]^2 A[4,10]+6 m1^5 \[Sigma]^2 A[4,10]-3 E1 m1^4 \[Sigma]^4 A[4,10]-3 m1^5 \[Sigma]^4 A[4,10]+16 E2 m1^2 m2^2 A[4,12]+16 m1^2 m2^3 A[4,12]-16 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]-16 m1^2 m2^3 \[Sigma]^2 A[4,12]-2 E2 m1^2 A[4,13]-2 m1^2 m2 A[4,13]+2 E2 m1^2 \[Sigma]^2 A[4,13]+2 m1^2 m2 \[Sigma]^2 A[4,13]+12 E2 A[4,14]+12 m2 A[4,14]+16 E1 m1^5 m2^3 A[4,16]+16 m1^6 m2^3 A[4,16]-32 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-32 m1^6 m2^3 \[Sigma]^2 A[4,16]+16 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+16 m1^6 m2^3 \[Sigma]^4 A[4,16]-4 E1 m1^5 m2 A[4,18]-4 m1^6 m2 A[4,18]+8 E1 m1^5 m2 \[Sigma]^2 A[4,18]+8 m1^6 m2 \[Sigma]^2 A[4,18]-4 E1 m1^5 m2 \[Sigma]^4 A[4,18]-4 m1^6 m2 \[Sigma]^4 A[4,18]))/(4 m1^4 (E1+m1) m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2))),V4[6,29]->-((15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (11 m2^2 (E2+m2)^2 A[4,7]-9 (E2+m2)^2 A[4,10]+m1 (20 m2^3 (E2+m2)^2 A[4,16]+(E1+m1) m2 (E2+m2) A[4,17]-12 E2^2 m2 A[4,18]-24 E2 m2^2 A[4,18]-12 m2^3 A[4,18]+40 E1 E2 m1 m2^2 A[4,21]+40 E2 m1^2 m2^2 A[4,21]+40 E1 m1 m2^3 A[4,21]+40 m1^2 m2^3 A[4,21]+11 E1^2 m1 A[4,22]+22 E1 m1^2 A[4,22]+11 m1^3 A[4,22]-24 E1 E2 m1 A[4,23]-24 E2 m1^2 A[4,23]-24 E1 m1 m2 A[4,23]-24 m1^2 m2 A[4,23]+20 E1^2 m1^2 m2 A[4,24]+40 E1 m1^3 m2 A[4,24]+20 m1^4 m2 A[4,24])))/(4 m1^2 (E1+m1)^2 m2^2 (E2+m2)^2)),V4[6,30]->(45 (E1+E2)^4 (16 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]+4 m1^4 (E1+m1) m2^2 (-1+\[Sigma]^2)^2 A[4,7]-8 E2 m1^4 m2^2 A[4,9]-8 m1^4 m2^3 A[4,9]+16 E2 m1^4 m2^2 \[Sigma]^2 A[4,9]+16 m1^4 m2^3 \[Sigma]^2 A[4,9]-8 E2 m1^4 m2^2 \[Sigma]^4 A[4,9]-8 m1^4 m2^3 \[Sigma]^4 A[4,9]-3 E1 m1^4 A[4,10]-3 m1^5 A[4,10]+6 E1 m1^4 \[Sigma]^2 A[4,10]+6 m1^5 \[Sigma]^2 A[4,10]-3 E1 m1^4 \[Sigma]^4 A[4,10]-3 m1^5 \[Sigma]^4 A[4,10]+6 E2 m1^4 A[4,11]+6 m1^4 m2 A[4,11]-12 E2 m1^4 \[Sigma]^2 A[4,11]-12 m1^4 m2 \[Sigma]^2 A[4,11]+6 E2 m1^4 \[Sigma]^4 A[4,11]+6 m1^4 m2 \[Sigma]^4 A[4,11]+8 E2 m1^2 m2^2 A[4,12]+8 m1^2 m2^3 A[4,12]-8 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]-8 m1^2 m2^3 \[Sigma]^2 A[4,12]-2 E2 m1^2 A[4,13]-2 m1^2 m2 A[4,13]+2 E2 m1^2 \[Sigma]^2 A[4,13]+2 m1^2 m2 \[Sigma]^2 A[4,13]+6 E2 A[4,14]+6 m2 A[4,14]+8 E1 m1^5 m2^3 A[4,16]+8 m1^6 m2^3 A[4,16]-16 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-16 m1^6 m2^3 \[Sigma]^2 A[4,16]+8 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+8 m1^6 m2^3 \[Sigma]^4 A[4,16]-4 E1 m1^5 m2 A[4,18]-4 m1^6 m2 A[4,18]+8 E1 m1^5 m2 \[Sigma]^2 A[4,18]+8 m1^6 m2 \[Sigma]^2 A[4,18]-4 E1 m1^5 m2 \[Sigma]^4 A[4,18]-4 m1^6 m2 \[Sigma]^4 A[4,18]))/(4 m1^6 (E1+m1) m2^6 (E2+m2)^2 (-1+\[Sigma]^2)^(5/2)),V4[6,31]->(15 ((E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+6 (E1+m1)^2 A[4,3]-m2^2 (-1+\[Sigma]^2) (m2^4 (E2+m2)^2 (-1+\[Sigma]^2) A[4,4]+m1 (23 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+m1 ((E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,19]+7 (E1+m1)^2 A[4,20]-4 m2^2 (-1+\[Sigma]^2) (2 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (11 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))))/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,32]->1/((E1+m1)^2 (E2+m2)^2) 15 m2 (-1+\[Sigma]^2)^(3/2) (-6 (E1+m1) m2 (E2+m2) A[4,4]+m1 (-3 (E1+m1)^2 A[4,15]+5 m2^2 (E2+m2)^2 A[4,16]+5 m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24]))),V4[6,33]->(15 (-12 m1^4 (E1+m1)^2 m2^2 (-1+\[Sigma]^2)^2 A[4,4]+16 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]+5 E2^2 m1^2 m2^2 A[4,12]+10 E2 m1^2 m2^3 A[4,12]+5 m1^2 m2^4 A[4,12]-5 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-10 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-5 m1^2 m2^4 \[Sigma]^2 A[4,12]+3 E2^2 A[4,14]+6 E2 m2 A[4,14]+3 m2^2 A[4,14]+4 E1 E2 m1^5 m2^3 A[4,16]+4 E2 m1^6 m2^3 A[4,16]+4 E1 m1^5 m2^4 A[4,16]+4 m1^6 m2^4 A[4,16]-8 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-8 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-8 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-8 m1^6 m2^4 \[Sigma]^2 A[4,16]+4 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+4 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+4 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+4 m1^6 m2^4 \[Sigma]^4 A[4,16]+16 E1^2 m1^6 m2^2 A[4,21]+32 E1 m1^7 m2^2 A[4,21]+16 m1^8 m2^2 A[4,21]-32 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-64 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-32 m1^8 m2^2 \[Sigma]^2 A[4,21]+16 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+32 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+16 m1^8 m2^2 \[Sigma]^4 A[4,21]))/(4 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,34]->(45 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[4,2]+6 (E1+m1) A[4,3]+2 m1 m2^2 (-1+\[Sigma]^2) (-m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+2 m1 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[4,19]-2 (E1+m1) A[4,20]+2 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))/(2 m1^2 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V4[6,35]->(15 (2 (E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+6 (E1+m1)^2 A[4,3]-m2^2 (-1+\[Sigma]^2) (11 m2^4 (E2+m2)^2 (-1+\[Sigma]^2) A[4,4]+m1 ((E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+m1 (11 (E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,19]+10 (E1+m1)^2 A[4,20]-8 m2^2 (-1+\[Sigma]^2) (4 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (m2 (E2+m2) A[4,24]+4 m1 (E1+m1) A[4,25])))))))/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,36]->1/(4 m1^3 (E1+m1)^2 m2 Sqrt[-1+\[Sigma]^2]) 45 (m2^2 (-1+\[Sigma]^2) A[4,2]+9 A[4,3]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[4,19]-3 A[4,20]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])),V4[6,37]->-((15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-12 (E1+m1) m2^2 (E2+m2) A[4,4]+m2^2 (E2+m2)^2 A[4,7]+9 E1 E2 A[4,8]+9 E2 m1 A[4,8]+9 E1 m2 A[4,8]+9 m1 m2 A[4,8]-6 E1^2 m1 m2 A[4,15]-12 E1 m1^2 m2 A[4,15]-6 m1^3 m2 A[4,15]+16 E2^2 m1 m2^3 A[4,16]+32 E2 m1 m2^4 A[4,16]+16 m1 m2^5 A[4,16]+23 E1 E2 m1 m2 A[4,17]+23 E2 m1^2 m2 A[4,17]+23 E1 m1 m2^2 A[4,17]+23 m1^2 m2^2 A[4,17]-6 E2^2 m1 m2 A[4,18]-12 E2 m1 m2^2 A[4,18]-6 m1 m2^3 A[4,18]+32 E1 E2 m1^2 m2^2 A[4,21]+32 E2 m1^3 m2^2 A[4,21]+32 E1 m1^2 m2^3 A[4,21]+32 m1^3 m2^3 A[4,21]+E1^2 m1^2 A[4,22]+2 E1 m1^3 A[4,22]+m1^4 A[4,22]-12 E1 E2 m1^2 A[4,23]-12 E2 m1^3 A[4,23]-12 E1 m1^2 m2 A[4,23]-12 m1^3 m2 A[4,23]+16 E1^2 m1^3 m2 A[4,24]+32 E1 m1^4 m2 A[4,24]+16 m1^5 m2 A[4,24]))/(2 m1^2 (E1+m1)^2 m2^2 (E2+m2)^2)),V4[6,38]->-((15 (E1+E2)^2 (-24 m1^4 (E1+m1)^2 m2^2 (-1+\[Sigma]^2)^2 A[4,4]+40 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]+24 E1 E2 m1^4 m2^2 A[4,7]+24 E2 m1^5 m2^2 A[4,7]+24 E1 m1^4 m2^3 A[4,7]+24 m1^5 m2^3 A[4,7]-48 E1 E2 m1^4 m2^2 \[Sigma]^2 A[4,7]-48 E2 m1^5 m2^2 \[Sigma]^2 A[4,7]-48 E1 m1^4 m2^3 \[Sigma]^2 A[4,7]-48 m1^5 m2^3 \[Sigma]^2 A[4,7]+24 E1 E2 m1^4 m2^2 \[Sigma]^4 A[4,7]+24 E2 m1^5 m2^2 \[Sigma]^4 A[4,7]+24 E1 m1^4 m2^3 \[Sigma]^4 A[4,7]+24 m1^5 m2^3 \[Sigma]^4 A[4,7]+9 E1^2 m1^4 A[4,8]+18 E1 m1^5 A[4,8]+9 m1^6 A[4,8]-18 E1^2 m1^4 \[Sigma]^2 A[4,8]-36 E1 m1^5 \[Sigma]^2 A[4,8]-18 m1^6 \[Sigma]^2 A[4,8]+9 E1^2 m1^4 \[Sigma]^4 A[4,8]+18 E1 m1^5 \[Sigma]^4 A[4,8]+9 m1^6 \[Sigma]^4 A[4,8]-11 E2^2 m1^4 m2^2 A[4,9]-22 E2 m1^4 m2^3 A[4,9]-11 m1^4 m2^4 A[4,9]+22 E2^2 m1^4 m2^2 \[Sigma]^2 A[4,9]+44 E2 m1^4 m2^3 \[Sigma]^2 A[4,9]+22 m1^4 m2^4 \[Sigma]^2 A[4,9]-11 E2^2 m1^4 m2^2 \[Sigma]^4 A[4,9]-22 E2 m1^4 m2^3 \[Sigma]^4 A[4,9]-11 m1^4 m2^4 \[Sigma]^4 A[4,9]+17 E2^2 m1^2 m2^2 A[4,12]+34 E2 m1^2 m2^3 A[4,12]+17 m1^2 m2^4 A[4,12]-17 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-34 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-17 m1^2 m2^4 \[Sigma]^2 A[4,12]-2 E2^2 m1^2 A[4,13]-4 E2 m1^2 m2 A[4,13]-2 m1^2 m2^2 A[4,13]+2 E2^2 m1^2 \[Sigma]^2 A[4,13]+4 E2 m1^2 m2 \[Sigma]^2 A[4,13]+2 m1^2 m2^2 \[Sigma]^2 A[4,13]+12 E2^2 A[4,14]+24 E2 m2 A[4,14]+12 m2^2 A[4,14]+52 E1 E2 m1^5 m2^3 A[4,16]+52 E2 m1^6 m2^3 A[4,16]+52 E1 m1^5 m2^4 A[4,16]+52 m1^6 m2^4 A[4,16]-104 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-104 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-104 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-104 m1^6 m2^4 \[Sigma]^2 A[4,16]+52 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+52 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+52 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+52 m1^6 m2^4 \[Sigma]^4 A[4,16]+12 E1^2 m1^5 m2 A[4,17]+24 E1 m1^6 m2 A[4,17]+12 m1^7 m2 A[4,17]-24 E1^2 m1^5 m2 \[Sigma]^2 A[4,17]-48 E1 m1^6 m2 \[Sigma]^2 A[4,17]-24 m1^7 m2 \[Sigma]^2 A[4,17]+12 E1^2 m1^5 m2 \[Sigma]^4 A[4,17]+24 E1 m1^6 m2 \[Sigma]^4 A[4,17]+12 m1^7 m2 \[Sigma]^4 A[4,17]-E1 E2 m1^5 m2 A[4,18]-E2 m1^6 m2 A[4,18]-E1 m1^5 m2^2 A[4,18]-m1^6 m2^2 A[4,18]+2 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+2 E2 m1^6 m2 \[Sigma]^2 A[4,18]+2 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+2 m1^6 m2^2 \[Sigma]^2 A[4,18]-E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-E2 m1^6 m2 \[Sigma]^4 A[4,18]-E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-m1^6 m2^2 \[Sigma]^4 A[4,18]+40 E1^2 m1^6 m2^2 A[4,21]+80 E1 m1^7 m2^2 A[4,21]+40 m1^8 m2^2 A[4,21]-80 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-160 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-80 m1^8 m2^2 \[Sigma]^2 A[4,21]+40 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+80 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+40 m1^8 m2^2 \[Sigma]^4 A[4,21]-11 E1^2 m1^6 A[4,23]-22 E1 m1^7 A[4,23]-11 m1^8 A[4,23]+22 E1^2 m1^6 \[Sigma]^2 A[4,23]+44 E1 m1^7 \[Sigma]^2 A[4,23]+22 m1^8 \[Sigma]^2 A[4,23]-11 E1^2 m1^6 \[Sigma]^4 A[4,23]-22 E1 m1^7 \[Sigma]^4 A[4,23]-11 m1^8 \[Sigma]^4 A[4,23]))/(4 m1^5 (E1+m1)^2 m2^3 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2))),V4[6,39]->-((15 (E1+E2)^2 (2 (E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+12 (E1+m1)^2 A[4,3]-m2^2 (-1+\[Sigma]^2) (11 m2^4 (E2+m2)^2 (-1+\[Sigma]^2) A[4,4]-9 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,8]+m1 ((E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]-12 m2^3 (E2+m2)^2 (-1+\[Sigma]^2) A[4,17]+m1 (11 (E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,19]+17 (E1+m1)^2 A[4,20]-4 m2^2 (-1+\[Sigma]^2) (10 m2^2 (E2+m2)^2 A[4,21]+6 (E1+m1) (E2+m2) A[4,22]-6 E2^2 A[4,23]-12 E2 m2 A[4,23]-6 m2^2 A[4,23]+13 E1 E2 m1 m2 A[4,24]+13 E2 m1^2 m2 A[4,24]+13 E1 m1 m2^2 A[4,24]+13 m1^2 m2^2 A[4,24]+10 E1^2 m1^2 A[4,25]+20 E1 m1^3 A[4,25]+10 m1^4 A[4,25]))))))/(4 m1^3 (E1+m1)^2 m2^5 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2))),V4[6,40]->(45 (E1+E2)^4 (-4 m1^4 (E1+m1)^2 m2^2 (-1+\[Sigma]^2)^2 A[4,4]+8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]+8 E1 E2 m1^4 m2^2 A[4,7]+8 E2 m1^5 m2^2 A[4,7]+8 E1 m1^4 m2^3 A[4,7]+8 m1^5 m2^3 A[4,7]-16 E1 E2 m1^4 m2^2 \[Sigma]^2 A[4,7]-16 E2 m1^5 m2^2 \[Sigma]^2 A[4,7]-16 E1 m1^4 m2^3 \[Sigma]^2 A[4,7]-16 m1^5 m2^3 \[Sigma]^2 A[4,7]+8 E1 E2 m1^4 m2^2 \[Sigma]^4 A[4,7]+8 E2 m1^5 m2^2 \[Sigma]^4 A[4,7]+8 E1 m1^4 m2^3 \[Sigma]^4 A[4,7]+8 m1^5 m2^3 \[Sigma]^4 A[4,7]+3 E1^2 m1^4 A[4,8]+6 E1 m1^5 A[4,8]+3 m1^6 A[4,8]-6 E1^2 m1^4 \[Sigma]^2 A[4,8]-12 E1 m1^5 \[Sigma]^2 A[4,8]-6 m1^6 \[Sigma]^2 A[4,8]+3 E1^2 m1^4 \[Sigma]^4 A[4,8]+6 E1 m1^5 \[Sigma]^4 A[4,8]+3 m1^6 \[Sigma]^4 A[4,8]-4 E2^2 m1^4 m2^2 A[4,9]-8 E2 m1^4 m2^3 A[4,9]-4 m1^4 m2^4 A[4,9]+8 E2^2 m1^4 m2^2 \[Sigma]^2 A[4,9]+16 E2 m1^4 m2^3 \[Sigma]^2 A[4,9]+8 m1^4 m2^4 \[Sigma]^2 A[4,9]-4 E2^2 m1^4 m2^2 \[Sigma]^4 A[4,9]-8 E2 m1^4 m2^3 \[Sigma]^4 A[4,9]-4 m1^4 m2^4 \[Sigma]^4 A[4,9]-6 E1 E2 m1^4 A[4,10]-6 E2 m1^5 A[4,10]-6 E1 m1^4 m2 A[4,10]-6 m1^5 m2 A[4,10]+12 E1 E2 m1^4 \[Sigma]^2 A[4,10]+12 E2 m1^5 \[Sigma]^2 A[4,10]+12 E1 m1^4 m2 \[Sigma]^2 A[4,10]+12 m1^5 m2 \[Sigma]^2 A[4,10]-6 E1 E2 m1^4 \[Sigma]^4 A[4,10]-6 E2 m1^5 \[Sigma]^4 A[4,10]-6 E1 m1^4 m2 \[Sigma]^4 A[4,10]-6 m1^5 m2 \[Sigma]^4 A[4,10]+3 E2^2 m1^4 A[4,11]+6 E2 m1^4 m2 A[4,11]+3 m1^4 m2^2 A[4,11]-6 E2^2 m1^4 \[Sigma]^2 A[4,11]-12 E2 m1^4 m2 \[Sigma]^2 A[4,11]-6 m1^4 m2^2 \[Sigma]^2 A[4,11]+3 E2^2 m1^4 \[Sigma]^4 A[4,11]+6 E2 m1^4 m2 \[Sigma]^4 A[4,11]+3 m1^4 m2^2 \[Sigma]^4 A[4,11]+4 E2^2 m1^2 m2^2 A[4,12]+8 E2 m1^2 m2^3 A[4,12]+4 m1^2 m2^4 A[4,12]-4 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-8 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-4 m1^2 m2^4 \[Sigma]^2 A[4,12]-E2^2 m1^2 A[4,13]-2 E2 m1^2 m2 A[4,13]-m1^2 m2^2 A[4,13]+E2^2 m1^2 \[Sigma]^2 A[4,13]+2 E2 m1^2 m2 \[Sigma]^2 A[4,13]+m1^2 m2^2 \[Sigma]^2 A[4,13]+3 E2^2 A[4,14]+6 E2 m2 A[4,14]+3 m2^2 A[4,14]+16 E1 E2 m1^5 m2^3 A[4,16]+16 E2 m1^6 m2^3 A[4,16]+16 E1 m1^5 m2^4 A[4,16]+16 m1^6 m2^4 A[4,16]-32 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-32 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-32 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-32 m1^6 m2^4 \[Sigma]^2 A[4,16]+16 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+16 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+16 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+16 m1^6 m2^4 \[Sigma]^4 A[4,16]+4 E1^2 m1^5 m2 A[4,17]+8 E1 m1^6 m2 A[4,17]+4 m1^7 m2 A[4,17]-8 E1^2 m1^5 m2 \[Sigma]^2 A[4,17]-16 E1 m1^6 m2 \[Sigma]^2 A[4,17]-8 m1^7 m2 \[Sigma]^2 A[4,17]+4 E1^2 m1^5 m2 \[Sigma]^4 A[4,17]+8 E1 m1^6 m2 \[Sigma]^4 A[4,17]+4 m1^7 m2 \[Sigma]^4 A[4,17]-8 E1 E2 m1^5 m2 A[4,18]-8 E2 m1^6 m2 A[4,18]-8 E1 m1^5 m2^2 A[4,18]-8 m1^6 m2^2 A[4,18]+16 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+16 E2 m1^6 m2 \[Sigma]^2 A[4,18]+16 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+16 m1^6 m2^2 \[Sigma]^2 A[4,18]-8 E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-8 E2 m1^6 m2 \[Sigma]^4 A[4,18]-8 E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-8 m1^6 m2^2 \[Sigma]^4 A[4,18]+8 E1^2 m1^6 m2^2 A[4,21]+16 E1 m1^7 m2^2 A[4,21]+8 m1^8 m2^2 A[4,21]-16 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-32 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-16 m1^8 m2^2 \[Sigma]^2 A[4,21]+8 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+16 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+8 m1^8 m2^2 \[Sigma]^4 A[4,21]-4 E1^2 m1^6 A[4,23]-8 E1 m1^7 A[4,23]-4 m1^8 A[4,23]+8 E1^2 m1^6 \[Sigma]^2 A[4,23]+16 E1 m1^7 \[Sigma]^2 A[4,23]+8 m1^8 \[Sigma]^2 A[4,23]-4 E1^2 m1^6 \[Sigma]^4 A[4,23]-8 E1 m1^7 \[Sigma]^4 A[4,23]-4 m1^8 \[Sigma]^4 A[4,23]))/(4 m1^7 (E1+m1)^2 m2^5 (E2+m2)^2 (-1+\[Sigma]^2)^(5/2)),V4[6,41]->-((15 (E1+E2)^2 ((E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+6 (E1+m1)^2 A[4,3]-m2^2 (-1+\[Sigma]^2) (m2^4 (E2+m2)^2 (-1+\[Sigma]^2) A[4,4]+9 (E1+m1) m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,6]+m1 (23 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]-6 m2^3 (E2+m2)^2 (-1+\[Sigma]^2) A[4,17]+m1 ((E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,19]+7 (E1+m1)^2 A[4,20]-4 m2^2 (-1+\[Sigma]^2) (2 m2^2 (E2+m2)^2 A[4,21]+(E1+m1) (3 (E2+m2) A[4,22]+m1 (11 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))))))/(2 m1^3 (E1+m1)^2 m2^5 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2))),V4[6,42]->-((15 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-24 (E1+m1) m2^2 (E2+m2) A[4,4]-9 (E1+m1)^2 A[4,6]+11 E2^2 m2^2 A[4,7]+22 E2 m2^3 A[4,7]+11 m2^4 A[4,7]-12 E1^2 m1 m2 A[4,15]-24 E1 m1^2 m2 A[4,15]-12 m1^3 m2 A[4,15]+20 E2^2 m1 m2^3 A[4,16]+40 E2 m1 m2^4 A[4,16]+20 m1 m2^5 A[4,16]+E1 E2 m1 m2 A[4,17]+E2 m1^2 m2 A[4,17]+E1 m1 m2^2 A[4,17]+m1^2 m2^2 A[4,17]+40 E1 E2 m1^2 m2^2 A[4,21]+40 E2 m1^3 m2^2 A[4,21]+40 E1 m1^2 m2^3 A[4,21]+40 m1^3 m2^3 A[4,21]+11 E1^2 m1^2 A[4,22]+22 E1 m1^3 A[4,22]+11 m1^4 A[4,22]+20 E1^2 m1^3 m2 A[4,24]+40 E1 m1^4 m2 A[4,24]+20 m1^5 m2 A[4,24]))/(4 m1^2 (E1+m1)^2 m2^2 (E2+m2)^2)),V4[6,43]->-((45 (E1+E2)^2 (2 (E1+m1) m2^2 (-1+\[Sigma]^2) A[4,2]+12 (E1+m1) A[4,3]+m2^2 (-1+\[Sigma]^2) (-3 m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,6]-4 m1 m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+8 m1^2 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[4,19]-2 (E1+m1) A[4,20]+m2^2 (-1+\[Sigma]^2) ((E2+m2) A[4,22]+2 m1 (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))))/(4 m1^4 (E1+m1)^2 m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V4[6,44]->(45 (E1+E2)^4 (-8 (E1+m1) m2^2 (E2+m2) A[4,4]-3 (E1+m1)^2 A[4,6]+4 E2^2 m2^2 A[4,7]+8 E2 m2^3 A[4,7]+4 m2^4 A[4,7]+6 E1 E2 A[4,8]+6 E2 m1 A[4,8]+6 E1 m2 A[4,8]+6 m1 m2 A[4,8]-3 E2^2 A[4,10]-6 E2 m2 A[4,10]-3 m2^2 A[4,10]-4 E1^2 m1 m2 A[4,15]-8 E1 m1^2 m2 A[4,15]-4 m1^3 m2 A[4,15]+8 E2^2 m1 m2^3 A[4,16]+16 E2 m1 m2^4 A[4,16]+8 m1 m2^5 A[4,16]+8 E1 E2 m1 m2 A[4,17]+8 E2 m1^2 m2 A[4,17]+8 E1 m1 m2^2 A[4,17]+8 m1^2 m2^2 A[4,17]-4 E2^2 m1 m2 A[4,18]-8 E2 m1 m2^2 A[4,18]-4 m1 m2^3 A[4,18]+16 E1 E2 m1^2 m2^2 A[4,21]+16 E2 m1^3 m2^2 A[4,21]+16 E1 m1^2 m2^3 A[4,21]+16 m1^3 m2^3 A[4,21]+4 E1^2 m1^2 A[4,22]+8 E1 m1^3 A[4,22]+4 m1^4 A[4,22]-8 E1 E2 m1^2 A[4,23]-8 E2 m1^3 A[4,23]-8 E1 m1^2 m2 A[4,23]-8 m1^3 m2 A[4,23]+8 E1^2 m1^3 m2 A[4,24]+16 E1 m1^4 m2 A[4,24]+8 m1^5 m2 A[4,24]))/(4 m1^4 (E1+m1)^2 m2^4 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,45]->-((45 (E1+E2)^2 (3 (E1+m1) m2^4 (-1+\[Sigma]^2)^2 A[4,1]+(E1+m1) m2^2 (-1+\[Sigma]^2) A[4,2]+3 E1 A[4,3]+3 m1 A[4,3]-2 E2 m1 m2^5 A[4,15]-2 m1 m2^6 A[4,15]+4 E2 m1 m2^5 \[Sigma]^2 A[4,15]+4 m1 m2^6 \[Sigma]^2 A[4,15]-2 E2 m1 m2^5 \[Sigma]^4 A[4,15]-2 m1 m2^6 \[Sigma]^4 A[4,15]-4 E1 m1^2 m2^4 A[4,19]-4 m1^3 m2^4 A[4,19]+8 E1 m1^2 m2^4 \[Sigma]^2 A[4,19]+8 m1^3 m2^4 \[Sigma]^2 A[4,19]-4 E1 m1^2 m2^4 \[Sigma]^4 A[4,19]-4 m1^3 m2^4 \[Sigma]^4 A[4,19]+4 E1 m1^2 m2^2 A[4,20]+4 m1^3 m2^2 A[4,20]-4 E1 m1^2 m2^2 \[Sigma]^2 A[4,20]-4 m1^3 m2^2 \[Sigma]^2 A[4,20]+4 E2 m1^3 m2^5 A[4,24]+4 m1^3 m2^6 A[4,24]-8 E2 m1^3 m2^5 \[Sigma]^2 A[4,24]-8 m1^3 m2^6 \[Sigma]^2 A[4,24]+4 E2 m1^3 m2^5 \[Sigma]^4 A[4,24]+4 m1^3 m2^6 \[Sigma]^4 A[4,24]+8 E1 m1^4 m2^4 A[4,25]+8 m1^5 m2^4 A[4,25]-16 E1 m1^4 m2^4 \[Sigma]^2 A[4,25]-16 m1^5 m2^4 \[Sigma]^2 A[4,25]+8 E1 m1^4 m2^4 \[Sigma]^4 A[4,25]+8 m1^5 m2^4 \[Sigma]^4 A[4,25]))/(2 m1^4 (E1+m1)^2 m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V4[6,46]->-((15 (E1+E2)^2 (9 (E1+m1)^2 m2^4 (-1+\[Sigma]^2)^2 A[4,1]+2 (E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+3 E1^2 A[4,3]+6 E1 m1 A[4,3]+3 m1^2 A[4,3]-11 E2^2 m2^6 A[4,4]-22 E2 m2^7 A[4,4]-11 m2^8 A[4,4]+22 E2^2 m2^6 \[Sigma]^2 A[4,4]+44 E2 m2^7 \[Sigma]^2 A[4,4]+22 m2^8 \[Sigma]^2 A[4,4]-11 E2^2 m2^6 \[Sigma]^4 A[4,4]-22 E2 m2^7 \[Sigma]^4 A[4,4]-11 m2^8 \[Sigma]^4 A[4,4]-E1 E2 m1 m2^5 A[4,15]-E2 m1^2 m2^5 A[4,15]-E1 m1 m2^6 A[4,15]-m1^2 m2^6 A[4,15]+2 E1 E2 m1 m2^5 \[Sigma]^2 A[4,15]+2 E2 m1^2 m2^5 \[Sigma]^2 A[4,15]+2 E1 m1 m2^6 \[Sigma]^2 A[4,15]+2 m1^2 m2^6 \[Sigma]^2 A[4,15]-E1 E2 m1 m2^5 \[Sigma]^4 A[4,15]-E2 m1^2 m2^5 \[Sigma]^4 A[4,15]-E1 m1 m2^6 \[Sigma]^4 A[4,15]-m1^2 m2^6 \[Sigma]^4 A[4,15]-11 E1^2 m1^2 m2^4 A[4,19]-22 E1 m1^3 m2^4 A[4,19]-11 m1^4 m2^4 A[4,19]+22 E1^2 m1^2 m2^4 \[Sigma]^2 A[4,19]+44 E1 m1^3 m2^4 \[Sigma]^2 A[4,19]+22 m1^4 m2^4 \[Sigma]^2 A[4,19]-11 E1^2 m1^2 m2^4 \[Sigma]^4 A[4,19]-22 E1 m1^3 m2^4 \[Sigma]^4 A[4,19]-11 m1^4 m2^4 \[Sigma]^4 A[4,19]+5 E1^2 m1^2 m2^2 A[4,20]+10 E1 m1^3 m2^2 A[4,20]+5 m1^4 m2^2 A[4,20]-5 E1^2 m1^2 m2^2 \[Sigma]^2 A[4,20]-10 E1 m1^3 m2^2 \[Sigma]^2 A[4,20]-5 m1^4 m2^2 \[Sigma]^2 A[4,20]+16 E2^2 m1^2 m2^6 A[4,21]+32 E2 m1^2 m2^7 A[4,21]+16 m1^2 m2^8 A[4,21]-32 E2^2 m1^2 m2^6 \[Sigma]^2 A[4,21]-64 E2 m1^2 m2^7 \[Sigma]^2 A[4,21]-32 m1^2 m2^8 \[Sigma]^2 A[4,21]+16 E2^2 m1^2 m2^6 \[Sigma]^4 A[4,21]+32 E2 m1^2 m2^7 \[Sigma]^4 A[4,21]+16 m1^2 m2^8 \[Sigma]^4 A[4,21]+4 E1 E2 m1^3 m2^5 A[4,24]+4 E2 m1^4 m2^5 A[4,24]+4 E1 m1^3 m2^6 A[4,24]+4 m1^4 m2^6 A[4,24]-8 E1 E2 m1^3 m2^5 \[Sigma]^2 A[4,24]-8 E2 m1^4 m2^5 \[Sigma]^2 A[4,24]-8 E1 m1^3 m2^6 \[Sigma]^2 A[4,24]-8 m1^4 m2^6 \[Sigma]^2 A[4,24]+4 E1 E2 m1^3 m2^5 \[Sigma]^4 A[4,24]+4 E2 m1^4 m2^5 \[Sigma]^4 A[4,24]+4 E1 m1^3 m2^6 \[Sigma]^4 A[4,24]+4 m1^4 m2^6 \[Sigma]^4 A[4,24]+16 E1^2 m1^4 m2^4 A[4,25]+32 E1 m1^5 m2^4 A[4,25]+16 m1^6 m2^4 A[4,25]-32 E1^2 m1^4 m2^4 \[Sigma]^2 A[4,25]-64 E1 m1^5 m2^4 \[Sigma]^2 A[4,25]-32 m1^6 m2^4 \[Sigma]^2 A[4,25]+16 E1^2 m1^4 m2^4 \[Sigma]^4 A[4,25]+32 E1 m1^5 m2^4 \[Sigma]^4 A[4,25]+16 m1^6 m2^4 \[Sigma]^4 A[4,25]))/(4 m1^3 (E1+m1)^2 m2^5 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2))),V4[6,47]->-((45 (E1+E2)^2 (3 m2^4 (-1+\[Sigma]^2)^2 A[4,1]+2 m2^2 (-1+\[Sigma]^2) A[4,2]+9 A[4,3]-8 m1^2 m2^4 A[4,19]+16 m1^2 m2^4 \[Sigma]^2 A[4,19]-8 m1^2 m2^4 \[Sigma]^4 A[4,19]+12 m1^2 m2^2 A[4,20]-12 m1^2 m2^2 \[Sigma]^2 A[4,20]+24 m1^4 m2^4 A[4,25]-48 m1^4 m2^4 \[Sigma]^2 A[4,25]+24 m1^4 m2^4 \[Sigma]^4 A[4,25]))/(4 m1^5 (E1+m1)^2 m2^3 (-1+\[Sigma]^2)^(3/2))),V4[6,48]->(45 (E1+E2)^4 (3 (E1+m1)^2 m2^4 (-1+\[Sigma]^2)^2 A[4,1]+(E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+3 E1^2 A[4,3]+6 E1 m1 A[4,3]+3 m1^2 A[4,3]-4 E2^2 m2^6 A[4,4]-8 E2 m2^7 A[4,4]-4 m2^8 A[4,4]+8 E2^2 m2^6 \[Sigma]^2 A[4,4]+16 E2 m2^7 \[Sigma]^2 A[4,4]+8 m2^8 \[Sigma]^2 A[4,4]-4 E2^2 m2^6 \[Sigma]^4 A[4,4]-8 E2 m2^7 \[Sigma]^4 A[4,4]-4 m2^8 \[Sigma]^4 A[4,4]-6 E1 E2 m2^4 A[4,6]-6 E2 m1 m2^4 A[4,6]-6 E1 m2^5 A[4,6]-6 m1 m2^5 A[4,6]+12 E1 E2 m2^4 \[Sigma]^2 A[4,6]+12 E2 m1 m2^4 \[Sigma]^2 A[4,6]+12 E1 m2^5 \[Sigma]^2 A[4,6]+12 m1 m2^5 \[Sigma]^2 A[4,6]-6 E1 E2 m2^4 \[Sigma]^4 A[4,6]-6 E2 m1 m2^4 \[Sigma]^4 A[4,6]-6 E1 m2^5 \[Sigma]^4 A[4,6]-6 m1 m2^5 \[Sigma]^4 A[4,6]+3 E2^2 m2^4 A[4,8]+6 E2 m2^5 A[4,8]+3 m2^6 A[4,8]-6 E2^2 m2^4 \[Sigma]^2 A[4,8]-12 E2 m2^5 \[Sigma]^2 A[4,8]-6 m2^6 \[Sigma]^2 A[4,8]+3 E2^2 m2^4 \[Sigma]^4 A[4,8]+6 E2 m2^5 \[Sigma]^4 A[4,8]+3 m2^6 \[Sigma]^4 A[4,8]-8 E1 E2 m1 m2^5 A[4,15]-8 E2 m1^2 m2^5 A[4,15]-8 E1 m1 m2^6 A[4,15]-8 m1^2 m2^6 A[4,15]+16 E1 E2 m1 m2^5 \[Sigma]^2 A[4,15]+16 E2 m1^2 m2^5 \[Sigma]^2 A[4,15]+16 E1 m1 m2^6 \[Sigma]^2 A[4,15]+16 m1^2 m2^6 \[Sigma]^2 A[4,15]-8 E1 E2 m1 m2^5 \[Sigma]^4 A[4,15]-8 E2 m1^2 m2^5 \[Sigma]^4 A[4,15]-8 E1 m1 m2^6 \[Sigma]^4 A[4,15]-8 m1^2 m2^6 \[Sigma]^4 A[4,15]+4 E2^2 m1 m2^5 A[4,17]+8 E2 m1 m2^6 A[4,17]+4 m1 m2^7 A[4,17]-8 E2^2 m1 m2^5 \[Sigma]^2 A[4,17]-16 E2 m1 m2^6 \[Sigma]^2 A[4,17]-8 m1 m2^7 \[Sigma]^2 A[4,17]+4 E2^2 m1 m2^5 \[Sigma]^4 A[4,17]+8 E2 m1 m2^6 \[Sigma]^4 A[4,17]+4 m1 m2^7 \[Sigma]^4 A[4,17]-4 E1^2 m1^2 m2^4 A[4,19]-8 E1 m1^3 m2^4 A[4,19]-4 m1^4 m2^4 A[4,19]+8 E1^2 m1^2 m2^4 \[Sigma]^2 A[4,19]+16 E1 m1^3 m2^4 \[Sigma]^2 A[4,19]+8 m1^4 m2^4 \[Sigma]^2 A[4,19]-4 E1^2 m1^2 m2^4 \[Sigma]^4 A[4,19]-8 E1 m1^3 m2^4 \[Sigma]^4 A[4,19]-4 m1^4 m2^4 \[Sigma]^4 A[4,19]+4 E1^2 m1^2 m2^2 A[4,20]+8 E1 m1^3 m2^2 A[4,20]+4 m1^4 m2^2 A[4,20]-4 E1^2 m1^2 m2^2 \[Sigma]^2 A[4,20]-8 E1 m1^3 m2^2 \[Sigma]^2 A[4,20]-4 m1^4 m2^2 \[Sigma]^2 A[4,20]+8 E2^2 m1^2 m2^6 A[4,21]+16 E2 m1^2 m2^7 A[4,21]+8 m1^2 m2^8 A[4,21]-16 E2^2 m1^2 m2^6 \[Sigma]^2 A[4,21]-32 E2 m1^2 m2^7 \[Sigma]^2 A[4,21]-16 m1^2 m2^8 \[Sigma]^2 A[4,21]+8 E2^2 m1^2 m2^6 \[Sigma]^4 A[4,21]+16 E2 m1^2 m2^7 \[Sigma]^4 A[4,21]+8 m1^2 m2^8 \[Sigma]^4 A[4,21]+8 E1 E2 m1^2 m2^4 A[4,22]+8 E2 m1^3 m2^4 A[4,22]+8 E1 m1^2 m2^5 A[4,22]+8 m1^3 m2^5 A[4,22]-16 E1 E2 m1^2 m2^4 \[Sigma]^2 A[4,22]-16 E2 m1^3 m2^4 \[Sigma]^2 A[4,22]-16 E1 m1^2 m2^5 \[Sigma]^2 A[4,22]-16 m1^3 m2^5 \[Sigma]^2 A[4,22]+8 E1 E2 m1^2 m2^4 \[Sigma]^4 A[4,22]+8 E2 m1^3 m2^4 \[Sigma]^4 A[4,22]+8 E1 m1^2 m2^5 \[Sigma]^4 A[4,22]+8 m1^3 m2^5 \[Sigma]^4 A[4,22]-4 E2^2 m1^2 m2^4 A[4,23]-8 E2 m1^2 m2^5 A[4,23]-4 m1^2 m2^6 A[4,23]+8 E2^2 m1^2 m2^4 \[Sigma]^2 A[4,23]+16 E2 m1^2 m2^5 \[Sigma]^2 A[4,23]+8 m1^2 m2^6 \[Sigma]^2 A[4,23]-4 E2^2 m1^2 m2^4 \[Sigma]^4 A[4,23]-8 E2 m1^2 m2^5 \[Sigma]^4 A[4,23]-4 m1^2 m2^6 \[Sigma]^4 A[4,23]+16 E1 E2 m1^3 m2^5 A[4,24]+16 E2 m1^4 m2^5 A[4,24]+16 E1 m1^3 m2^6 A[4,24]+16 m1^4 m2^6 A[4,24]-32 E1 E2 m1^3 m2^5 \[Sigma]^2 A[4,24]-32 E2 m1^4 m2^5 \[Sigma]^2 A[4,24]-32 E1 m1^3 m2^6 \[Sigma]^2 A[4,24]-32 m1^4 m2^6 \[Sigma]^2 A[4,24]+16 E1 E2 m1^3 m2^5 \[Sigma]^4 A[4,24]+16 E2 m1^4 m2^5 \[Sigma]^4 A[4,24]+16 E1 m1^3 m2^6 \[Sigma]^4 A[4,24]+16 m1^4 m2^6 \[Sigma]^4 A[4,24]+8 E1^2 m1^4 m2^4 A[4,25]+16 E1 m1^5 m2^4 A[4,25]+8 m1^6 m2^4 A[4,25]-16 E1^2 m1^4 m2^4 \[Sigma]^2 A[4,25]-32 E1 m1^5 m2^4 \[Sigma]^2 A[4,25]-16 m1^6 m2^4 \[Sigma]^2 A[4,25]+8 E1^2 m1^4 m2^4 \[Sigma]^4 A[4,25]+16 E1 m1^5 m2^4 \[Sigma]^4 A[4,25]+8 m1^6 m2^4 \[Sigma]^4 A[4,25]))/(4 m1^5 (E1+m1)^2 m2^7 (E2+m2)^2 (-1+\[Sigma]^2)^(5/2)),V4[6,49]->(45 (E1+E2)^4 (6 (E1+m1) m2^4 (-1+\[Sigma]^2)^2 A[4,1]+2 (E1+m1) m2^2 (-1+\[Sigma]^2) A[4,2]+6 E1 A[4,3]+6 m1 A[4,3]-3 E2 m2^4 A[4,6]-3 m2^5 A[4,6]+6 E2 m2^4 \[Sigma]^2 A[4,6]+6 m2^5 \[Sigma]^2 A[4,6]-3 E2 m2^4 \[Sigma]^4 A[4,6]-3 m2^5 \[Sigma]^4 A[4,6]-4 E2 m1 m2^5 A[4,15]-4 m1 m2^6 A[4,15]+8 E2 m1 m2^5 \[Sigma]^2 A[4,15]+8 m1 m2^6 \[Sigma]^2 A[4,15]-4 E2 m1 m2^5 \[Sigma]^4 A[4,15]-4 m1 m2^6 \[Sigma]^4 A[4,15]-8 E1 m1^2 m2^4 A[4,19]-8 m1^3 m2^4 A[4,19]+16 E1 m1^2 m2^4 \[Sigma]^2 A[4,19]+16 m1^3 m2^4 \[Sigma]^2 A[4,19]-8 E1 m1^2 m2^4 \[Sigma]^4 A[4,19]-8 m1^3 m2^4 \[Sigma]^4 A[4,19]+8 E1 m1^2 m2^2 A[4,20]+8 m1^3 m2^2 A[4,20]-8 E1 m1^2 m2^2 \[Sigma]^2 A[4,20]-8 m1^3 m2^2 \[Sigma]^2 A[4,20]+4 E2 m1^2 m2^4 A[4,22]+4 m1^2 m2^5 A[4,22]-8 E2 m1^2 m2^4 \[Sigma]^2 A[4,22]-8 m1^2 m2^5 \[Sigma]^2 A[4,22]+4 E2 m1^2 m2^4 \[Sigma]^4 A[4,22]+4 m1^2 m2^5 \[Sigma]^4 A[4,22]+8 E2 m1^3 m2^5 A[4,24]+8 m1^3 m2^6 A[4,24]-16 E2 m1^3 m2^5 \[Sigma]^2 A[4,24]-16 m1^3 m2^6 \[Sigma]^2 A[4,24]+8 E2 m1^3 m2^5 \[Sigma]^4 A[4,24]+8 m1^3 m2^6 \[Sigma]^4 A[4,24]+16 E1 m1^4 m2^4 A[4,25]+16 m1^5 m2^4 A[4,25]-32 E1 m1^4 m2^4 \[Sigma]^2 A[4,25]-32 m1^5 m2^4 \[Sigma]^2 A[4,25]+16 E1 m1^4 m2^4 \[Sigma]^4 A[4,25]+16 m1^5 m2^4 \[Sigma]^4 A[4,25]))/(4 m1^6 (E1+m1)^2 m2^6 (E2+m2) (-1+\[Sigma]^2)^(5/2)),V4[6,50]->(45 (E1+E2)^4 (3 m2^4 (-1+\[Sigma]^2)^2 A[4,1]+m2^2 (-1+\[Sigma]^2) A[4,2]+3 A[4,3]-4 m1^2 m2^4 A[4,19]+8 m1^2 m2^4 \[Sigma]^2 A[4,19]-4 m1^2 m2^4 \[Sigma]^4 A[4,19]+4 m1^2 m2^2 A[4,20]-4 m1^2 m2^2 \[Sigma]^2 A[4,20]+8 m1^4 m2^4 A[4,25]-16 m1^4 m2^4 \[Sigma]^2 A[4,25]+8 m1^4 m2^4 \[Sigma]^4 A[4,25]))/(4 m1^7 (E1+m1)^2 m2^5 (-1+\[Sigma]^2)^(5/2)),V4[6,51]->(315 m2 Sqrt[-1+\[Sigma]^2] (2 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-2 m1^2 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,12]+2 E2^2 A[4,14]+4 E2 m2 A[4,14]+2 m2^2 A[4,14]+7 E1 E2 m1^5 m2^3 A[4,16]+7 E2 m1^6 m2^3 A[4,16]+7 E1 m1^5 m2^4 A[4,16]+7 m1^6 m2^4 A[4,16]-14 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-14 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-14 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-14 m1^6 m2^4 \[Sigma]^2 A[4,16]+7 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+7 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+7 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+7 m1^6 m2^4 \[Sigma]^4 A[4,16]+2 E1^2 m1^6 m2^2 A[4,21]+4 E1 m1^7 m2^2 A[4,21]+2 m1^8 m2^2 A[4,21]-4 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-8 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-4 m1^8 m2^2 \[Sigma]^2 A[4,21]+2 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+4 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+2 m1^8 m2^2 \[Sigma]^4 A[4,21]))/(4 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)^2),V4[6,52]->(315 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-7 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,12]+6 E2 A[4,14]+6 m2 A[4,14]+4 E1 m1^5 m2^3 A[4,16]+4 m1^6 m2^3 A[4,16]-8 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-8 m1^6 m2^3 \[Sigma]^2 A[4,16]+4 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+4 m1^6 m2^3 \[Sigma]^4 A[4,16]))/(2 (E1+E2)^2 (E1+m1) (E2+m2)^2),V4[6,53]->(315 m1 Sqrt[-1+\[Sigma]^2] (24 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-20 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+17 A[4,14]))/(8 (E1+E2)^2 m2 (E2+m2)^2),V4[6,54]->(210 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[4,16]+m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V4[6,55]->(105 m2 Sqrt[-1+\[Sigma]^2] (10 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-8 m1^2 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,12]+6 E2^2 A[4,14]+12 E2 m2 A[4,14]+6 m2^2 A[4,14]+7 E1 E2 m1^5 m2^3 A[4,16]+7 E2 m1^6 m2^3 A[4,16]+7 E1 m1^5 m2^4 A[4,16]+7 m1^6 m2^4 A[4,16]-14 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-14 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-14 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-14 m1^6 m2^4 \[Sigma]^2 A[4,16]+7 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+7 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+7 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+7 m1^6 m2^4 \[Sigma]^4 A[4,16]+10 E1^2 m1^6 m2^2 A[4,21]+20 E1 m1^7 m2^2 A[4,21]+10 m1^8 m2^2 A[4,21]-20 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-40 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-20 m1^8 m2^2 \[Sigma]^2 A[4,21]+10 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+20 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+10 m1^8 m2^2 \[Sigma]^4 A[4,21]))/(4 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)^2),V4[6,56]->(105 m1 Sqrt[-1+\[Sigma]^2] (3 (E1+m1)^2 A[4,3]-4 m1^2 m2^2 (-1+\[Sigma]^2) ((E1+m1)^2 A[4,20]-2 m2^2 (-1+\[Sigma]^2) (m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (m2 (E2+m2) A[4,24]+m1 (E1+m1) A[4,25])))))/(8 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^2),V4[6,57]->-((315 (16 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-2 m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,9]+14 E2 m1^2 m2^2 A[4,12]+14 m1^2 m2^3 A[4,12]-14 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]-14 m1^2 m2^3 \[Sigma]^2 A[4,12]-2 E2 m1^2 A[4,13]-2 m1^2 m2 A[4,13]+2 E2 m1^2 \[Sigma]^2 A[4,13]+2 m1^2 m2 \[Sigma]^2 A[4,13]+12 E2 A[4,14]+12 m2 A[4,14]+8 E1 m1^5 m2^3 A[4,16]+8 m1^6 m2^3 A[4,16]-16 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-16 m1^6 m2^3 \[Sigma]^2 A[4,16]+8 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+8 m1^6 m2^3 \[Sigma]^4 A[4,16]-E1 m1^5 m2 A[4,18]-m1^6 m2 A[4,18]+2 E1 m1^5 m2 \[Sigma]^2 A[4,18]+2 m1^6 m2 \[Sigma]^2 A[4,18]-E1 m1^5 m2 \[Sigma]^4 A[4,18]-m1^6 m2 \[Sigma]^4 A[4,18]))/(4 m1^2 (E1+m1) m2^2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,58]->-(1/(8 m1 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]))315 (48 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+40 m1^2 m2^2 A[4,12]-40 m1^2 m2^2 \[Sigma]^2 A[4,12]-3 m1^2 A[4,13]+3 m1^2 \[Sigma]^2 A[4,13]+34 A[4,14]),V4[6,59]->-((105 (10 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-2 m1^4 m2^2 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,9]+8 E2^2 m1^2 m2^2 A[4,12]+16 E2 m1^2 m2^3 A[4,12]+8 m1^2 m2^4 A[4,12]-8 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-16 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-8 m1^2 m2^4 \[Sigma]^2 A[4,12]-2 E2^2 m1^2 A[4,13]-4 E2 m1^2 m2 A[4,13]-2 m1^2 m2^2 A[4,13]+2 E2^2 m1^2 \[Sigma]^2 A[4,13]+4 E2 m1^2 m2 \[Sigma]^2 A[4,13]+2 m1^2 m2^2 \[Sigma]^2 A[4,13]+6 E2^2 A[4,14]+12 E2 m2 A[4,14]+6 m2^2 A[4,14]+7 E1 E2 m1^5 m2^3 A[4,16]+7 E2 m1^6 m2^3 A[4,16]+7 E1 m1^5 m2^4 A[4,16]+7 m1^6 m2^4 A[4,16]-14 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-14 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-14 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-14 m1^6 m2^4 \[Sigma]^2 A[4,16]+7 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+7 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+7 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+7 m1^6 m2^4 \[Sigma]^4 A[4,16]-E1 E2 m1^5 m2 A[4,18]-E2 m1^6 m2 A[4,18]-E1 m1^5 m2^2 A[4,18]-m1^6 m2^2 A[4,18]+2 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+2 E2 m1^6 m2 \[Sigma]^2 A[4,18]+2 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+2 m1^6 m2^2 \[Sigma]^2 A[4,18]-E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-E2 m1^6 m2 \[Sigma]^4 A[4,18]-E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-m1^6 m2^2 \[Sigma]^4 A[4,18]+10 E1^2 m1^6 m2^2 A[4,21]+20 E1 m1^7 m2^2 A[4,21]+10 m1^8 m2^2 A[4,21]-20 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-40 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-20 m1^8 m2^2 \[Sigma]^2 A[4,21]+10 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+20 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+10 m1^8 m2^2 \[Sigma]^4 A[4,21]-2 E1^2 m1^6 A[4,23]-4 E1 m1^7 A[4,23]-2 m1^8 A[4,23]+4 E1^2 m1^6 \[Sigma]^2 A[4,23]+8 E1 m1^7 \[Sigma]^2 A[4,23]+4 m1^8 \[Sigma]^2 A[4,23]-2 E1^2 m1^6 \[Sigma]^4 A[4,23]-4 E1 m1^7 \[Sigma]^4 A[4,23]-2 m1^8 \[Sigma]^4 A[4,23]))/(4 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,60]->(315 (E1+E2)^2 (24 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+m1^4 A[4,11]-2 m1^4 \[Sigma]^2 A[4,11]+m1^4 \[Sigma]^4 A[4,11]+20 m1^2 m2^2 A[4,12]-20 m1^2 m2^2 \[Sigma]^2 A[4,12]-3 m1^2 A[4,13]+3 m1^2 \[Sigma]^2 A[4,13]+17 A[4,14]))/(8 m1^3 m2^5 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2)),V4[6,61]->-((315 (4 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]+2 m1^4 (E1+m1) m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,7]+4 E2^2 m1^2 m2^2 A[4,12]+8 E2 m1^2 m2^3 A[4,12]+4 m1^2 m2^4 A[4,12]-4 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-8 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-4 m1^2 m2^4 \[Sigma]^2 A[4,12]+4 E2^2 A[4,14]+8 E2 m2 A[4,14]+4 m2^2 A[4,14]+14 E1 E2 m1^5 m2^3 A[4,16]+14 E2 m1^6 m2^3 A[4,16]+14 E1 m1^5 m2^4 A[4,16]+14 m1^6 m2^4 A[4,16]-28 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-28 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-28 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-28 m1^6 m2^4 \[Sigma]^2 A[4,16]+14 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+14 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+14 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+14 m1^6 m2^4 \[Sigma]^4 A[4,16]+E1^2 m1^5 m2 A[4,17]+2 E1 m1^6 m2 A[4,17]+m1^7 m2 A[4,17]-2 E1^2 m1^5 m2 \[Sigma]^2 A[4,17]-4 E1 m1^6 m2 \[Sigma]^2 A[4,17]-2 m1^7 m2 \[Sigma]^2 A[4,17]+E1^2 m1^5 m2 \[Sigma]^4 A[4,17]+2 E1 m1^6 m2 \[Sigma]^4 A[4,17]+m1^7 m2 \[Sigma]^4 A[4,17]+4 E1^2 m1^6 m2^2 A[4,21]+8 E1 m1^7 m2^2 A[4,21]+4 m1^8 m2^2 A[4,21]-8 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-16 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-8 m1^8 m2^2 \[Sigma]^2 A[4,21]+4 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+8 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+4 m1^8 m2^2 \[Sigma]^4 A[4,21]))/(4 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,62]->-((315 (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]+m1^4 (E1+m1) m2^2 (-1+\[Sigma]^2)^2 A[4,7]+7 E2 m1^2 m2^2 A[4,12]+7 m1^2 m2^3 A[4,12]-7 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]-7 m1^2 m2^3 \[Sigma]^2 A[4,12]+6 E2 A[4,14]+6 m2 A[4,14]+4 E1 m1^5 m2^3 A[4,16]+4 m1^6 m2^3 A[4,16]-8 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-8 m1^6 m2^3 \[Sigma]^2 A[4,16]+4 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+4 m1^6 m2^3 \[Sigma]^4 A[4,16]))/(2 m1^2 (E1+m1) m2^2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,63]->-(1/(4 (E1+m1)^2 (E2+m2)^2))105 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 A[4,7]+8 m1 m2^3 (E2+m2)^2 A[4,16]+m1 (E1+m1) (m2 (E2+m2) A[4,17]+2 m1 (8 m2^2 (E2+m2) A[4,21]+(E1+m1) (A[4,22]+4 m1 m2 A[4,24])))),V4[6,64]->(315 (E1+E2)^2 (32 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]+4 m1^4 (E1+m1) m2^2 (-1+\[Sigma]^2)^2 A[4,7]-4 E2 m1^4 m2^2 A[4,9]-4 m1^4 m2^3 A[4,9]+8 E2 m1^4 m2^2 \[Sigma]^2 A[4,9]+8 m1^4 m2^3 \[Sigma]^2 A[4,9]-4 E2 m1^4 m2^2 \[Sigma]^4 A[4,9]-4 m1^4 m2^3 \[Sigma]^4 A[4,9]-E1 m1^4 A[4,10]-m1^5 A[4,10]+2 E1 m1^4 \[Sigma]^2 A[4,10]+2 m1^5 \[Sigma]^2 A[4,10]-E1 m1^4 \[Sigma]^4 A[4,10]-m1^5 \[Sigma]^4 A[4,10]+28 E2 m1^2 m2^2 A[4,12]+28 m1^2 m2^3 A[4,12]-28 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]-28 m1^2 m2^3 \[Sigma]^2 A[4,12]-4 E2 m1^2 A[4,13]-4 m1^2 m2 A[4,13]+4 E2 m1^2 \[Sigma]^2 A[4,13]+4 m1^2 m2 \[Sigma]^2 A[4,13]+24 E2 A[4,14]+24 m2 A[4,14]+16 E1 m1^5 m2^3 A[4,16]+16 m1^6 m2^3 A[4,16]-32 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-32 m1^6 m2^3 \[Sigma]^2 A[4,16]+16 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+16 m1^6 m2^3 \[Sigma]^4 A[4,16]-2 E1 m1^5 m2 A[4,18]-2 m1^6 m2 A[4,18]+4 E1 m1^5 m2 \[Sigma]^2 A[4,18]+4 m1^6 m2 \[Sigma]^2 A[4,18]-2 E1 m1^5 m2 \[Sigma]^4 A[4,18]-2 m1^6 m2 \[Sigma]^4 A[4,18]))/(8 m1^4 (E1+m1) m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2)),V4[6,65]->-(1/(4 (E1+m1)^2 (E2+m2)^2))105 m2 (-1+\[Sigma]^2)^(3/2) (-6 (E1+m1) m2 (E2+m2) A[4,4]+m1 (-3 (E1+m1)^2 A[4,15]+8 m2^2 (E2+m2)^2 A[4,16]+8 m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24]))),V4[6,66]->-((105 (-6 m1^4 (E1+m1)^2 m2^2 (-1+\[Sigma]^2)^2 A[4,4]+10 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]+8 E2^2 m1^2 m2^2 A[4,12]+16 E2 m1^2 m2^3 A[4,12]+8 m1^2 m2^4 A[4,12]-8 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-16 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-8 m1^2 m2^4 \[Sigma]^2 A[4,12]+6 E2^2 A[4,14]+12 E2 m2 A[4,14]+6 m2^2 A[4,14]+7 E1 E2 m1^5 m2^3 A[4,16]+7 E2 m1^6 m2^3 A[4,16]+7 E1 m1^5 m2^4 A[4,16]+7 m1^6 m2^4 A[4,16]-14 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-14 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-14 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-14 m1^6 m2^4 \[Sigma]^2 A[4,16]+7 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+7 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+7 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+7 m1^6 m2^4 \[Sigma]^4 A[4,16]+10 E1^2 m1^6 m2^2 A[4,21]+20 E1 m1^7 m2^2 A[4,21]+10 m1^8 m2^2 A[4,21]-20 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-40 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-20 m1^8 m2^2 \[Sigma]^2 A[4,21]+10 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+20 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+10 m1^8 m2^2 \[Sigma]^4 A[4,21]))/(4 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,67]->-((105 ((E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+6 (E1+m1)^2 A[4,3]-2 m2^2 (-1+\[Sigma]^2) (2 m2^4 (E2+m2)^2 (-1+\[Sigma]^2) A[4,4]+m1 ((E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+2 m1 ((E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,19]+2 (E1+m1)^2 A[4,20]-4 m2^2 (-1+\[Sigma]^2) (m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (m2 (E2+m2) A[4,24]+m1 (E1+m1) A[4,25])))))))/(8 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,68]->(105 (E1+E2)^2 (-12 m1^4 (E1+m1)^2 m2^2 (-1+\[Sigma]^2)^2 A[4,4]+32 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]+12 E1 E2 m1^4 m2^2 A[4,7]+12 E2 m1^5 m2^2 A[4,7]+12 E1 m1^4 m2^3 A[4,7]+12 m1^5 m2^3 A[4,7]-24 E1 E2 m1^4 m2^2 \[Sigma]^2 A[4,7]-24 E2 m1^5 m2^2 \[Sigma]^2 A[4,7]-24 E1 m1^4 m2^3 \[Sigma]^2 A[4,7]-24 m1^5 m2^3 \[Sigma]^2 A[4,7]+12 E1 E2 m1^4 m2^2 \[Sigma]^4 A[4,7]+12 E2 m1^5 m2^2 \[Sigma]^4 A[4,7]+12 E1 m1^4 m2^3 \[Sigma]^4 A[4,7]+12 m1^5 m2^3 \[Sigma]^4 A[4,7]+3 E1^2 m1^4 A[4,8]+6 E1 m1^5 A[4,8]+3 m1^6 A[4,8]-6 E1^2 m1^4 \[Sigma]^2 A[4,8]-12 E1 m1^5 \[Sigma]^2 A[4,8]-6 m1^6 \[Sigma]^2 A[4,8]+3 E1^2 m1^4 \[Sigma]^4 A[4,8]+6 E1 m1^5 \[Sigma]^4 A[4,8]+3 m1^6 \[Sigma]^4 A[4,8]-4 E2^2 m1^4 m2^2 A[4,9]-8 E2 m1^4 m2^3 A[4,9]-4 m1^4 m2^4 A[4,9]+8 E2^2 m1^4 m2^2 \[Sigma]^2 A[4,9]+16 E2 m1^4 m2^3 \[Sigma]^2 A[4,9]+8 m1^4 m2^4 \[Sigma]^2 A[4,9]-4 E2^2 m1^4 m2^2 \[Sigma]^4 A[4,9]-8 E2 m1^4 m2^3 \[Sigma]^4 A[4,9]-4 m1^4 m2^4 \[Sigma]^4 A[4,9]+28 E2^2 m1^2 m2^2 A[4,12]+56 E2 m1^2 m2^3 A[4,12]+28 m1^2 m2^4 A[4,12]-28 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-56 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-28 m1^2 m2^4 \[Sigma]^2 A[4,12]-4 E2^2 m1^2 A[4,13]-8 E2 m1^2 m2 A[4,13]-4 m1^2 m2^2 A[4,13]+4 E2^2 m1^2 \[Sigma]^2 A[4,13]+8 E2 m1^2 m2 \[Sigma]^2 A[4,13]+4 m1^2 m2^2 \[Sigma]^2 A[4,13]+24 E2^2 A[4,14]+48 E2 m2 A[4,14]+24 m2^2 A[4,14]+56 E1 E2 m1^5 m2^3 A[4,16]+56 E2 m1^6 m2^3 A[4,16]+56 E1 m1^5 m2^4 A[4,16]+56 m1^6 m2^4 A[4,16]-112 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-112 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-112 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-112 m1^6 m2^4 \[Sigma]^2 A[4,16]+56 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+56 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+56 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+56 m1^6 m2^4 \[Sigma]^4 A[4,16]+6 E1^2 m1^5 m2 A[4,17]+12 E1 m1^6 m2 A[4,17]+6 m1^7 m2 A[4,17]-12 E1^2 m1^5 m2 \[Sigma]^2 A[4,17]-24 E1 m1^6 m2 \[Sigma]^2 A[4,17]-12 m1^7 m2 \[Sigma]^2 A[4,17]+6 E1^2 m1^5 m2 \[Sigma]^4 A[4,17]+12 E1 m1^6 m2 \[Sigma]^4 A[4,17]+6 m1^7 m2 \[Sigma]^4 A[4,17]-2 E1 E2 m1^5 m2 A[4,18]-2 E2 m1^6 m2 A[4,18]-2 E1 m1^5 m2^2 A[4,18]-2 m1^6 m2^2 A[4,18]+4 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+4 E2 m1^6 m2 \[Sigma]^2 A[4,18]+4 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+4 m1^6 m2^2 \[Sigma]^2 A[4,18]-2 E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-2 E2 m1^6 m2 \[Sigma]^4 A[4,18]-2 E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-2 m1^6 m2^2 \[Sigma]^4 A[4,18]+32 E1^2 m1^6 m2^2 A[4,21]+64 E1 m1^7 m2^2 A[4,21]+32 m1^8 m2^2 A[4,21]-64 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-128 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-64 m1^8 m2^2 \[Sigma]^2 A[4,21]+32 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+64 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+32 m1^8 m2^2 \[Sigma]^4 A[4,21]-4 E1^2 m1^6 A[4,23]-8 E1 m1^7 A[4,23]-4 m1^8 A[4,23]+8 E1^2 m1^6 \[Sigma]^2 A[4,23]+16 E1 m1^7 \[Sigma]^2 A[4,23]+8 m1^8 \[Sigma]^2 A[4,23]-4 E1^2 m1^6 \[Sigma]^4 A[4,23]-8 E1 m1^7 \[Sigma]^4 A[4,23]-4 m1^8 \[Sigma]^4 A[4,23]))/(8 m1^5 (E1+m1)^2 m2^3 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2)),V4[6,69]->(105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-12 (E1+m1) m2^2 (E2+m2) A[4,4]-3 (E1+m1)^2 A[4,6]+4 m2^2 (E2+m2)^2 A[4,7]+2 m1 (-3 (E1+m1)^2 m2 A[4,15]+8 m2^3 (E2+m2)^2 A[4,16]+(E1+m1) (m2 (E2+m2) A[4,17]+2 m1 (8 m2^2 (E2+m2) A[4,21]+(E1+m1) (A[4,22]+4 m1 m2 A[4,24]))))))/(8 m1^2 (E1+m1)^2 m2^2 (E2+m2)^2),V4[6,70]->(105 (E1+E2)^2 (3 (E1+m1)^2 m2^4 (-1+\[Sigma]^2)^2 A[4,1]+(E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+3 E1^2 A[4,3]+6 E1 m1 A[4,3]+3 m1^2 A[4,3]-4 E2^2 m2^6 A[4,4]-8 E2 m2^7 A[4,4]-4 m2^8 A[4,4]+8 E2^2 m2^6 \[Sigma]^2 A[4,4]+16 E2 m2^7 \[Sigma]^2 A[4,4]+8 m2^8 \[Sigma]^2 A[4,4]-4 E2^2 m2^6 \[Sigma]^4 A[4,4]-8 E2 m2^7 \[Sigma]^4 A[4,4]-4 m2^8 \[Sigma]^4 A[4,4]-2 E1 E2 m1 m2^5 A[4,15]-2 E2 m1^2 m2^5 A[4,15]-2 E1 m1 m2^6 A[4,15]-2 m1^2 m2^6 A[4,15]+4 E1 E2 m1 m2^5 \[Sigma]^2 A[4,15]+4 E2 m1^2 m2^5 \[Sigma]^2 A[4,15]+4 E1 m1 m2^6 \[Sigma]^2 A[4,15]+4 m1^2 m2^6 \[Sigma]^2 A[4,15]-2 E1 E2 m1 m2^5 \[Sigma]^4 A[4,15]-2 E2 m1^2 m2^5 \[Sigma]^4 A[4,15]-2 E1 m1 m2^6 \[Sigma]^4 A[4,15]-2 m1^2 m2^6 \[Sigma]^4 A[4,15]-4 E1^2 m1^2 m2^4 A[4,19]-8 E1 m1^3 m2^4 A[4,19]-4 m1^4 m2^4 A[4,19]+8 E1^2 m1^2 m2^4 \[Sigma]^2 A[4,19]+16 E1 m1^3 m2^4 \[Sigma]^2 A[4,19]+8 m1^4 m2^4 \[Sigma]^2 A[4,19]-4 E1^2 m1^2 m2^4 \[Sigma]^4 A[4,19]-8 E1 m1^3 m2^4 \[Sigma]^4 A[4,19]-4 m1^4 m2^4 \[Sigma]^4 A[4,19]+4 E1^2 m1^2 m2^2 A[4,20]+8 E1 m1^3 m2^2 A[4,20]+4 m1^4 m2^2 A[4,20]-4 E1^2 m1^2 m2^2 \[Sigma]^2 A[4,20]-8 E1 m1^3 m2^2 \[Sigma]^2 A[4,20]-4 m1^4 m2^2 \[Sigma]^2 A[4,20]+8 E2^2 m1^2 m2^6 A[4,21]+16 E2 m1^2 m2^7 A[4,21]+8 m1^2 m2^8 A[4,21]-16 E2^2 m1^2 m2^6 \[Sigma]^2 A[4,21]-32 E2 m1^2 m2^7 \[Sigma]^2 A[4,21]-16 m1^2 m2^8 \[Sigma]^2 A[4,21]+8 E2^2 m1^2 m2^6 \[Sigma]^4 A[4,21]+16 E2 m1^2 m2^7 \[Sigma]^4 A[4,21]+8 m1^2 m2^8 \[Sigma]^4 A[4,21]+8 E1 E2 m1^3 m2^5 A[4,24]+8 E2 m1^4 m2^5 A[4,24]+8 E1 m1^3 m2^6 A[4,24]+8 m1^4 m2^6 A[4,24]-16 E1 E2 m1^3 m2^5 \[Sigma]^2 A[4,24]-16 E2 m1^4 m2^5 \[Sigma]^2 A[4,24]-16 E1 m1^3 m2^6 \[Sigma]^2 A[4,24]-16 m1^4 m2^6 \[Sigma]^2 A[4,24]+8 E1 E2 m1^3 m2^5 \[Sigma]^4 A[4,24]+8 E2 m1^4 m2^5 \[Sigma]^4 A[4,24]+8 E1 m1^3 m2^6 \[Sigma]^4 A[4,24]+8 m1^4 m2^6 \[Sigma]^4 A[4,24]+8 E1^2 m1^4 m2^4 A[4,25]+16 E1 m1^5 m2^4 A[4,25]+8 m1^6 m2^4 A[4,25]-16 E1^2 m1^4 m2^4 \[Sigma]^2 A[4,25]-32 E1 m1^5 m2^4 \[Sigma]^2 A[4,25]-16 m1^6 m2^4 \[Sigma]^2 A[4,25]+8 E1^2 m1^4 m2^4 \[Sigma]^4 A[4,25]+16 E1 m1^5 m2^4 \[Sigma]^4 A[4,25]+8 m1^6 m2^4 \[Sigma]^4 A[4,25]))/(8 m1^3 (E1+m1)^2 m2^5 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2)),V4[6,71]->-((2835 Sqrt[-1+\[Sigma]^2] (2 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-2 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,12]+2 E2 A[4,14]+2 m2 A[4,14]+E1 m1^5 m2^3 A[4,16]+m1^6 m2^3 A[4,16]-2 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-2 m1^6 m2^3 \[Sigma]^2 A[4,16]+E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+m1^6 m2^3 \[Sigma]^4 A[4,16]))/(4 (E1+E2)^2 (E1+m1) (E2+m2)^2)),V4[6,72]->-((945 m1 Sqrt[-1+\[Sigma]^2] (18 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-17 m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+16 A[4,14]))/(8 (E1+E2)^2 m2 (E2+m2)^2)),V4[6,73]->-((945 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-m1^2 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,12]+E2^2 A[4,14]+2 E2 m2 A[4,14]+m2^2 A[4,14]+E1 E2 m1^5 m2^3 A[4,16]+E2 m1^6 m2^3 A[4,16]+E1 m1^5 m2^4 A[4,16]+m1^6 m2^4 A[4,16]-2 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-2 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-2 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-2 m1^6 m2^4 \[Sigma]^2 A[4,16]+E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+m1^6 m2^4 \[Sigma]^4 A[4,16]+E1^2 m1^6 m2^2 A[4,21]+2 E1 m1^7 m2^2 A[4,21]+m1^8 m2^2 A[4,21]-2 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-4 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-2 m1^8 m2^2 \[Sigma]^2 A[4,21]+E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+2 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+m1^8 m2^2 \[Sigma]^4 A[4,21]))/(4 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)^2)),V4[6,74]->1/(8 m1 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]) 945 (18 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[4,9]+17 m1^2 m2^2 A[4,12]-17 m1^2 m2^2 \[Sigma]^2 A[4,12]-m1^2 A[4,13]+m1^2 \[Sigma]^2 A[4,13]+16 A[4,14]),V4[6,75]->(945 (12 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]+m1^4 (E1+m1) m2^2 (-1+\[Sigma]^2)^2 A[4,7]+6 (-2 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,12]+2 (E2+m2) A[4,14]+m1^5 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[4,16])))/(8 m1^2 (E1+m1) m2^2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,76]->(945 (-m1^4 (E1+m1)^2 m2^2 (-1+\[Sigma]^2)^2 A[4,4]+2 (m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-m1^2 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,12]+E2^2 A[4,14]+2 E2 m2 A[4,14]+m2^2 A[4,14]+E1 E2 m1^5 m2^3 A[4,16]+E2 m1^6 m2^3 A[4,16]+E1 m1^5 m2^4 A[4,16]+m1^6 m2^4 A[4,16]-2 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-2 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-2 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-2 m1^6 m2^4 \[Sigma]^2 A[4,16]+E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+m1^6 m2^4 \[Sigma]^4 A[4,16]+E1^2 m1^6 m2^2 A[4,21]+2 E1 m1^7 m2^2 A[4,21]+m1^8 m2^2 A[4,21]-2 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-4 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-2 m1^8 m2^2 \[Sigma]^2 A[4,21]+E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+2 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+m1^8 m2^2 \[Sigma]^4 A[4,21])))/(8 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,77]->(10395 m1 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[4,5]-m1^2 m2^2 (-1+\[Sigma]^2) A[4,12]+A[4,14]))/(8 (E1+E2)^2 m2 (E2+m2)^2),V4[6,78]->(1155 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[4,16]+m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24])))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V4[6,79]->(105 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-7 m1^2 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,12]+6 (E2+m2)^2 A[4,14]+4 m1^5 (E1+m1) m2^2 (-1+\[Sigma]^2)^2 (5 m2 (E2+m2) A[4,16]+2 m1 (E1+m1) A[4,21])))/(2 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)^2),V4[6,80]->(315 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-6 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,12]+5 E2 A[4,14]+5 m2 A[4,14]+4 E1 m1^5 m2^3 A[4,16]+4 m1^6 m2^3 A[4,16]-8 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-8 m1^6 m2^3 \[Sigma]^2 A[4,16]+4 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+4 m1^6 m2^3 \[Sigma]^4 A[4,16]))/(4 (E1+E2)^2 (E1+m1) (E2+m2)^2),V4[6,81]->(105 m1 Sqrt[-1+\[Sigma]^2] (6 (E1+m1)^2 A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (7 (E1+m1)^2 A[4,20]-4 m2^2 (-1+\[Sigma]^2) (2 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (5 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^2),V4[6,82]->(945 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[4,16]+m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24])))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V4[6,83]->(315 Sqrt[-1+\[Sigma]^2] (5 (E1+m1) A[4,3]+2 m1^2 m2^2 (-1+\[Sigma]^2) (-3 (E1+m1) A[4,20]+2 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)),V4[6,84]->-((105 (8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-m1^4 m2^2 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,9]+7 E2^2 m1^2 m2^2 A[4,12]+14 E2 m1^2 m2^3 A[4,12]+7 m1^2 m2^4 A[4,12]-7 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-14 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-7 m1^2 m2^4 \[Sigma]^2 A[4,12]-E2^2 m1^2 A[4,13]-2 E2 m1^2 m2 A[4,13]-m1^2 m2^2 A[4,13]+E2^2 m1^2 \[Sigma]^2 A[4,13]+2 E2 m1^2 m2 \[Sigma]^2 A[4,13]+m1^2 m2^2 \[Sigma]^2 A[4,13]+6 E2^2 A[4,14]+12 E2 m2 A[4,14]+6 m2^2 A[4,14]+20 E1 E2 m1^5 m2^3 A[4,16]+20 E2 m1^6 m2^3 A[4,16]+20 E1 m1^5 m2^4 A[4,16]+20 m1^6 m2^4 A[4,16]-40 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-40 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-40 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-40 m1^6 m2^4 \[Sigma]^2 A[4,16]+20 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+20 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+20 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+20 m1^6 m2^4 \[Sigma]^4 A[4,16]-5 E1 E2 m1^5 m2 A[4,18]-5 E2 m1^6 m2 A[4,18]-5 E1 m1^5 m2^2 A[4,18]-5 m1^6 m2^2 A[4,18]+10 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+10 E2 m1^6 m2 \[Sigma]^2 A[4,18]+10 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+10 m1^6 m2^2 \[Sigma]^2 A[4,18]-5 E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-5 E2 m1^6 m2 \[Sigma]^4 A[4,18]-5 E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-5 m1^6 m2^2 \[Sigma]^4 A[4,18]+8 E1^2 m1^6 m2^2 A[4,21]+16 E1 m1^7 m2^2 A[4,21]+8 m1^8 m2^2 A[4,21]-16 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-32 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-16 m1^8 m2^2 \[Sigma]^2 A[4,21]+8 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+16 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+8 m1^8 m2^2 \[Sigma]^4 A[4,21]-E1^2 m1^6 A[4,23]-2 E1 m1^7 A[4,23]-m1^8 A[4,23]+2 E1^2 m1^6 \[Sigma]^2 A[4,23]+4 E1 m1^7 \[Sigma]^2 A[4,23]+2 m1^8 \[Sigma]^2 A[4,23]-E1^2 m1^6 \[Sigma]^4 A[4,23]-2 E1 m1^7 \[Sigma]^4 A[4,23]-m1^8 \[Sigma]^4 A[4,23]))/(2 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,85]->-((315 (16 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-2 m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,9]+12 E2 m1^2 m2^2 A[4,12]+12 m1^2 m2^3 A[4,12]-12 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]-12 m1^2 m2^3 \[Sigma]^2 A[4,12]-E2 m1^2 A[4,13]-m1^2 m2 A[4,13]+E2 m1^2 \[Sigma]^2 A[4,13]+m1^2 m2 \[Sigma]^2 A[4,13]+10 E2 A[4,14]+10 m2 A[4,14]+8 E1 m1^5 m2^3 A[4,16]+8 m1^6 m2^3 A[4,16]-16 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-16 m1^6 m2^3 \[Sigma]^2 A[4,16]+8 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+8 m1^6 m2^3 \[Sigma]^4 A[4,16]-E1 m1^5 m2 A[4,18]-m1^6 m2 A[4,18]+2 E1 m1^5 m2 \[Sigma]^2 A[4,18]+2 m1^6 m2 \[Sigma]^2 A[4,18]-E1 m1^5 m2 \[Sigma]^4 A[4,18]-m1^6 m2 \[Sigma]^4 A[4,18]))/(4 m1^2 (E1+m1) m2^2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,86]->-(1/(4 (E1+m1)^2 (E2+m2)^2))315 m1 (-1+\[Sigma]^2)^(3/2) (3 m2^3 (E2+m2)^2 A[4,16]-m2 (E2+m2)^2 A[4,18]+m1 (E1+m1) (6 m2^2 (E2+m2) A[4,21]-2 (E2+m2) A[4,23]+3 m1 (E1+m1) m2 A[4,24])),V4[6,87]->(315 (E1+E2)^2 (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-2 m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,9]+E2 m1^4 A[4,11]+m1^4 m2 A[4,11]-2 E2 m1^4 \[Sigma]^2 A[4,11]-2 m1^4 m2 \[Sigma]^2 A[4,11]+E2 m1^4 \[Sigma]^4 A[4,11]+m1^4 m2 \[Sigma]^4 A[4,11]+6 E2 m1^2 m2^2 A[4,12]+6 m1^2 m2^3 A[4,12]-6 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]-6 m1^2 m2^3 \[Sigma]^2 A[4,12]-E2 m1^2 A[4,13]-m1^2 m2 A[4,13]+E2 m1^2 \[Sigma]^2 A[4,13]+m1^2 m2 \[Sigma]^2 A[4,13]+5 E2 A[4,14]+5 m2 A[4,14]+4 E1 m1^5 m2^3 A[4,16]+4 m1^6 m2^3 A[4,16]-8 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-8 m1^6 m2^3 \[Sigma]^2 A[4,16]+4 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+4 m1^6 m2^3 \[Sigma]^4 A[4,16]-E1 m1^5 m2 A[4,18]-m1^6 m2 A[4,18]+2 E1 m1^5 m2 \[Sigma]^2 A[4,18]+2 m1^6 m2 \[Sigma]^2 A[4,18]-E1 m1^5 m2 \[Sigma]^4 A[4,18]-m1^6 m2 \[Sigma]^4 A[4,18]))/(4 m1^4 (E1+m1) m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2)),V4[6,88]->-(1/(2 (E1+m1)^2 (E2+m2)^2))105 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[4,7]+11 m1 m2^3 (E2+m2)^2 A[4,16]+m1 (E1+m1) (5 m2 (E2+m2) A[4,17]+22 m1 m2^2 (E2+m2) A[4,21]+m1 (E1+m1) (A[4,22]+11 m1 m2 A[4,24]))),V4[6,89]->-((105 (16 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]+6 m1^4 (E1+m1) m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,7]+14 E2^2 m1^2 m2^2 A[4,12]+28 E2 m1^2 m2^3 A[4,12]+14 m1^2 m2^4 A[4,12]-14 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-28 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-14 m1^2 m2^4 \[Sigma]^2 A[4,12]+12 E2^2 A[4,14]+24 E2 m2 A[4,14]+12 m2^2 A[4,14]+40 E1 E2 m1^5 m2^3 A[4,16]+40 E2 m1^6 m2^3 A[4,16]+40 E1 m1^5 m2^4 A[4,16]+40 m1^6 m2^4 A[4,16]-80 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-80 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-80 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-80 m1^6 m2^4 \[Sigma]^2 A[4,16]+40 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+40 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+40 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+40 m1^6 m2^4 \[Sigma]^4 A[4,16]+3 E1^2 m1^5 m2 A[4,17]+6 E1 m1^6 m2 A[4,17]+3 m1^7 m2 A[4,17]-6 E1^2 m1^5 m2 \[Sigma]^2 A[4,17]-12 E1 m1^6 m2 \[Sigma]^2 A[4,17]-6 m1^7 m2 \[Sigma]^2 A[4,17]+3 E1^2 m1^5 m2 \[Sigma]^4 A[4,17]+6 E1 m1^6 m2 \[Sigma]^4 A[4,17]+3 m1^7 m2 \[Sigma]^4 A[4,17]+16 E1^2 m1^6 m2^2 A[4,21]+32 E1 m1^7 m2^2 A[4,21]+16 m1^8 m2^2 A[4,21]-32 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-64 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-32 m1^8 m2^2 \[Sigma]^2 A[4,21]+16 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+32 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+16 m1^8 m2^2 \[Sigma]^4 A[4,21]))/(4 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,90]->-((105 (12 (E1+m1)^2 A[4,3]+m1 m2^2 (-1+\[Sigma]^2) (3 m2^3 (E2+m2)^2 (-1+\[Sigma]^2) A[4,17]+2 m1 (-7 (E1+m1)^2 A[4,20]+m2^2 (-1+\[Sigma]^2) (8 m2^2 (E2+m2)^2 A[4,21]+(E1+m1) (3 (E2+m2) A[4,22]+4 m1 (5 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))))/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,91]->(105 (E1+E2)^2 (16 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]+6 m1^4 (E1+m1) m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,7]-2 E2^2 m1^4 m2^2 A[4,9]-4 E2 m1^4 m2^3 A[4,9]-2 m1^4 m2^4 A[4,9]+4 E2^2 m1^4 m2^2 \[Sigma]^2 A[4,9]+8 E2 m1^4 m2^3 \[Sigma]^2 A[4,9]+4 m1^4 m2^4 \[Sigma]^2 A[4,9]-2 E2^2 m1^4 m2^2 \[Sigma]^4 A[4,9]-4 E2 m1^4 m2^3 \[Sigma]^4 A[4,9]-2 m1^4 m2^4 \[Sigma]^4 A[4,9]-3 E1 E2 m1^4 A[4,10]-3 E2 m1^5 A[4,10]-3 E1 m1^4 m2 A[4,10]-3 m1^5 m2 A[4,10]+6 E1 E2 m1^4 \[Sigma]^2 A[4,10]+6 E2 m1^5 \[Sigma]^2 A[4,10]+6 E1 m1^4 m2 \[Sigma]^2 A[4,10]+6 m1^5 m2 \[Sigma]^2 A[4,10]-3 E1 E2 m1^4 \[Sigma]^4 A[4,10]-3 E2 m1^5 \[Sigma]^4 A[4,10]-3 E1 m1^4 m2 \[Sigma]^4 A[4,10]-3 m1^5 m2 \[Sigma]^4 A[4,10]+14 E2^2 m1^2 m2^2 A[4,12]+28 E2 m1^2 m2^3 A[4,12]+14 m1^2 m2^4 A[4,12]-14 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-28 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-14 m1^2 m2^4 \[Sigma]^2 A[4,12]-2 E2^2 m1^2 A[4,13]-4 E2 m1^2 m2 A[4,13]-2 m1^2 m2^2 A[4,13]+2 E2^2 m1^2 \[Sigma]^2 A[4,13]+4 E2 m1^2 m2 \[Sigma]^2 A[4,13]+2 m1^2 m2^2 \[Sigma]^2 A[4,13]+12 E2^2 A[4,14]+24 E2 m2 A[4,14]+12 m2^2 A[4,14]+40 E1 E2 m1^5 m2^3 A[4,16]+40 E2 m1^6 m2^3 A[4,16]+40 E1 m1^5 m2^4 A[4,16]+40 m1^6 m2^4 A[4,16]-80 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-80 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-80 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-80 m1^6 m2^4 \[Sigma]^2 A[4,16]+40 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+40 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+40 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+40 m1^6 m2^4 \[Sigma]^4 A[4,16]+3 E1^2 m1^5 m2 A[4,17]+6 E1 m1^6 m2 A[4,17]+3 m1^7 m2 A[4,17]-6 E1^2 m1^5 m2 \[Sigma]^2 A[4,17]-12 E1 m1^6 m2 \[Sigma]^2 A[4,17]-6 m1^7 m2 \[Sigma]^2 A[4,17]+3 E1^2 m1^5 m2 \[Sigma]^4 A[4,17]+6 E1 m1^6 m2 \[Sigma]^4 A[4,17]+3 m1^7 m2 \[Sigma]^4 A[4,17]-10 E1 E2 m1^5 m2 A[4,18]-10 E2 m1^6 m2 A[4,18]-10 E1 m1^5 m2^2 A[4,18]-10 m1^6 m2^2 A[4,18]+20 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+20 E2 m1^6 m2 \[Sigma]^2 A[4,18]+20 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+20 m1^6 m2^2 \[Sigma]^2 A[4,18]-10 E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-10 E2 m1^6 m2 \[Sigma]^4 A[4,18]-10 E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-10 m1^6 m2^2 \[Sigma]^4 A[4,18]+16 E1^2 m1^6 m2^2 A[4,21]+32 E1 m1^7 m2^2 A[4,21]+16 m1^8 m2^2 A[4,21]-32 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-64 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-32 m1^8 m2^2 \[Sigma]^2 A[4,21]+16 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+32 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+16 m1^8 m2^2 \[Sigma]^4 A[4,21]-2 E1^2 m1^6 A[4,23]-4 E1 m1^7 A[4,23]-2 m1^8 A[4,23]+4 E1^2 m1^6 \[Sigma]^2 A[4,23]+8 E1 m1^7 \[Sigma]^2 A[4,23]+4 m1^8 \[Sigma]^2 A[4,23]-2 E1^2 m1^6 \[Sigma]^4 A[4,23]-4 E1 m1^7 \[Sigma]^4 A[4,23]-2 m1^8 \[Sigma]^4 A[4,23]))/(4 m1^5 (E1+m1)^2 m2^3 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2)),V4[6,92]->-((105 ((E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+6 (E1+m1)^2 A[4,3]-m2^2 (-1+\[Sigma]^2) (m2^4 (E2+m2)^2 (-1+\[Sigma]^2) A[4,4]+m1 (5 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+m1 ((E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,19]+7 (E1+m1)^2 A[4,20]-4 m2^2 (-1+\[Sigma]^2) (2 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (5 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))))/(2 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,93]->-(1/(4 (E1+m1)^2 (E2+m2)^2))315 m2 (-1+\[Sigma]^2)^(3/2) (-2 (E1+m1) m2 (E2+m2) A[4,4]+m1 (-(E1+m1)^2 A[4,15]+3 m2^2 (E2+m2)^2 A[4,16]+3 m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24]))),V4[6,94]->-((315 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[4,2]+10 (E1+m1) A[4,3]+m1 m2^2 (-1+\[Sigma]^2) (-m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+2 m1 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[4,19]-6 (E1+m1) A[4,20]+4 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))/(4 m1^2 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V4[6,95]->(105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (-6 (E1+m1) m2^2 (E2+m2) A[4,4]+2 m2^2 (E2+m2)^2 A[4,7]+3 E1 E2 A[4,8]+3 E2 m1 A[4,8]+3 E1 m2 A[4,8]+3 m1 m2 A[4,8]-3 E1^2 m1 m2 A[4,15]-6 E1 m1^2 m2 A[4,15]-3 m1^3 m2 A[4,15]+20 E2^2 m1 m2^3 A[4,16]+40 E2 m1 m2^4 A[4,16]+20 m1 m2^5 A[4,16]+10 E1 E2 m1 m2 A[4,17]+10 E2 m1^2 m2 A[4,17]+10 E1 m1 m2^2 A[4,17]+10 m1^2 m2^2 A[4,17]-3 E2^2 m1 m2 A[4,18]-6 E2 m1 m2^2 A[4,18]-3 m1 m2^3 A[4,18]+40 E1 E2 m1^2 m2^2 A[4,21]+40 E2 m1^3 m2^2 A[4,21]+40 E1 m1^2 m2^3 A[4,21]+40 m1^3 m2^3 A[4,21]+2 E1^2 m1^2 A[4,22]+4 E1 m1^3 A[4,22]+2 m1^4 A[4,22]-6 E1 E2 m1^2 A[4,23]-6 E2 m1^3 A[4,23]-6 E1 m1^2 m2 A[4,23]-6 m1^3 m2 A[4,23]+20 E1^2 m1^3 m2 A[4,24]+40 E1 m1^4 m2 A[4,24]+20 m1^5 m2 A[4,24]))/(4 m1^2 (E1+m1)^2 m2^2 (E2+m2)^2),V4[6,96]->(105 (E1+E2)^2 (2 (E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+12 (E1+m1)^2 A[4,3]-m2^2 (-1+\[Sigma]^2) (2 m2^4 (E2+m2)^2 (-1+\[Sigma]^2) A[4,4]+3 (E1+m1) m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,6]+m1 (10 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]-3 m2^3 (E2+m2)^2 (-1+\[Sigma]^2) A[4,17]+2 m1 (E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,19]+14 m1 (E1+m1)^2 A[4,20]-2 m1 m2^2 (-1+\[Sigma]^2) (8 m2^2 (E2+m2)^2 A[4,21]+(E1+m1) (3 (E2+m2) A[4,22]+4 m1 (5 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))))/(4 m1^3 (E1+m1)^2 m2^5 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2)),V4[6,97]->(315 (E1+E2)^2 ((E1+m1) m2^4 (-1+\[Sigma]^2)^2 A[4,1]+(E1+m1) m2^2 (-1+\[Sigma]^2) A[4,2]+5 E1 A[4,3]+5 m1 A[4,3]-E2 m1 m2^5 A[4,15]-m1 m2^6 A[4,15]+2 E2 m1 m2^5 \[Sigma]^2 A[4,15]+2 m1 m2^6 \[Sigma]^2 A[4,15]-E2 m1 m2^5 \[Sigma]^4 A[4,15]-m1 m2^6 \[Sigma]^4 A[4,15]-2 E1 m1^2 m2^4 A[4,19]-2 m1^3 m2^4 A[4,19]+4 E1 m1^2 m2^4 \[Sigma]^2 A[4,19]+4 m1^3 m2^4 \[Sigma]^2 A[4,19]-2 E1 m1^2 m2^4 \[Sigma]^4 A[4,19]-2 m1^3 m2^4 \[Sigma]^4 A[4,19]+6 E1 m1^2 m2^2 A[4,20]+6 m1^3 m2^2 A[4,20]-6 E1 m1^2 m2^2 \[Sigma]^2 A[4,20]-6 m1^3 m2^2 \[Sigma]^2 A[4,20]+4 E2 m1^3 m2^5 A[4,24]+4 m1^3 m2^6 A[4,24]-8 E2 m1^3 m2^5 \[Sigma]^2 A[4,24]-8 m1^3 m2^6 \[Sigma]^2 A[4,24]+4 E2 m1^3 m2^5 \[Sigma]^4 A[4,24]+4 m1^3 m2^6 \[Sigma]^4 A[4,24]+8 E1 m1^4 m2^4 A[4,25]+8 m1^5 m2^4 A[4,25]-16 E1 m1^4 m2^4 \[Sigma]^2 A[4,25]-16 m1^5 m2^4 \[Sigma]^2 A[4,25]+8 E1 m1^4 m2^4 \[Sigma]^4 A[4,25]+8 m1^5 m2^4 \[Sigma]^4 A[4,25]))/(4 m1^4 (E1+m1)^2 m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V4[6,98]->-((945 m2 Sqrt[-1+\[Sigma]^2] (2 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-2 m1^2 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,12]+2 E2^2 A[4,14]+4 E2 m2 A[4,14]+2 m2^2 A[4,14]+5 E1 E2 m1^5 m2^3 A[4,16]+5 E2 m1^6 m2^3 A[4,16]+5 E1 m1^5 m2^4 A[4,16]+5 m1^6 m2^4 A[4,16]-10 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-10 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-10 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-10 m1^6 m2^4 \[Sigma]^2 A[4,16]+5 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+5 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+5 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+5 m1^6 m2^4 \[Sigma]^4 A[4,16]+2 E1^2 m1^6 m2^2 A[4,21]+4 E1 m1^7 m2^2 A[4,21]+2 m1^8 m2^2 A[4,21]-4 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-8 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-4 m1^8 m2^2 \[Sigma]^2 A[4,21]+2 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+4 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+2 m1^8 m2^2 \[Sigma]^4 A[4,21]))/(2 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)^2)),V4[6,99]->-((945 Sqrt[-1+\[Sigma]^2] (12 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-11 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,12]+10 (E2+m2) A[4,14]+6 m1^5 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[4,16]))/(4 (E1+E2)^2 (E1+m1) (E2+m2)^2)),V4[6,100]->-((945 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[4,16]+m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24])))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V4[6,101]->(945 (24 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-2 m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,9]+22 E2 m1^2 m2^2 A[4,12]+22 m1^2 m2^3 A[4,12]-22 E2 m1^2 m2^2 \[Sigma]^2 A[4,12]-22 m1^2 m2^3 \[Sigma]^2 A[4,12]-2 E2 m1^2 A[4,13]-2 m1^2 m2 A[4,13]+2 E2 m1^2 \[Sigma]^2 A[4,13]+2 m1^2 m2 \[Sigma]^2 A[4,13]+20 E2 A[4,14]+20 m2 A[4,14]+12 E1 m1^5 m2^3 A[4,16]+12 m1^6 m2^3 A[4,16]-24 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-24 m1^6 m2^3 \[Sigma]^2 A[4,16]+12 E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+12 m1^6 m2^3 \[Sigma]^4 A[4,16]-E1 m1^5 m2 A[4,18]-m1^6 m2 A[4,18]+2 E1 m1^5 m2 \[Sigma]^2 A[4,18]+2 m1^6 m2 \[Sigma]^2 A[4,18]-E1 m1^5 m2 \[Sigma]^4 A[4,18]-m1^6 m2 \[Sigma]^4 A[4,18]))/(8 m1^2 (E1+m1) m2^2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,102]->(945 (8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]+2 m1^4 (E1+m1) m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[4,7]+8 E2^2 m1^2 m2^2 A[4,12]+16 E2 m1^2 m2^3 A[4,12]+8 m1^2 m2^4 A[4,12]-8 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-16 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-8 m1^2 m2^4 \[Sigma]^2 A[4,12]+8 E2^2 A[4,14]+16 E2 m2 A[4,14]+8 m2^2 A[4,14]+20 E1 E2 m1^5 m2^3 A[4,16]+20 E2 m1^6 m2^3 A[4,16]+20 E1 m1^5 m2^4 A[4,16]+20 m1^6 m2^4 A[4,16]-40 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-40 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-40 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-40 m1^6 m2^4 \[Sigma]^2 A[4,16]+20 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+20 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+20 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+20 m1^6 m2^4 \[Sigma]^4 A[4,16]+E1^2 m1^5 m2 A[4,17]+2 E1 m1^6 m2 A[4,17]+m1^7 m2 A[4,17]-2 E1^2 m1^5 m2 \[Sigma]^2 A[4,17]-4 E1 m1^6 m2 \[Sigma]^2 A[4,17]-2 m1^7 m2 \[Sigma]^2 A[4,17]+E1^2 m1^5 m2 \[Sigma]^4 A[4,17]+2 E1 m1^6 m2 \[Sigma]^4 A[4,17]+m1^7 m2 \[Sigma]^4 A[4,17]+8 E1^2 m1^6 m2^2 A[4,21]+16 E1 m1^7 m2^2 A[4,21]+8 m1^8 m2^2 A[4,21]-16 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-32 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-16 m1^8 m2^2 \[Sigma]^2 A[4,21]+8 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+16 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+8 m1^8 m2^2 \[Sigma]^4 A[4,21]))/(8 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,103]->1/(8 (E1+m1)^2 (E2+m2)^2) 945 m2 (-1+\[Sigma]^2)^(3/2) (-2 (E1+m1) m2 (E2+m2) A[4,4]+m1 (-(E1+m1)^2 A[4,15]+4 m2^2 (E2+m2)^2 A[4,16]+4 m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24]))),V4[6,104]->(10395 Sqrt[-1+\[Sigma]^2] (2 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[4,5]-2 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,12]+2 E2 A[4,14]+2 m2 A[4,14]+E1 m1^5 m2^3 A[4,16]+m1^6 m2^3 A[4,16]-2 E1 m1^5 m2^3 \[Sigma]^2 A[4,16]-2 m1^6 m2^3 \[Sigma]^2 A[4,16]+E1 m1^5 m2^3 \[Sigma]^4 A[4,16]+m1^6 m2^3 \[Sigma]^4 A[4,16]))/(8 (E1+E2)^2 (E1+m1) (E2+m2)^2),V4[6,105]->(315 m1 Sqrt[-1+\[Sigma]^2] (2 (E1+m1)^2 A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (2 (E1+m1)^2 A[4,20]-m2^2 (-1+\[Sigma]^2) (2 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (7 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))/(4 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^2),V4[6,106]->(210 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[4,16]+m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24])))/((E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V4[6,107]->(105 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^2 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,12]+3 E2^2 A[4,14]+6 E2 m2 A[4,14]+3 m2^2 A[4,14]+8 E1 E2 m1^5 m2^3 A[4,16]+8 E2 m1^6 m2^3 A[4,16]+8 E1 m1^5 m2^4 A[4,16]+8 m1^6 m2^4 A[4,16]-16 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-16 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-16 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-16 m1^6 m2^4 \[Sigma]^2 A[4,16]+8 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+8 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+8 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+8 m1^6 m2^4 \[Sigma]^4 A[4,16]+8 E1^2 m1^6 m2^2 A[4,21]+16 E1 m1^7 m2^2 A[4,21]+8 m1^8 m2^2 A[4,21]-16 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-32 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-16 m1^8 m2^2 \[Sigma]^2 A[4,21]+8 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+16 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+8 m1^8 m2^2 \[Sigma]^4 A[4,21]))/(8 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)^2),V4[6,108]->(315 Sqrt[-1+\[Sigma]^2] (6 (E1+m1) A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 (E1+m1) A[4,20]+4 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)),V4[6,109]->(105 m1 Sqrt[-1+\[Sigma]^2] (6 (E1+m1)^2 A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (8 (E1+m1)^2 A[4,20]-m2^2 (-1+\[Sigma]^2) (10 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (7 m2 (E2+m2) A[4,24]+10 m1 (E1+m1) A[4,25])))))/(4 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^2),V4[6,110]->(315 m2 Sqrt[-1+\[Sigma]^2] (17 A[4,3]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-5 A[4,20]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(8 (E1+E2)^2 m1 (E1+m1)^2),V4[6,111]->-(1/(4 (E1+m1)^2 (E2+m2)^2))105 m1 (-1+\[Sigma]^2)^(3/2) (8 m2^3 (E2+m2)^2 A[4,16]-3 m2 (E2+m2)^2 A[4,18]+2 m1 (E1+m1) (8 m2^2 (E2+m2) A[4,21]-3 (E2+m2) A[4,23]+4 m1 (E1+m1) m2 A[4,24])),V4[6,112]->-((105 (16 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,9]+8 E2^2 m1^2 m2^2 A[4,12]+16 E2 m1^2 m2^3 A[4,12]+8 m1^2 m2^4 A[4,12]-8 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-16 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-8 m1^2 m2^4 \[Sigma]^2 A[4,12]-E2^2 m1^2 A[4,13]-2 E2 m1^2 m2 A[4,13]-m1^2 m2^2 A[4,13]+E2^2 m1^2 \[Sigma]^2 A[4,13]+2 E2 m1^2 m2 \[Sigma]^2 A[4,13]+m1^2 m2^2 \[Sigma]^2 A[4,13]+6 E2^2 A[4,14]+12 E2 m2 A[4,14]+6 m2^2 A[4,14]+16 E1 E2 m1^5 m2^3 A[4,16]+16 E2 m1^6 m2^3 A[4,16]+16 E1 m1^5 m2^4 A[4,16]+16 m1^6 m2^4 A[4,16]-32 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-32 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-32 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-32 m1^6 m2^4 \[Sigma]^2 A[4,16]+16 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+16 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+16 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+16 m1^6 m2^4 \[Sigma]^4 A[4,16]-2 E1 E2 m1^5 m2 A[4,18]-2 E2 m1^6 m2 A[4,18]-2 E1 m1^5 m2^2 A[4,18]-2 m1^6 m2^2 A[4,18]+4 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+4 E2 m1^6 m2 \[Sigma]^2 A[4,18]+4 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+4 m1^6 m2^2 \[Sigma]^2 A[4,18]-2 E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-2 E2 m1^6 m2 \[Sigma]^4 A[4,18]-2 E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-2 m1^6 m2^2 \[Sigma]^4 A[4,18]+16 E1^2 m1^6 m2^2 A[4,21]+32 E1 m1^7 m2^2 A[4,21]+16 m1^8 m2^2 A[4,21]-32 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-64 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-32 m1^8 m2^2 \[Sigma]^2 A[4,21]+16 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+32 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+16 m1^8 m2^2 \[Sigma]^4 A[4,21]-4 E1^2 m1^6 A[4,23]-8 E1 m1^7 A[4,23]-4 m1^8 A[4,23]+8 E1^2 m1^6 \[Sigma]^2 A[4,23]+16 E1 m1^7 \[Sigma]^2 A[4,23]+8 m1^8 \[Sigma]^2 A[4,23]-4 E1^2 m1^6 \[Sigma]^4 A[4,23]-8 E1 m1^7 \[Sigma]^4 A[4,23]-4 m1^8 \[Sigma]^4 A[4,23]))/(8 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,113]->(105 (-6 (E1+m1)^2 A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (8 (E1+m1)^2 A[4,20]-m2^2 (-1+\[Sigma]^2) (10 m2^2 (E2+m2)^2 A[4,21]-6 (E2+m2)^2 A[4,23]+m1 (E1+m1) (7 m2 (E2+m2) A[4,24]+10 m1 (E1+m1) A[4,25])))))/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,114]->(105 (E1+E2)^2 (8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-4 m1^4 m2^2 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,9]+3 E2^2 m1^4 A[4,11]+6 E2 m1^4 m2 A[4,11]+3 m1^4 m2^2 A[4,11]-6 E2^2 m1^4 \[Sigma]^2 A[4,11]-12 E2 m1^4 m2 \[Sigma]^2 A[4,11]-6 m1^4 m2^2 \[Sigma]^2 A[4,11]+3 E2^2 m1^4 \[Sigma]^4 A[4,11]+6 E2 m1^4 m2 \[Sigma]^4 A[4,11]+3 m1^4 m2^2 \[Sigma]^4 A[4,11]+4 E2^2 m1^2 m2^2 A[4,12]+8 E2 m1^2 m2^3 A[4,12]+4 m1^2 m2^4 A[4,12]-4 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-8 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-4 m1^2 m2^4 \[Sigma]^2 A[4,12]-E2^2 m1^2 A[4,13]-2 E2 m1^2 m2 A[4,13]-m1^2 m2^2 A[4,13]+E2^2 m1^2 \[Sigma]^2 A[4,13]+2 E2 m1^2 m2 \[Sigma]^2 A[4,13]+m1^2 m2^2 \[Sigma]^2 A[4,13]+3 E2^2 A[4,14]+6 E2 m2 A[4,14]+3 m2^2 A[4,14]+8 E1 E2 m1^5 m2^3 A[4,16]+8 E2 m1^6 m2^3 A[4,16]+8 E1 m1^5 m2^4 A[4,16]+8 m1^6 m2^4 A[4,16]-16 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-16 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-16 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-16 m1^6 m2^4 \[Sigma]^2 A[4,16]+8 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+8 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+8 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+8 m1^6 m2^4 \[Sigma]^4 A[4,16]-2 E1 E2 m1^5 m2 A[4,18]-2 E2 m1^6 m2 A[4,18]-2 E1 m1^5 m2^2 A[4,18]-2 m1^6 m2^2 A[4,18]+4 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+4 E2 m1^6 m2 \[Sigma]^2 A[4,18]+4 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+4 m1^6 m2^2 \[Sigma]^2 A[4,18]-2 E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-2 E2 m1^6 m2 \[Sigma]^4 A[4,18]-2 E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-2 m1^6 m2^2 \[Sigma]^4 A[4,18]+8 E1^2 m1^6 m2^2 A[4,21]+16 E1 m1^7 m2^2 A[4,21]+8 m1^8 m2^2 A[4,21]-16 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-32 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-16 m1^8 m2^2 \[Sigma]^2 A[4,21]+8 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+16 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+8 m1^8 m2^2 \[Sigma]^4 A[4,21]-4 E1^2 m1^6 A[4,23]-8 E1 m1^7 A[4,23]-4 m1^8 A[4,23]+8 E1^2 m1^6 \[Sigma]^2 A[4,23]+16 E1 m1^7 \[Sigma]^2 A[4,23]+8 m1^8 \[Sigma]^2 A[4,23]-4 E1^2 m1^6 \[Sigma]^4 A[4,23]-8 E1 m1^7 \[Sigma]^4 A[4,23]-4 m1^8 \[Sigma]^4 A[4,23]))/(8 m1^5 (E1+m1)^2 m2^3 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2)),V4[6,115]->-((315 (4 (E1+m1)^2 A[4,3]+m1 m2^2 (-1+\[Sigma]^2) (m2^3 (E2+m2)^2 (-1+\[Sigma]^2) A[4,17]-4 m1 (E1+m1)^2 A[4,20]+2 m1 m2^2 (-1+\[Sigma]^2) (2 m2^2 (E2+m2)^2 A[4,21]+(E1+m1) ((E2+m2) A[4,22]+m1 (7 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))))/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,116]->-(1/(4 (E1+m1)^2 (E2+m2)^2))105 (-1+\[Sigma]^2)^(3/2) (2 m2^2 (E2+m2)^2 A[4,7]+8 m1 m2^3 (E2+m2)^2 A[4,16]+m1 (E1+m1) (m2 (E2+m2) A[4,17]+2 m1 (8 m2^2 (E2+m2) A[4,21]+(E1+m1) (A[4,22]+4 m1 m2 A[4,24])))),V4[6,117]->-((315 (6 (E1+m1) A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 (E1+m1) A[4,20]+m2^2 (-1+\[Sigma]^2) ((E2+m2) A[4,22]+4 m1 (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))/(2 m1^2 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V4[6,118]->(105 (E1+E2)^2 Sqrt[-1+\[Sigma]^2] (4 m2^2 (E2+m2)^2 A[4,7]-3 (E2+m2)^2 A[4,10]+2 m1 (8 m2^3 (E2+m2)^2 A[4,16]+(E1+m1) m2 (E2+m2) A[4,17]-3 E2^2 m2 A[4,18]-6 E2 m2^2 A[4,18]-3 m2^3 A[4,18]+16 E1 E2 m1 m2^2 A[4,21]+16 E2 m1^2 m2^2 A[4,21]+16 E1 m1 m2^3 A[4,21]+16 m1^2 m2^3 A[4,21]+2 E1^2 m1 A[4,22]+4 E1 m1^2 A[4,22]+2 m1^3 A[4,22]-6 E1 E2 m1 A[4,23]-6 E2 m1^2 A[4,23]-6 E1 m1 m2 A[4,23]-6 m1^2 m2 A[4,23]+8 E1^2 m1^2 m2 A[4,24]+16 E1 m1^3 m2 A[4,24]+8 m1^4 m2 A[4,24])))/(8 m1^2 (E1+m1)^2 m2^2 (E2+m2)^2),V4[6,119]->-((315 (2 (E1+m1) m2^2 (-1+\[Sigma]^2) A[4,2]+12 (E1+m1) A[4,3]+m1 m2^2 (-1+\[Sigma]^2) (-m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+2 m1 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[4,19]-7 (E1+m1) A[4,20]+4 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))/(4 m1^2 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V4[6,120]->-((105 (2 (E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+6 (E1+m1)^2 A[4,3]-m2^2 (-1+\[Sigma]^2) (2 m2^4 (E2+m2)^2 (-1+\[Sigma]^2) A[4,4]+m1 ((E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+m1 (2 (E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,19]+8 (E1+m1)^2 A[4,20]-m2^2 (-1+\[Sigma]^2) (10 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (7 m2 (E2+m2) A[4,24]+10 m1 (E1+m1) A[4,25])))))))/(4 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2])),V4[6,121]->-(1/(8 m1^3 (E1+m1)^2 m2 Sqrt[-1+\[Sigma]^2]))315 (3 m2^2 (-1+\[Sigma]^2) A[4,2]+34 A[4,3]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[4,19]-10 A[4,20]+12 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])),V4[6,122]->(105 (E1+E2)^2 (4 (E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+24 (E1+m1)^2 A[4,3]-m2^2 (-1+\[Sigma]^2) (4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2) A[4,4]-3 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,8]-2 m1 ((-E1-m1) m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+3 m2^3 (E2+m2)^2 (-1+\[Sigma]^2) A[4,17]+2 m1 (-(E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,19]-7 (E1+m1)^2 A[4,20]+m2^2 (-1+\[Sigma]^2) (8 m2^2 (E2+m2)^2 A[4,21]+3 (E1+m1) (E2+m2) A[4,22]-3 E2^2 A[4,23]-6 E2 m2 A[4,23]-3 m2^2 A[4,23]+14 E1 E2 m1 m2 A[4,24]+14 E2 m1^2 m2 A[4,24]+14 E1 m1 m2^2 A[4,24]+14 m1^2 m2^2 A[4,24]+8 E1^2 m1^2 A[4,25]+16 E1 m1^3 A[4,25]+8 m1^4 A[4,25]))))))/(8 m1^3 (E1+m1)^2 m2^5 (E2+m2)^2 (-1+\[Sigma]^2)^(3/2)),V4[6,123]->(315 (E1+E2)^2 (4 (E1+m1) m2^2 (-1+\[Sigma]^2) A[4,2]+24 (E1+m1) A[4,3]+m2^2 (-1+\[Sigma]^2) (-m2^2 (E2+m2) (-1+\[Sigma]^2) A[4,6]-2 m1 m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+4 m1^2 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[4,19]-7 (E1+m1) A[4,20]+m2^2 (-1+\[Sigma]^2) ((E2+m2) A[4,22]+4 m1 (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))))/(8 m1^4 (E1+m1)^2 m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V4[6,124]->(315 (E1+E2)^2 (m2^4 (-1+\[Sigma]^2)^2 A[4,1]+3 m2^2 (-1+\[Sigma]^2) A[4,2]+17 A[4,3]-4 m1^2 m2^4 A[4,19]+8 m1^2 m2^4 \[Sigma]^2 A[4,19]-4 m1^2 m2^4 \[Sigma]^4 A[4,19]+20 m1^2 m2^2 A[4,20]-20 m1^2 m2^2 \[Sigma]^2 A[4,20]+24 m1^4 m2^4 A[4,25]-48 m1^4 m2^4 \[Sigma]^2 A[4,25]+24 m1^4 m2^4 \[Sigma]^4 A[4,25]))/(8 m1^5 (E1+m1)^2 m2^3 (-1+\[Sigma]^2)^(3/2)),V4[6,125]->-((4725 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[4,16]+m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24])))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V4[6,126]->-((945 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-7 m1^2 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,12]+6 (E2+m2)^2 A[4,14]+2 m1^5 (E1+m1) m2^2 (-1+\[Sigma]^2)^2 (7 m2 (E2+m2) A[4,16]+4 m1 (E1+m1) A[4,21])))/(8 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)^2)),V4[6,127]->-((945 m1 Sqrt[-1+\[Sigma]^2] (6 (E1+m1)^2 A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (7 (E1+m1)^2 A[4,20]-2 m2^2 (-1+\[Sigma]^2) (4 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (7 m2 (E2+m2) A[4,24]+4 m1 (E1+m1) A[4,25])))))/(8 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^2)),V4[6,128]->(945 (8 m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-m1^4 m2^2 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,9]+7 E2^2 m1^2 m2^2 A[4,12]+14 E2 m1^2 m2^3 A[4,12]+7 m1^2 m2^4 A[4,12]-7 E2^2 m1^2 m2^2 \[Sigma]^2 A[4,12]-14 E2 m1^2 m2^3 \[Sigma]^2 A[4,12]-7 m1^2 m2^4 \[Sigma]^2 A[4,12]-E2^2 m1^2 A[4,13]-2 E2 m1^2 m2 A[4,13]-m1^2 m2^2 A[4,13]+E2^2 m1^2 \[Sigma]^2 A[4,13]+2 E2 m1^2 m2 \[Sigma]^2 A[4,13]+m1^2 m2^2 \[Sigma]^2 A[4,13]+6 E2^2 A[4,14]+12 E2 m2 A[4,14]+6 m2^2 A[4,14]+14 E1 E2 m1^5 m2^3 A[4,16]+14 E2 m1^6 m2^3 A[4,16]+14 E1 m1^5 m2^4 A[4,16]+14 m1^6 m2^4 A[4,16]-28 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-28 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-28 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-28 m1^6 m2^4 \[Sigma]^2 A[4,16]+14 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+14 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+14 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+14 m1^6 m2^4 \[Sigma]^4 A[4,16]-2 E1 E2 m1^5 m2 A[4,18]-2 E2 m1^6 m2 A[4,18]-2 E1 m1^5 m2^2 A[4,18]-2 m1^6 m2^2 A[4,18]+4 E1 E2 m1^5 m2 \[Sigma]^2 A[4,18]+4 E2 m1^6 m2 \[Sigma]^2 A[4,18]+4 E1 m1^5 m2^2 \[Sigma]^2 A[4,18]+4 m1^6 m2^2 \[Sigma]^2 A[4,18]-2 E1 E2 m1^5 m2 \[Sigma]^4 A[4,18]-2 E2 m1^6 m2 \[Sigma]^4 A[4,18]-2 E1 m1^5 m2^2 \[Sigma]^4 A[4,18]-2 m1^6 m2^2 \[Sigma]^4 A[4,18]+8 E1^2 m1^6 m2^2 A[4,21]+16 E1 m1^7 m2^2 A[4,21]+8 m1^8 m2^2 A[4,21]-16 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-32 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-16 m1^8 m2^2 \[Sigma]^2 A[4,21]+8 E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+16 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+8 m1^8 m2^2 \[Sigma]^4 A[4,21]-E1^2 m1^6 A[4,23]-2 E1 m1^7 A[4,23]-m1^8 A[4,23]+2 E1^2 m1^6 \[Sigma]^2 A[4,23]+4 E1 m1^7 \[Sigma]^2 A[4,23]+2 m1^8 \[Sigma]^2 A[4,23]-E1^2 m1^6 \[Sigma]^4 A[4,23]-2 E1 m1^7 \[Sigma]^4 A[4,23]-m1^8 \[Sigma]^4 A[4,23]))/(8 m1^3 (E1+m1)^2 m2 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,129]->1/(8 (E1+m1)^2 (E2+m2)^2) 945 (-1+\[Sigma]^2)^(3/2) (m2^2 (E2+m2)^2 A[4,7]+10 m1 m2^3 (E2+m2)^2 A[4,16]+m1 (E1+m1) (2 m2 (E2+m2) A[4,17]+20 m1 m2^2 (E2+m2) A[4,21]+m1 (E1+m1) (A[4,22]+10 m1 m2 A[4,24]))),V4[6,130]->(945 ((E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,2]+6 (E1+m1)^2 A[4,3]-m2^2 (-1+\[Sigma]^2) (m2^4 (E2+m2)^2 (-1+\[Sigma]^2) A[4,4]+m1 (2 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+m1 ((E1+m1)^2 m2^2 (-1+\[Sigma]^2) A[4,19]+7 (E1+m1)^2 A[4,20]-2 m2^2 (-1+\[Sigma]^2) (4 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (7 m2 (E2+m2) A[4,24]+4 m1 (E1+m1) A[4,25])))))))/(8 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,131]->(10395 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (E2+m2)^2 (-1+\[Sigma]^2)^2 A[4,5]-m1^2 m2^2 (E2+m2)^2 (-1+\[Sigma]^2) A[4,12]+E2^2 A[4,14]+2 E2 m2 A[4,14]+m2^2 A[4,14]+2 E1 E2 m1^5 m2^3 A[4,16]+2 E2 m1^6 m2^3 A[4,16]+2 E1 m1^5 m2^4 A[4,16]+2 m1^6 m2^4 A[4,16]-4 E1 E2 m1^5 m2^3 \[Sigma]^2 A[4,16]-4 E2 m1^6 m2^3 \[Sigma]^2 A[4,16]-4 E1 m1^5 m2^4 \[Sigma]^2 A[4,16]-4 m1^6 m2^4 \[Sigma]^2 A[4,16]+2 E1 E2 m1^5 m2^3 \[Sigma]^4 A[4,16]+2 E2 m1^6 m2^3 \[Sigma]^4 A[4,16]+2 E1 m1^5 m2^4 \[Sigma]^4 A[4,16]+2 m1^6 m2^4 \[Sigma]^4 A[4,16]+E1^2 m1^6 m2^2 A[4,21]+2 E1 m1^7 m2^2 A[4,21]+m1^8 m2^2 A[4,21]-2 E1^2 m1^6 m2^2 \[Sigma]^2 A[4,21]-4 E1 m1^7 m2^2 \[Sigma]^2 A[4,21]-2 m1^8 m2^2 \[Sigma]^2 A[4,21]+E1^2 m1^6 m2^2 \[Sigma]^4 A[4,21]+2 E1 m1^7 m2^2 \[Sigma]^4 A[4,21]+m1^8 m2^2 \[Sigma]^4 A[4,21]))/(8 (E1+E2)^2 m1 (E1+m1)^2 (E2+m2)^2),V4[6,132]->-((945 m1 Sqrt[-1+\[Sigma]^2] (2 (E1+m1)^2 A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (2 (E1+m1)^2 A[4,20]-m2^2 (-1+\[Sigma]^2) (2 m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (5 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))/(2 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^2)),V4[6,133]->-((945 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[4,16]+m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24])))/(2 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2)),V4[6,134]->-((945 Sqrt[-1+\[Sigma]^2] (10 (E1+m1) A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-11 (E1+m1) A[4,20]+6 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2))),V4[6,135]->1/(8 (E1+m1)^2 (E2+m2)^2) 945 m1 (-1+\[Sigma]^2)^(3/2) (4 m2^3 (E2+m2)^2 A[4,16]-m2 (E2+m2)^2 A[4,18]+2 m1 (E1+m1) (4 m2^2 (E2+m2) A[4,21]-(E2+m2) A[4,23]+2 m1 (E1+m1) m2 A[4,24])),V4[6,136]->(945 (8 (E1+m1)^2 A[4,3]+m1 m2^2 (-1+\[Sigma]^2) (m2^3 (E2+m2)^2 (-1+\[Sigma]^2) A[4,17]-8 m1 (E1+m1)^2 A[4,20]+2 m1 m2^2 (-1+\[Sigma]^2) (4 m2^2 (E2+m2)^2 A[4,21]+(E1+m1) ((E2+m2) A[4,22]+2 m1 (5 m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))))/(8 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,137]->(945 (2 (E1+m1) m2^2 (-1+\[Sigma]^2) A[4,2]+20 (E1+m1) A[4,3]+m1 m2^2 (-1+\[Sigma]^2) (-m2^3 (E2+m2) (-1+\[Sigma]^2) A[4,15]+2 m1 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[4,19]-11 (E1+m1) A[4,20]+6 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))/(8 m1^2 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V4[6,138]->(10395 m1^3 m2^3 (-1+\[Sigma]^2)^(5/2) (m2^2 (E2+m2)^2 A[4,16]+m1 (E1+m1) (2 m2 (E2+m2) A[4,21]+m1 (E1+m1) A[4,24])))/(8 (E1+E2)^2 (E1+m1)^2 (E2+m2)^2),V4[6,139]->-((2835 Sqrt[-1+\[Sigma]^2] (2 (E1+m1) A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-2 (E1+m1) A[4,20]+m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))/(4 (E1+E2)^2 (E1+m1)^2 (E2+m2))),V4[6,140]->-((945 m1 Sqrt[-1+\[Sigma]^2] ((E1+m1)^2 A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) ((E1+m1)^2 A[4,20]-m2^2 (-1+\[Sigma]^2) (m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (m2 (E2+m2) A[4,24]+m1 (E1+m1) A[4,25])))))/(4 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^2)),V4[6,141]->-((945 m2 Sqrt[-1+\[Sigma]^2] (16 A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-17 A[4,20]+18 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(8 (E1+E2)^2 m1 (E1+m1)^2)),V4[6,142]->(945 (2 (E1+m1)^2 A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (2 (E1+m1)^2 A[4,20]-m2^2 (-1+\[Sigma]^2) (2 m2^2 (E2+m2)^2 A[4,21]-(E2+m2)^2 A[4,23]+2 m1 (E1+m1) (m2 (E2+m2) A[4,24]+m1 (E1+m1) A[4,25])))))/(8 m1 (E1+m1)^2 m2^3 (E2+m2)^2 Sqrt[-1+\[Sigma]^2]),V4[6,143]->(945 (12 (E1+m1) A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-12 (E1+m1) A[4,20]+m2^2 (-1+\[Sigma]^2) ((E2+m2) A[4,22]+6 m1 (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25])))))/(8 m1^2 (E1+m1)^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V4[6,144]->1/(8 m1^3 (E1+m1)^2 m2 Sqrt[-1+\[Sigma]^2]) 945 (m2^2 (-1+\[Sigma]^2) A[4,2]+16 A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[4,19]-17 A[4,20]+18 m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])),V4[6,145]->(10395 m1 Sqrt[-1+\[Sigma]^2] ((E1+m1)^2 A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) ((E1+m1)^2 A[4,20]-m2^2 (-1+\[Sigma]^2) (m2^2 (E2+m2)^2 A[4,21]+m1 (E1+m1) (2 m2 (E2+m2) A[4,24]+m1 (E1+m1) A[4,25])))))/(8 (E1+E2)^2 (E1+m1)^2 m2 (E2+m2)^2),V4[6,146]->(10395 Sqrt[-1+\[Sigma]^2] (2 (E1+m1) A[4,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-2 (E1+m1) A[4,20]+m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[4,24]+2 m1 (E1+m1) A[4,25]))))/(8 (E1+E2)^2 (E1+m1)^2 (E2+m2)),V4[6,147]->(10395 m2 Sqrt[-1+\[Sigma]^2] (A[4,3]-m1^2 m2^2 (-1+\[Sigma]^2) (A[4,20]-m1^2 m2^2 (-1+\[Sigma]^2) A[4,25])))/(8 (E1+E2)^2 m1 (E1+m1)^2)};
invrepcoefs\[Chi]55C = {V5[5,1]->-(15/2) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],V5[5,2]->-((15 I (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,12]+3 A[5,15]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V5[5,3]->-(45/2) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],V5[5,4]->-((15 I (E1+E2) (3 A[5,3]-4 m1^2 m2^2 (-1+\[Sigma]^2) (A[5,32]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V5[5,5]->-(15/2) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],V5[5,6]->-((15 I (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,28]+3 A[5,30]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V5[5,7]->-(45/2) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],V5[5,8]->-((15 I (E1+E2) (3 A[5,18]-4 m1^2 m2^2 (-1+\[Sigma]^2) (A[5,37]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V5[5,9]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 I (E1+E2)^3 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+8 m1^2 m2^2 A[5,12]-8 m1^2 m2^2 \[Sigma]^2 A[5,12]-m1^2 A[5,14]+m1^2 \[Sigma]^2 A[5,14]+6 A[5,15]),V5[5,10]->(15 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] (3 m2^2 A[5,33]-2 A[5,35]))/(2 m2),V5[5,11]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 I (E1+E2)^3 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,25]+8 m1^2 m2^2 A[5,28]-8 m1^2 m2^2 \[Sigma]^2 A[5,28]-m1^2 A[5,29]+m1^2 \[Sigma]^2 A[5,29]+6 A[5,30]),V5[5,12]->(15 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] (3 m2^2 A[5,38]-2 A[5,40]))/(2 m2),V5[5,13]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))15 I (E1+E2)^5 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+3 m1^4 A[5,11]-6 m1^4 \[Sigma]^2 A[5,11]+3 m1^4 \[Sigma]^4 A[5,11]+4 m1^2 m2^2 A[5,12]-4 m1^2 m2^2 \[Sigma]^2 A[5,12]-m1^2 A[5,14]+m1^2 \[Sigma]^2 A[5,14]+3 A[5,15]),V5[5,14]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))15 I (E1+E2)^5 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,25]+3 m1^4 A[5,27]-6 m1^4 \[Sigma]^2 A[5,27]+3 m1^4 \[Sigma]^4 A[5,27]+4 m1^2 m2^2 A[5,28]-4 m1^2 m2^2 \[Sigma]^2 A[5,28]-m1^2 A[5,29]+m1^2 \[Sigma]^2 A[5,29]+3 A[5,30]),V5[5,15]->15 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] A[5,33],V5[5,16]->(15 I (E1+E2)^3 (4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,7]-A[5,13]))/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]),V5[5,17]->15 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] A[5,34],V5[5,18]->15 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] A[5,38],V5[5,19]->15 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] A[5,23],V5[5,20]->-((15 I (E1+E2)^3 (A[5,22]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,39]))/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2])),V5[5,21]->-((15 I (E1+E2)^5 (4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,7]-3 m1^2 (-1+\[Sigma]^2) A[5,10]-A[5,13]))/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2))),V5[5,22]->-((15 I (E1+E2)^5 (4 m2^2 A[5,23]-3 A[5,26]))/(4 m1^2 m2^4 Sqrt[-1+\[Sigma]^2])),V5[5,23]->(15 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] (-2 A[5,4]+3 m1^2 A[5,33]))/(2 m1),V5[5,24]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 I (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) A[5,2]+6 A[5,3]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,31]-2 A[5,32]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])),V5[5,25]->(15 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] (-2 A[5,19]+3 m1^2 A[5,38]))/(2 m1),V5[5,26]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 I (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) A[5,17]+6 A[5,18]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,36]-2 A[5,37]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])),V5[5,27]->(15 I (E1+E2)^5 (4 m2^2 A[5,4]-3 A[5,8]+4 m1^2 (-2 m2^2 A[5,33]+A[5,35])))/(4 m1^3 m2^3 Sqrt[-1+\[Sigma]^2]),V5[5,28]->(15 I (E1+E2)^5 (4 m2^2 A[5,19]-3 A[5,24]+4 m1^2 (-2 m2^2 A[5,38]+A[5,40])))/(4 m1^3 m2^3 Sqrt[-1+\[Sigma]^2]),V5[5,29]->(15 I (E1+E2)^5 (3 A[5,6]-4 m1^2 A[5,34]))/(4 m1^4 m2^2 Sqrt[-1+\[Sigma]^2]),V5[5,30]->(15 I (E1+E2)^5 (3 m2^2 (-1+\[Sigma]^2) A[5,21]+A[5,22]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,39]))/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2)),V5[5,31]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))15 I (E1+E2)^5 (3 m2^4 (-1+\[Sigma]^2)^2 A[5,1]+m2^2 (-1+\[Sigma]^2) A[5,2]+3 A[5,3]-4 m1^2 m2^4 A[5,31]+8 m1^2 m2^4 \[Sigma]^2 A[5,31]-4 m1^2 m2^4 \[Sigma]^4 A[5,31]+4 m1^2 m2^2 A[5,32]-4 m1^2 m2^2 \[Sigma]^2 A[5,32]+8 m1^4 m2^4 A[5,41]-16 m1^4 m2^4 \[Sigma]^2 A[5,41]+8 m1^4 m2^4 \[Sigma]^4 A[5,41]),V5[5,32]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))15 I (E1+E2)^5 (3 m2^4 (-1+\[Sigma]^2)^2 A[5,16]+m2^2 (-1+\[Sigma]^2) A[5,17]+3 A[5,18]-4 m1^2 m2^4 A[5,36]+8 m1^2 m2^4 \[Sigma]^2 A[5,36]-4 m1^2 m2^4 \[Sigma]^4 A[5,36]+4 m1^2 m2^2 A[5,37]-4 m1^2 m2^2 \[Sigma]^2 A[5,37]+8 m1^4 m2^4 A[5,42]-16 m1^4 m2^4 \[Sigma]^2 A[5,42]+8 m1^4 m2^4 \[Sigma]^4 A[5,42]),V5[5,33]->-15 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],V5[5,34]->(15 I (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[5,28]+6 A[5,30]))/(2 m1 m2 Sqrt[-1+\[Sigma]^2]),V5[5,35]->15 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],V5[5,36]->-(1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))15 I (E1+E2)^3 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,25]+7 m1^2 m2^2 A[5,28]-7 m1^2 m2^2 \[Sigma]^2 A[5,28]-m1^2 A[5,29]+m1^2 \[Sigma]^2 A[5,29]+6 A[5,30]),V5[5,37]->-(15/2) I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (A[5,23]-2 m1 m2 A[5,33]),V5[5,38]->(15 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] (A[5,19]-2 m1^2 A[5,38]))/(2 m1),V5[5,39]->(105 I (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[5,12]+6 A[5,15]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),V5[5,40]->105/2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],V5[5,41]->(105 I (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[5,28]+6 A[5,30]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),V5[5,42]->105/2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],V5[5,43]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 I (E1+E2)^3 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+7 m1^2 m2^2 A[5,12]-7 m1^2 m2^2 \[Sigma]^2 A[5,12]-m1^2 A[5,14]+m1^2 \[Sigma]^2 A[5,14]+6 A[5,15]),V5[5,44]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 I (E1+E2)^3 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,25]+7 m1^2 m2^2 A[5,28]-7 m1^2 m2^2 \[Sigma]^2 A[5,28]-m1^2 A[5,29]+m1^2 \[Sigma]^2 A[5,29]+6 A[5,30]),V5[5,45]->-((105 I (E1+E2)^3 (m1^2 m2^2 (-1+\[Sigma]^2) A[5,7]-A[5,13]))/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2])),V5[5,46]->-(105/4) I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] A[5,23],V5[5,47]->(105 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] (A[5,4]-2 m1^2 A[5,33]))/(4 m1),V5[5,48]->(105 I (E1+E2)^3 m2 Sqrt[-1+\[Sigma]^2] (A[5,19]-2 m1^2 A[5,38]))/(4 m1),V5[5,49]->-((105 I (E1+E2) (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,28]+A[5,30]))/(m1 m2 Sqrt[-1+\[Sigma]^2])),V5[5,50]->-((945 I (E1+E2) (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,12]+A[5,15]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V5[5,51]->-((945 I (E1+E2) (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,20]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,28]+A[5,30]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V5[5,52]->15 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],V5[5,53]->-15 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],V5[5,54]->-((15 I (E1+E2) (6 A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[5,32]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])))/(2 m1 m2 Sqrt[-1+\[Sigma]^2])),V5[5,55]->(15 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[5,33]-A[5,35]))/(2 m2),V5[5,56]->15/2 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (A[5,34]-2 m1 m2 A[5,38]),V5[5,57]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 I (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) A[5,2]+6 A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,31]-7 A[5,32]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])),V5[5,58]->105 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],V5[5,59]->105 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],V5[5,60]->-105 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] A[5,33],V5[5,61]->-105 I (E1+E2)^3 m1 m2 Sqrt[-1+\[Sigma]^2] A[5,38],V5[5,62]->105/2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],V5[5,63]->105/2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],V5[5,64]->(105 I (E1+E2) (6 A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[5,32]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),V5[5,65]->105/2 I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],V5[5,66]->(105 I (E1+E2) (6 A[5,18]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[5,37]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),V5[5,67]->-((105 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[5,33]-A[5,35]))/(4 m2)),V5[5,68]->-((105 I (E1+E2)^3 m1 Sqrt[-1+\[Sigma]^2] (2 m2^2 A[5,38]-A[5,40]))/(4 m2)),V5[5,69]->-(105/4) I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] A[5,34],V5[5,70]->(105 I (E1+E2)^3 (A[5,22]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,39]))/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]),V5[5,71]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 I (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) A[5,2]+6 A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,31]-7 A[5,32]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])),V5[5,72]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 I (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) A[5,17]+6 A[5,18]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,36]-7 A[5,37]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])),V5[5,73]->-(105/2) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],V5[5,74]->-(945/4) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,33],V5[5,75]->-(945/4) I (E1+E2) m1^3 m2^3 (-1+\[Sigma]^2)^(3/2) A[5,38],V5[5,76]->(105 I (E1+E2) (A[5,3]-m1^2 m2^2 (-1+\[Sigma]^2) (A[5,32]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])))/(m1 m2 Sqrt[-1+\[Sigma]^2]),V5[5,77]->-((945 I (E1+E2) (A[5,3]-m1^2 m2^2 (-1+\[Sigma]^2) (A[5,32]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,41])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V5[5,78]->-((945 I (E1+E2) (A[5,18]-m1^2 m2^2 (-1+\[Sigma]^2) (A[5,37]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))};
invrepcoefs\[Chi]55disC = {V5d[5,1]->-((15 I (E1+E2)^2 (4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-B[5,3]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2])),V5d[5,2]->(15 I (E1+E2)^4 (4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-3 m1^2 (-1+\[Sigma]^2) B[5,2]-B[5,3]))/(4 m1^3 m2^4 (-1+\[Sigma]^2)^(3/2)),V5d[5,3]->-((15 I (E1+E2)^2 (B[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])),V5d[5,4]->(15 I (E1+E2)^4 (3 m2^2 (-1+\[Sigma]^2) B[5,4]+B[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 m1^4 m2^3 (-1+\[Sigma]^2)^(3/2)),V5d[5,5]->(105 I (E1+E2)^2 (m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-B[5,3]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),V5d[5,6]->(105 I (E1+E2)^2 (B[5,5]-m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])};
invrepcoefs\[Chi]56C = {V5[6,1]->-((30 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))/((E1+E2) (E1+m1) (E2+m2))),V5[6,2]->-((15 I m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-7 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,28]+6 (E2+m2) A[5,30]+8 m1^5 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,33]))/(2 (E1+E2) (E1+m1) (E2+m2))),V5[6,3]->-((45 I Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-4 m1^2 m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,12]+3 E2 m2 A[5,15]+3 m2^2 A[5,15]+8 E1 m1^5 m2^4 A[5,20]+8 m1^6 m2^4 A[5,20]-16 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-16 m1^6 m2^4 \[Sigma]^2 A[5,20]+8 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+8 m1^6 m2^4 \[Sigma]^4 A[5,20]+4 E1 m1^3 m2^2 A[5,28]+4 m1^4 m2^2 A[5,28]-4 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-4 m1^4 m2^2 \[Sigma]^2 A[5,28]+3 E1 m1 A[5,30]+3 m1^2 A[5,30]))/(2 (E1+E2) (E1+m1) (E2+m2))),V5[6,4]->-((45 I m1 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[5,12]+3 A[5,15]))/(2 (E1+E2) (E2+m2))),V5[6,5]->-((15 I m1 Sqrt[-1+\[Sigma]^2] (6 (E1+m1) A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 (E1+m1) A[5,32]+8 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41]))))/(2 (E1+E2) (E1+m1) (E2+m2))),V5[6,6]->-((150 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))/((E1+E2) (E1+m1) (E2+m2))),V5[6,7]->-((15 I m2 Sqrt[-1+\[Sigma]^2] (16 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-5 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,28]+3 E2 A[5,30]+3 m2 A[5,30]+16 E1 m1^5 m2^3 A[5,33]+16 m1^6 m2^3 A[5,33]-32 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-32 m1^6 m2^3 \[Sigma]^2 A[5,33]+16 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+16 m1^6 m2^3 \[Sigma]^4 A[5,33]))/(2 (E1+E2) (E1+m1) (E2+m2))),V5[6,8]->-((45 I Sqrt[-1+\[Sigma]^2] (3 m2 (E2+m2) A[5,3]+m1 (3 (E1+m1) A[5,18]+4 m1 m2^2 (-1+\[Sigma]^2) (-m2 (E2+m2) A[5,32]+m1 ((-E1-m1) A[5,37]+2 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(2 (E1+E2) (E1+m1) (E2+m2))),V5[6,9]->-((15 I m1 Sqrt[-1+\[Sigma]^2] (3 (E1+m1) A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-5 (E1+m1) A[5,32]+16 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41]))))/(2 (E1+E2) (E1+m1) (E2+m2))),V5[6,10]->-((45 I m2 Sqrt[-1+\[Sigma]^2] (3 A[5,18]-4 m1^2 m2^2 (-1+\[Sigma]^2) (A[5,37]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])))/(2 (E1+E2) (E1+m1))),V5[6,11]->(15 I (E1+E2) (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[5,25]+7 E2 m1^2 m2^2 A[5,28]+7 m1^2 m2^3 A[5,28]-7 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-7 m1^2 m2^3 \[Sigma]^2 A[5,28]-E2 m1^2 A[5,29]-m1^2 m2 A[5,29]+E2 m1^2 \[Sigma]^2 A[5,29]+m1^2 m2 \[Sigma]^2 A[5,29]+6 E2 A[5,30]+6 m2 A[5,30]+8 E1 m1^5 m2^3 A[5,33]+8 m1^6 m2^3 A[5,33]-16 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-16 m1^6 m2^3 \[Sigma]^2 A[5,33]+8 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+8 m1^6 m2^3 \[Sigma]^4 A[5,33]-E1 m1^5 m2 A[5,35]-m1^6 m2 A[5,35]+2 E1 m1^5 m2 \[Sigma]^2 A[5,35]+2 m1^6 m2 \[Sigma]^2 A[5,35]-E1 m1^5 m2 \[Sigma]^4 A[5,35]-m1^6 m2 \[Sigma]^4 A[5,35]))/(2 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,12]->(45 I (E1+E2) (16 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-4 m1^4 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,9]+8 E2 m1^2 m2^3 A[5,12]+8 m1^2 m2^4 A[5,12]-8 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-8 m1^2 m2^4 \[Sigma]^2 A[5,12]-E2 m1^2 m2 A[5,14]-m1^2 m2^2 A[5,14]+E2 m1^2 m2 \[Sigma]^2 A[5,14]+m1^2 m2^2 \[Sigma]^2 A[5,14]+6 E2 m2 A[5,15]+6 m2^2 A[5,15]+16 E1 m1^5 m2^4 A[5,20]+16 m1^6 m2^4 A[5,20]-32 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-32 m1^6 m2^4 \[Sigma]^2 A[5,20]+16 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+16 m1^6 m2^4 \[Sigma]^4 A[5,20]-4 E1 m1^5 m2^2 A[5,25]-4 m1^6 m2^2 A[5,25]+8 E1 m1^5 m2^2 \[Sigma]^2 A[5,25]+8 m1^6 m2^2 \[Sigma]^2 A[5,25]-4 E1 m1^5 m2^2 \[Sigma]^4 A[5,25]-4 m1^6 m2^2 \[Sigma]^4 A[5,25]+8 E1 m1^3 m2^2 A[5,28]+8 m1^4 m2^2 A[5,28]-8 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-8 m1^4 m2^2 \[Sigma]^2 A[5,28]-E1 m1^3 A[5,29]-m1^4 A[5,29]+E1 m1^3 \[Sigma]^2 A[5,29]+m1^4 \[Sigma]^2 A[5,29]+6 E1 m1 A[5,30]+6 m1^2 A[5,30]))/(2 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,13]->1/(2 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]) 45 I (E1+E2) (24 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+12 m1^2 m2^2 A[5,12]-12 m1^2 m2^2 \[Sigma]^2 A[5,12]-m1^2 A[5,14]+m1^2 \[Sigma]^2 A[5,14]+9 A[5,15]),V5[6,14]->1/((E1+m1) (E2+m2)) 30 I (E1+E2) m1^2 (-1+\[Sigma]^2)^(3/2) (5 m2^3 (E2+m2) A[5,33]-3 m2 (E2+m2) A[5,35]+m1 (E1+m1) (5 m2^2 A[5,38]-3 A[5,40])),V5[6,15]->(15 I (E1+E2) (32 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-11 m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[5,25]+10 E2 m1^2 m2^2 A[5,28]+10 m1^2 m2^3 A[5,28]-10 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-10 m1^2 m2^3 \[Sigma]^2 A[5,28]-2 E2 m1^2 A[5,29]-2 m1^2 m2 A[5,29]+2 E2 m1^2 \[Sigma]^2 A[5,29]+2 m1^2 m2 \[Sigma]^2 A[5,29]+6 E2 A[5,30]+6 m2 A[5,30]+32 E1 m1^5 m2^3 A[5,33]+32 m1^6 m2^3 A[5,33]-64 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-64 m1^6 m2^3 \[Sigma]^2 A[5,33]+32 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+32 m1^6 m2^3 \[Sigma]^4 A[5,33]-11 E1 m1^5 m2 A[5,35]-11 m1^6 m2 A[5,35]+22 E1 m1^5 m2 \[Sigma]^2 A[5,35]+22 m1^6 m2 \[Sigma]^2 A[5,35]-11 E1 m1^5 m2 \[Sigma]^4 A[5,35]-11 m1^6 m2 \[Sigma]^4 A[5,35]))/(2 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,16]->(15 I (E1+E2) (3 (E1+m1) A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-5 (E1+m1) A[5,32]+4 m1 m2 (-1+\[Sigma]^2) (4 m2^2 (E2+m2) A[5,38]-3 (E2+m2) A[5,40]+4 m1 (E1+m1) m2 A[5,41]))))/(2 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,17]->-((45 I (E1+E2)^3 (8 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-4 m1^4 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,9]+3 E2 m1^4 m2 A[5,11]+3 m1^4 m2^2 A[5,11]-6 E2 m1^4 m2 \[Sigma]^2 A[5,11]-6 m1^4 m2^2 \[Sigma]^2 A[5,11]+3 E2 m1^4 m2 \[Sigma]^4 A[5,11]+3 m1^4 m2^2 \[Sigma]^4 A[5,11]+4 E2 m1^2 m2^3 A[5,12]+4 m1^2 m2^4 A[5,12]-4 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-4 m1^2 m2^4 \[Sigma]^2 A[5,12]-E2 m1^2 m2 A[5,14]-m1^2 m2^2 A[5,14]+E2 m1^2 m2 \[Sigma]^2 A[5,14]+m1^2 m2^2 \[Sigma]^2 A[5,14]+3 E2 m2 A[5,15]+3 m2^2 A[5,15]+8 E1 m1^5 m2^4 A[5,20]+8 m1^6 m2^4 A[5,20]-16 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-16 m1^6 m2^4 \[Sigma]^2 A[5,20]+8 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+8 m1^6 m2^4 \[Sigma]^4 A[5,20]-4 E1 m1^5 m2^2 A[5,25]-4 m1^6 m2^2 A[5,25]+8 E1 m1^5 m2^2 \[Sigma]^2 A[5,25]+8 m1^6 m2^2 \[Sigma]^2 A[5,25]-4 E1 m1^5 m2^2 \[Sigma]^4 A[5,25]-4 m1^6 m2^2 \[Sigma]^4 A[5,25]+3 E1 m1^5 A[5,27]+3 m1^6 A[5,27]-6 E1 m1^5 \[Sigma]^2 A[5,27]-6 m1^6 \[Sigma]^2 A[5,27]+3 E1 m1^5 \[Sigma]^4 A[5,27]+3 m1^6 \[Sigma]^4 A[5,27]+4 E1 m1^3 m2^2 A[5,28]+4 m1^4 m2^2 A[5,28]-4 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-4 m1^4 m2^2 \[Sigma]^2 A[5,28]-E1 m1^3 A[5,29]-m1^4 A[5,29]+E1 m1^3 \[Sigma]^2 A[5,29]+m1^4 \[Sigma]^2 A[5,29]+3 E1 m1 A[5,30]+3 m1^2 A[5,30]))/(2 m1^4 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5[6,18]->-((45 I (E1+E2)^3 (24 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-8 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+3 m1^4 A[5,11]-6 m1^4 \[Sigma]^2 A[5,11]+3 m1^4 \[Sigma]^4 A[5,11]+12 m1^2 m2^2 A[5,12]-12 m1^2 m2^2 \[Sigma]^2 A[5,12]-2 m1^2 A[5,14]+2 m1^2 \[Sigma]^2 A[5,14]+9 A[5,15]))/(2 m1^3 m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5[6,19]->-((15 I (E1+E2)^3 (16 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-11 m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[5,25]+9 E2 m1^4 A[5,27]+9 m1^4 m2 A[5,27]-18 E2 m1^4 \[Sigma]^2 A[5,27]-18 m1^4 m2 \[Sigma]^2 A[5,27]+9 E2 m1^4 \[Sigma]^4 A[5,27]+9 m1^4 m2 \[Sigma]^4 A[5,27]+5 E2 m1^2 m2^2 A[5,28]+5 m1^2 m2^3 A[5,28]-5 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-5 m1^2 m2^3 \[Sigma]^2 A[5,28]-2 E2 m1^2 A[5,29]-2 m1^2 m2 A[5,29]+2 E2 m1^2 \[Sigma]^2 A[5,29]+2 m1^2 m2 \[Sigma]^2 A[5,29]+3 E2 A[5,30]+3 m2 A[5,30]+16 E1 m1^5 m2^3 A[5,33]+16 m1^6 m2^3 A[5,33]-32 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-32 m1^6 m2^3 \[Sigma]^2 A[5,33]+16 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+16 m1^6 m2^3 \[Sigma]^4 A[5,33]-11 E1 m1^5 m2 A[5,35]-11 m1^6 m2 A[5,35]+22 E1 m1^5 m2 \[Sigma]^2 A[5,35]+22 m1^6 m2 \[Sigma]^2 A[5,35]-11 E1 m1^5 m2 \[Sigma]^4 A[5,35]-11 m1^6 m2 \[Sigma]^4 A[5,35]))/(2 m1^4 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5[6,20]->(45 I (E1+E2)^5 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+3 m1^4 A[5,11]-6 m1^4 \[Sigma]^2 A[5,11]+3 m1^4 \[Sigma]^4 A[5,11]+4 m1^2 m2^2 A[5,12]-4 m1^2 m2^2 \[Sigma]^2 A[5,12]-m1^2 A[5,14]+m1^2 \[Sigma]^2 A[5,14]+3 A[5,15]))/(2 m1^5 m2^6 (E2+m2) (-1+\[Sigma]^2)^(5/2)),V5[6,21]->1/(2 (E1+m1) (E2+m2)) 15 I (E1+E2) m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[5,23]+12 m1 m2^2 (E2+m2) A[5,33]+m1 (E1+m1) (A[5,34]+12 m1 m2 A[5,38])),V5[6,22]->(15 I (E1+E2) (12 m1^3 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,7]-3 m1 m2 (E2+m2) (-1+\[Sigma]^2) A[5,13]+2 (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]+6 m1^4 (E1+m1) m2^2 (-1+\[Sigma]^2)^2 A[5,23]+7 E2 m1^2 m2^2 A[5,28]+7 m1^2 m2^3 A[5,28]-7 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-7 m1^2 m2^3 \[Sigma]^2 A[5,28]+6 E2 A[5,30]+6 m2 A[5,30]+8 E1 m1^5 m2^3 A[5,33]+8 m1^6 m2^3 A[5,33]-16 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-16 m1^6 m2^3 \[Sigma]^2 A[5,33]+8 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+8 m1^6 m2^3 \[Sigma]^4 A[5,33])))/(2 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,23]->(45 I (E1+E2) (8 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]+4 m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,7]+4 E2 m1^2 m2^3 A[5,12]+4 m1^2 m2^4 A[5,12]-4 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-4 m1^2 m2^4 \[Sigma]^2 A[5,12]+E1 m1^2 m2 A[5,13]+m1^3 m2 A[5,13]-E1 m1^2 m2 \[Sigma]^2 A[5,13]-m1^3 m2 \[Sigma]^2 A[5,13]+3 E2 m2 A[5,15]+3 m2^2 A[5,15]+8 E1 m1^5 m2^4 A[5,20]+8 m1^6 m2^4 A[5,20]-16 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-16 m1^6 m2^4 \[Sigma]^2 A[5,20]+8 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+8 m1^6 m2^4 \[Sigma]^4 A[5,20]+4 E1 m1^3 m2^2 A[5,28]+4 m1^4 m2^2 A[5,28]-4 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-4 m1^4 m2^2 \[Sigma]^2 A[5,28]+3 E1 m1 A[5,30]+3 m1^2 A[5,30]))/(2 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,24]->(15 I (E1+E2) (12 (E1+m1) A[5,3]-m1 m2 (-1+\[Sigma]^2) (3 (E1+m1) A[5,22]-2 m1 m2 (-7 (E1+m1) A[5,32]+2 m2 (-1+\[Sigma]^2) (3 m2 (E2+m2) A[5,34]+4 m1 m2^2 (E2+m2) A[5,38]+m1 (E1+m1) (3 A[5,39]+4 m1 m2 A[5,41]))))))/(2 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,25]->1/(2 (E1+m1) (E2+m2)) 15 I (E1+E2) m1 m2 (-1+\[Sigma]^2)^(3/2) (11 m2 (E2+m2) A[5,23]+20 m1 m2^2 (E2+m2) A[5,33]+m1 (E1+m1) (11 A[5,34]+20 m1 m2 A[5,38])),V5[6,26]->(45 I (E1+E2) (3 m2 (E2+m2) A[5,3]+3 m1 (E1+m1) A[5,18]-m1 m2^2 (-1+\[Sigma]^2) ((E2+m2) A[5,22]+4 m1 (m2 (E2+m2) A[5,32]+m1 (E1+m1) A[5,37]-m1 m2^2 (-1+\[Sigma]^2) ((E2+m2) A[5,39]+2 m1 (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(2 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,27]->-((15 I (E1+E2)^3 (12 m1^3 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,7]-9 m1^3 m2 (E2+m2) (-1+\[Sigma]^2)^2 A[5,10]+3 E2 m1 m2 A[5,13]+3 m1 m2^2 A[5,13]-3 E2 m1 m2 \[Sigma]^2 A[5,13]-3 m1 m2^2 \[Sigma]^2 A[5,13]+16 E2 m1^4 m2^4 A[5,20]+16 m1^4 m2^5 A[5,20]-32 E2 m1^4 m2^4 \[Sigma]^2 A[5,20]-32 m1^4 m2^5 \[Sigma]^2 A[5,20]+16 E2 m1^4 m2^4 \[Sigma]^4 A[5,20]+16 m1^4 m2^5 \[Sigma]^4 A[5,20]+12 E1 m1^4 m2^2 A[5,23]+12 m1^5 m2^2 A[5,23]-24 E1 m1^4 m2^2 \[Sigma]^2 A[5,23]-24 m1^5 m2^2 \[Sigma]^2 A[5,23]+12 E1 m1^4 m2^2 \[Sigma]^4 A[5,23]+12 m1^5 m2^2 \[Sigma]^4 A[5,23]-2 E2 m1^4 m2^2 A[5,25]-2 m1^4 m2^3 A[5,25]+4 E2 m1^4 m2^2 \[Sigma]^2 A[5,25]+4 m1^4 m2^3 \[Sigma]^2 A[5,25]-2 E2 m1^4 m2^2 \[Sigma]^4 A[5,25]-2 m1^4 m2^3 \[Sigma]^4 A[5,25]-9 E1 m1^4 A[5,26]-9 m1^5 A[5,26]+18 E1 m1^4 \[Sigma]^2 A[5,26]+18 m1^5 \[Sigma]^2 A[5,26]-9 E1 m1^4 \[Sigma]^4 A[5,26]-9 m1^5 \[Sigma]^4 A[5,26]+14 E2 m1^2 m2^2 A[5,28]+14 m1^2 m2^3 A[5,28]-14 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-14 m1^2 m2^3 \[Sigma]^2 A[5,28]-2 E2 m1^2 A[5,29]-2 m1^2 m2 A[5,29]+2 E2 m1^2 \[Sigma]^2 A[5,29]+2 m1^2 m2 \[Sigma]^2 A[5,29]+12 E2 A[5,30]+12 m2 A[5,30]+16 E1 m1^5 m2^3 A[5,33]+16 m1^6 m2^3 A[5,33]-32 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-32 m1^6 m2^3 \[Sigma]^2 A[5,33]+16 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+16 m1^6 m2^3 \[Sigma]^4 A[5,33]-2 E1 m1^5 m2 A[5,35]-2 m1^6 m2 A[5,35]+4 E1 m1^5 m2 \[Sigma]^2 A[5,35]+4 m1^6 m2 \[Sigma]^2 A[5,35]-2 E1 m1^5 m2 \[Sigma]^4 A[5,35]-2 m1^6 m2 \[Sigma]^4 A[5,35]))/(2 m1^4 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5[6,28]->-((45 I (E1+E2)^3 (16 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]+8 m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,7]-4 E2 m1^4 m2^3 A[5,9]-4 m1^4 m2^4 A[5,9]+8 E2 m1^4 m2^3 \[Sigma]^2 A[5,9]+8 m1^4 m2^4 \[Sigma]^2 A[5,9]-4 E2 m1^4 m2^3 \[Sigma]^4 A[5,9]-4 m1^4 m2^4 \[Sigma]^4 A[5,9]-3 E1 m1^4 m2 A[5,10]-3 m1^5 m2 A[5,10]+6 E1 m1^4 m2 \[Sigma]^2 A[5,10]+6 m1^5 m2 \[Sigma]^2 A[5,10]-3 E1 m1^4 m2 \[Sigma]^4 A[5,10]-3 m1^5 m2 \[Sigma]^4 A[5,10]+8 E2 m1^2 m2^3 A[5,12]+8 m1^2 m2^4 A[5,12]-8 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-8 m1^2 m2^4 \[Sigma]^2 A[5,12]+2 E1 m1^2 m2 A[5,13]+2 m1^3 m2 A[5,13]-2 E1 m1^2 m2 \[Sigma]^2 A[5,13]-2 m1^3 m2 \[Sigma]^2 A[5,13]-E2 m1^2 m2 A[5,14]-m1^2 m2^2 A[5,14]+E2 m1^2 m2 \[Sigma]^2 A[5,14]+m1^2 m2^2 \[Sigma]^2 A[5,14]+6 E2 m2 A[5,15]+6 m2^2 A[5,15]+16 E1 m1^5 m2^4 A[5,20]+16 m1^6 m2^4 A[5,20]-32 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-32 m1^6 m2^4 \[Sigma]^2 A[5,20]+16 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+16 m1^6 m2^4 \[Sigma]^4 A[5,20]-4 E1 m1^5 m2^2 A[5,25]-4 m1^6 m2^2 A[5,25]+8 E1 m1^5 m2^2 \[Sigma]^2 A[5,25]+8 m1^6 m2^2 \[Sigma]^2 A[5,25]-4 E1 m1^5 m2^2 \[Sigma]^4 A[5,25]-4 m1^6 m2^2 \[Sigma]^4 A[5,25]+8 E1 m1^3 m2^2 A[5,28]+8 m1^4 m2^2 A[5,28]-8 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-8 m1^4 m2^2 \[Sigma]^2 A[5,28]-E1 m1^3 A[5,29]-m1^4 A[5,29]+E1 m1^3 \[Sigma]^2 A[5,29]+m1^4 \[Sigma]^2 A[5,29]+6 E1 m1 A[5,30]+6 m1^2 A[5,30]))/(2 m1^4 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5[6,29]->-(1/(2 m1 (E1+m1) m2^2 (E2+m2)))15 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (11 m2^2 (E2+m2) A[5,23]-9 (E2+m2) A[5,26]+m1 (20 m2^3 (E2+m2) A[5,33]+11 (E1+m1) m2 A[5,34]-12 m2 (E2+m2) A[5,35]+4 m1 (E1+m1) (5 m2^2 A[5,38]-3 A[5,40]))),V5[6,30]->(45 I (E1+E2)^5 (8 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]+4 m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,7]-4 E2 m1^4 m2^3 A[5,9]-4 m1^4 m2^4 A[5,9]+8 E2 m1^4 m2^3 \[Sigma]^2 A[5,9]+8 m1^4 m2^4 \[Sigma]^2 A[5,9]-4 E2 m1^4 m2^3 \[Sigma]^4 A[5,9]-4 m1^4 m2^4 \[Sigma]^4 A[5,9]-3 E1 m1^4 m2 A[5,10]-3 m1^5 m2 A[5,10]+6 E1 m1^4 m2 \[Sigma]^2 A[5,10]+6 m1^5 m2 \[Sigma]^2 A[5,10]-3 E1 m1^4 m2 \[Sigma]^4 A[5,10]-3 m1^5 m2 \[Sigma]^4 A[5,10]+3 E2 m1^4 m2 A[5,11]+3 m1^4 m2^2 A[5,11]-6 E2 m1^4 m2 \[Sigma]^2 A[5,11]-6 m1^4 m2^2 \[Sigma]^2 A[5,11]+3 E2 m1^4 m2 \[Sigma]^4 A[5,11]+3 m1^4 m2^2 \[Sigma]^4 A[5,11]+4 E2 m1^2 m2^3 A[5,12]+4 m1^2 m2^4 A[5,12]-4 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-4 m1^2 m2^4 \[Sigma]^2 A[5,12]+E1 m1^2 m2 A[5,13]+m1^3 m2 A[5,13]-E1 m1^2 m2 \[Sigma]^2 A[5,13]-m1^3 m2 \[Sigma]^2 A[5,13]-E2 m1^2 m2 A[5,14]-m1^2 m2^2 A[5,14]+E2 m1^2 m2 \[Sigma]^2 A[5,14]+m1^2 m2^2 \[Sigma]^2 A[5,14]+3 E2 m2 A[5,15]+3 m2^2 A[5,15]+8 E1 m1^5 m2^4 A[5,20]+8 m1^6 m2^4 A[5,20]-16 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-16 m1^6 m2^4 \[Sigma]^2 A[5,20]+8 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+8 m1^6 m2^4 \[Sigma]^4 A[5,20]-4 E1 m1^5 m2^2 A[5,25]-4 m1^6 m2^2 A[5,25]+8 E1 m1^5 m2^2 \[Sigma]^2 A[5,25]+8 m1^6 m2^2 \[Sigma]^2 A[5,25]-4 E1 m1^5 m2^2 \[Sigma]^4 A[5,25]-4 m1^6 m2^2 \[Sigma]^4 A[5,25]+3 E1 m1^5 A[5,27]+3 m1^6 A[5,27]-6 E1 m1^5 \[Sigma]^2 A[5,27]-6 m1^6 \[Sigma]^2 A[5,27]+3 E1 m1^5 \[Sigma]^4 A[5,27]+3 m1^6 \[Sigma]^4 A[5,27]+4 E1 m1^3 m2^2 A[5,28]+4 m1^4 m2^2 A[5,28]-4 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-4 m1^4 m2^2 \[Sigma]^2 A[5,28]-E1 m1^3 A[5,29]-m1^4 A[5,29]+E1 m1^3 \[Sigma]^2 A[5,29]+m1^4 \[Sigma]^2 A[5,29]+3 E1 m1 A[5,30]+3 m1^2 A[5,30]))/(2 m1^6 (E1+m1) m2^6 (E2+m2) (-1+\[Sigma]^2)^(5/2)),V5[6,31]->(15 I (E1+E2) ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+6 (E1+m1) A[5,3]+m1 m2^2 (-1+\[Sigma]^2) (-m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,19]+m1 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[5,31]-7 (E1+m1) A[5,32]+8 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41])))))/(2 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,32]->1/((E1+m1) (E2+m2)) 30 I (E1+E2) m2^2 (-1+\[Sigma]^2)^(3/2) (-3 m2 (E2+m2) A[5,4]+m1 (-3 (E1+m1) A[5,19]+5 m1 (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))),V5[6,33]->(15 I (E1+E2) (-12 m1^3 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,4]+16 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]+5 E2 m1^2 m2^2 A[5,28]+5 m1^2 m2^3 A[5,28]-5 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-5 m1^2 m2^3 \[Sigma]^2 A[5,28]+3 E2 A[5,30]+3 m2 A[5,30]+16 E1 m1^5 m2^3 A[5,33]+16 m1^6 m2^3 A[5,33]-32 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-32 m1^6 m2^3 \[Sigma]^2 A[5,33]+16 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+16 m1^6 m2^3 \[Sigma]^4 A[5,33]))/(2 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,34]->(45 I (E1+E2) (m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,2]+6 m2 (E2+m2) A[5,3]+m1 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,17]+6 (E1+m1) A[5,18]-4 m1 m2^2 (-1+\[Sigma]^2) (m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,31]+2 m2 (E2+m2) A[5,32]+m1 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,36]+2 (E1+m1) A[5,37]-4 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(2 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,35]->(15 I (E1+E2) (2 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+6 (E1+m1) A[5,3]+m1 m2^2 (-1+\[Sigma]^2) (-11 m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,19]+m1 (-11 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,31]-10 (E1+m1) A[5,32]+32 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41])))))/(2 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,36]->1/(2 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]) 45 I (E1+E2) (m2^2 (-1+\[Sigma]^2) A[5,17]+9 A[5,18]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,36]-3 A[5,37]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])),V5[6,37]->-(1/(2 m1^2 (E1+m1) m2^2 (E2+m2)))15 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (-12 m2^3 (E2+m2) A[5,4]+9 m2 (E2+m2) A[5,8]+m1 (-12 (E1+m1) m2^2 A[5,19]+2 m2^2 (E2+m2) A[5,23]+9 E1 A[5,24]+9 m1 A[5,24]+32 E2 m1 m2^3 A[5,33]+32 m1 m2^4 A[5,33]+2 E1 m1 m2 A[5,34]+2 m1^2 m2 A[5,34]-12 E2 m1 m2 A[5,35]-12 m1 m2^2 A[5,35]+32 E1 m1^2 m2^2 A[5,38]+32 m1^3 m2^2 A[5,38]-12 E1 m1^2 A[5,40]-12 m1^3 A[5,40])),V5[6,38]->-((15 I (E1+E2)^3 (-24 m1^3 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,4]+12 m1^3 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,7]+9 E1 m1^3 m2 A[5,8]+9 m1^4 m2 A[5,8]-18 E1 m1^3 m2 \[Sigma]^2 A[5,8]-18 m1^4 m2 \[Sigma]^2 A[5,8]+9 E1 m1^3 m2 \[Sigma]^4 A[5,8]+9 m1^4 m2 \[Sigma]^4 A[5,8]+3 E2 m1 m2 A[5,13]+3 m1 m2^2 A[5,13]-3 E2 m1 m2 \[Sigma]^2 A[5,13]-3 m1 m2^2 \[Sigma]^2 A[5,13]+40 E2 m1^4 m2^4 A[5,20]+40 m1^4 m2^5 A[5,20]-80 E2 m1^4 m2^4 \[Sigma]^2 A[5,20]-80 m1^4 m2^5 \[Sigma]^2 A[5,20]+40 E2 m1^4 m2^4 \[Sigma]^4 A[5,20]+40 m1^4 m2^5 \[Sigma]^4 A[5,20]+12 E1 m1^4 m2^2 A[5,23]+12 m1^5 m2^2 A[5,23]-24 E1 m1^4 m2^2 \[Sigma]^2 A[5,23]-24 m1^5 m2^2 \[Sigma]^2 A[5,23]+12 E1 m1^4 m2^2 \[Sigma]^4 A[5,23]+12 m1^5 m2^2 \[Sigma]^4 A[5,23]-11 E2 m1^4 m2^2 A[5,25]-11 m1^4 m2^3 A[5,25]+22 E2 m1^4 m2^2 \[Sigma]^2 A[5,25]+22 m1^4 m2^3 \[Sigma]^2 A[5,25]-11 E2 m1^4 m2^2 \[Sigma]^4 A[5,25]-11 m1^4 m2^3 \[Sigma]^4 A[5,25]+17 E2 m1^2 m2^2 A[5,28]+17 m1^2 m2^3 A[5,28]-17 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-17 m1^2 m2^3 \[Sigma]^2 A[5,28]-2 E2 m1^2 A[5,29]-2 m1^2 m2 A[5,29]+2 E2 m1^2 \[Sigma]^2 A[5,29]+2 m1^2 m2 \[Sigma]^2 A[5,29]+12 E2 A[5,30]+12 m2 A[5,30]+40 E1 m1^5 m2^3 A[5,33]+40 m1^6 m2^3 A[5,33]-80 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-80 m1^6 m2^3 \[Sigma]^2 A[5,33]+40 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+40 m1^6 m2^3 \[Sigma]^4 A[5,33]-11 E1 m1^5 m2 A[5,35]-11 m1^6 m2 A[5,35]+22 E1 m1^5 m2 \[Sigma]^2 A[5,35]+22 m1^6 m2 \[Sigma]^2 A[5,35]-11 E1 m1^5 m2 \[Sigma]^4 A[5,35]-11 m1^6 m2 \[Sigma]^4 A[5,35]))/(2 m1^4 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5[6,39]->-((15 I (E1+E2)^3 (2 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+12 (E1+m1) A[5,3]-m1 m2 (-1+\[Sigma]^2) (11 m2^4 (E2+m2) (-1+\[Sigma]^2) A[5,19]+3 (E1+m1) A[5,22]+m2 (-9 m2 (E2+m2) (-1+\[Sigma]^2) A[5,24]+m1 (11 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,31]+17 (E1+m1) A[5,32]-4 m2 (-1+\[Sigma]^2) (3 m2 (E2+m2) A[5,34]+m1 (10 m2^2 (E2+m2) A[5,38]+3 (E1+m1) A[5,39]-6 (E2+m2) A[5,40]+10 m1 (E1+m1) m2 A[5,41])))))))/(2 m1^3 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5[6,40]->(45 I (E1+E2)^5 (-4 m1^3 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,4]+4 m1^3 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,7]+3 E1 m1^3 m2 A[5,8]+3 m1^4 m2 A[5,8]-6 E1 m1^3 m2 \[Sigma]^2 A[5,8]-6 m1^4 m2 \[Sigma]^2 A[5,8]+3 E1 m1^3 m2 \[Sigma]^4 A[5,8]+3 m1^4 m2 \[Sigma]^4 A[5,8]-3 E2 m1^3 m2 A[5,10]-3 m1^3 m2^2 A[5,10]+6 E2 m1^3 m2 \[Sigma]^2 A[5,10]+6 m1^3 m2^2 \[Sigma]^2 A[5,10]-3 E2 m1^3 m2 \[Sigma]^4 A[5,10]-3 m1^3 m2^2 \[Sigma]^4 A[5,10]+E2 m1 m2 A[5,13]+m1 m2^2 A[5,13]-E2 m1 m2 \[Sigma]^2 A[5,13]-m1 m2^2 \[Sigma]^2 A[5,13]+8 E2 m1^4 m2^4 A[5,20]+8 m1^4 m2^5 A[5,20]-16 E2 m1^4 m2^4 \[Sigma]^2 A[5,20]-16 m1^4 m2^5 \[Sigma]^2 A[5,20]+8 E2 m1^4 m2^4 \[Sigma]^4 A[5,20]+8 m1^4 m2^5 \[Sigma]^4 A[5,20]+4 E1 m1^4 m2^2 A[5,23]+4 m1^5 m2^2 A[5,23]-8 E1 m1^4 m2^2 \[Sigma]^2 A[5,23]-8 m1^5 m2^2 \[Sigma]^2 A[5,23]+4 E1 m1^4 m2^2 \[Sigma]^4 A[5,23]+4 m1^5 m2^2 \[Sigma]^4 A[5,23]-4 E2 m1^4 m2^2 A[5,25]-4 m1^4 m2^3 A[5,25]+8 E2 m1^4 m2^2 \[Sigma]^2 A[5,25]+8 m1^4 m2^3 \[Sigma]^2 A[5,25]-4 E2 m1^4 m2^2 \[Sigma]^4 A[5,25]-4 m1^4 m2^3 \[Sigma]^4 A[5,25]-3 E1 m1^4 A[5,26]-3 m1^5 A[5,26]+6 E1 m1^4 \[Sigma]^2 A[5,26]+6 m1^5 \[Sigma]^2 A[5,26]-3 E1 m1^4 \[Sigma]^4 A[5,26]-3 m1^5 \[Sigma]^4 A[5,26]+3 E2 m1^4 A[5,27]+3 m1^4 m2 A[5,27]-6 E2 m1^4 \[Sigma]^2 A[5,27]-6 m1^4 m2 \[Sigma]^2 A[5,27]+3 E2 m1^4 \[Sigma]^4 A[5,27]+3 m1^4 m2 \[Sigma]^4 A[5,27]+4 E2 m1^2 m2^2 A[5,28]+4 m1^2 m2^3 A[5,28]-4 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-4 m1^2 m2^3 \[Sigma]^2 A[5,28]-E2 m1^2 A[5,29]-m1^2 m2 A[5,29]+E2 m1^2 \[Sigma]^2 A[5,29]+m1^2 m2 \[Sigma]^2 A[5,29]+3 E2 A[5,30]+3 m2 A[5,30]+8 E1 m1^5 m2^3 A[5,33]+8 m1^6 m2^3 A[5,33]-16 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-16 m1^6 m2^3 \[Sigma]^2 A[5,33]+8 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+8 m1^6 m2^3 \[Sigma]^4 A[5,33]-4 E1 m1^5 m2 A[5,35]-4 m1^6 m2 A[5,35]+8 E1 m1^5 m2 \[Sigma]^2 A[5,35]+8 m1^6 m2 \[Sigma]^2 A[5,35]-4 E1 m1^5 m2 \[Sigma]^4 A[5,35]-4 m1^6 m2 \[Sigma]^4 A[5,35]))/(2 m1^6 (E1+m1) m2^5 (E2+m2) (-1+\[Sigma]^2)^(5/2)),V5[6,41]->-((15 I (E1+E2)^3 (2 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+12 (E1+m1) A[5,3]+m2 (-1+\[Sigma]^2) (-9 m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,6]+m1 (-2 m2^4 (E2+m2) (-1+\[Sigma]^2) A[5,19]-9 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,21]-3 E1 A[5,22]-3 m1 A[5,22]+2 E1 m1 m2^3 A[5,31]+2 m1^2 m2^3 A[5,31]-2 E1 m1 m2^3 \[Sigma]^2 A[5,31]-2 m1^2 m2^3 \[Sigma]^2 A[5,31]-14 E1 m1 m2 A[5,32]-14 m1^2 m2 A[5,32]-12 E2 m1 m2^3 A[5,34]-12 m1 m2^4 A[5,34]+12 E2 m1 m2^3 \[Sigma]^2 A[5,34]+12 m1 m2^4 \[Sigma]^2 A[5,34]-16 E2 m1^2 m2^4 A[5,38]-16 m1^2 m2^5 A[5,38]+16 E2 m1^2 m2^4 \[Sigma]^2 A[5,38]+16 m1^2 m2^5 \[Sigma]^2 A[5,38]-12 E1 m1^2 m2^2 A[5,39]-12 m1^3 m2^2 A[5,39]+12 E1 m1^2 m2^2 \[Sigma]^2 A[5,39]+12 m1^3 m2^2 \[Sigma]^2 A[5,39]-16 E1 m1^3 m2^3 A[5,41]-16 m1^4 m2^3 A[5,41]+16 E1 m1^3 m2^3 \[Sigma]^2 A[5,41]+16 m1^4 m2^3 \[Sigma]^2 A[5,41]))))/(2 m1^3 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5[6,42]->-(1/(2 m1^2 (E1+m1) m2 (E2+m2)))15 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (-12 m2^2 (E2+m2) A[5,4]-9 (E1+m1) A[5,6]+m1 (-12 (E1+m1) m2 A[5,19]+11 m2 (E2+m2) A[5,23]+20 m1 m2^2 (E2+m2) A[5,33]+m1 (E1+m1) (11 A[5,34]+20 m1 m2 A[5,38]))),V5[6,43]->-((45 I (E1+E2)^3 (m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,2]+6 m2 (E2+m2) A[5,3]+m1 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,17]+6 (E1+m1) A[5,18]+m2^2 (-1+\[Sigma]^2) (-3 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,21]-2 (E2+m2) A[5,22]-4 m1 (m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,31]+2 m2 (E2+m2) A[5,32]+m1 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,36]+2 (E1+m1) A[5,37]-2 m2^2 (-1+\[Sigma]^2) ((E2+m2) A[5,39]+2 m1 (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))))/(2 m1^4 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5[6,44]->(45 I (E1+E2)^5 (-4 m2^3 (E2+m2) A[5,4]-3 (E1+m1) m2 A[5,6]+3 E2 m2 A[5,8]+3 m2^2 A[5,8]-4 E1 m1 m2^2 A[5,19]-4 m1^2 m2^2 A[5,19]+4 E2 m1 m2^2 A[5,23]+4 m1 m2^3 A[5,23]+3 E1 m1 A[5,24]+3 m1^2 A[5,24]-3 E2 m1 A[5,26]-3 m1 m2 A[5,26]+8 E2 m1^2 m2^3 A[5,33]+8 m1^2 m2^4 A[5,33]+4 E1 m1^2 m2 A[5,34]+4 m1^3 m2 A[5,34]-4 E2 m1^2 m2 A[5,35]-4 m1^2 m2^2 A[5,35]+8 E1 m1^3 m2^2 A[5,38]+8 m1^4 m2^2 A[5,38]-4 E1 m1^3 A[5,40]-4 m1^4 A[5,40]))/(2 m1^4 (E1+m1) m2^4 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,45]->-((45 I (E1+E2)^3 (3 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,1]+m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,2]+3 E2 m2 A[5,3]+3 m2^2 A[5,3]+3 E1 m1 m2^4 A[5,16]+3 m1^2 m2^4 A[5,16]-6 E1 m1 m2^4 \[Sigma]^2 A[5,16]-6 m1^2 m2^4 \[Sigma]^2 A[5,16]+3 E1 m1 m2^4 \[Sigma]^4 A[5,16]+3 m1^2 m2^4 \[Sigma]^4 A[5,16]-E1 m1 m2^2 A[5,17]-m1^2 m2^2 A[5,17]+E1 m1 m2^2 \[Sigma]^2 A[5,17]+m1^2 m2^2 \[Sigma]^2 A[5,17]+3 E1 m1 A[5,18]+3 m1^2 A[5,18]-4 E2 m1^2 m2^5 A[5,31]-4 m1^2 m2^6 A[5,31]+8 E2 m1^2 m2^5 \[Sigma]^2 A[5,31]+8 m1^2 m2^6 \[Sigma]^2 A[5,31]-4 E2 m1^2 m2^5 \[Sigma]^4 A[5,31]-4 m1^2 m2^6 \[Sigma]^4 A[5,31]+4 E2 m1^2 m2^3 A[5,32]+4 m1^2 m2^4 A[5,32]-4 E2 m1^2 m2^3 \[Sigma]^2 A[5,32]-4 m1^2 m2^4 \[Sigma]^2 A[5,32]-4 E1 m1^3 m2^4 A[5,36]-4 m1^4 m2^4 A[5,36]+8 E1 m1^3 m2^4 \[Sigma]^2 A[5,36]+8 m1^4 m2^4 \[Sigma]^2 A[5,36]-4 E1 m1^3 m2^4 \[Sigma]^4 A[5,36]-4 m1^4 m2^4 \[Sigma]^4 A[5,36]+4 E1 m1^3 m2^2 A[5,37]+4 m1^4 m2^2 A[5,37]-4 E1 m1^3 m2^2 \[Sigma]^2 A[5,37]-4 m1^4 m2^2 \[Sigma]^2 A[5,37]+8 E2 m1^4 m2^5 A[5,41]+8 m1^4 m2^6 A[5,41]-16 E2 m1^4 m2^5 \[Sigma]^2 A[5,41]-16 m1^4 m2^6 \[Sigma]^2 A[5,41]+8 E2 m1^4 m2^5 \[Sigma]^4 A[5,41]+8 m1^4 m2^6 \[Sigma]^4 A[5,41]+8 E1 m1^5 m2^4 A[5,42]+8 m1^6 m2^4 A[5,42]-16 E1 m1^5 m2^4 \[Sigma]^2 A[5,42]-16 m1^6 m2^4 \[Sigma]^2 A[5,42]+8 E1 m1^5 m2^4 \[Sigma]^4 A[5,42]+8 m1^6 m2^4 \[Sigma]^4 A[5,42]))/(2 m1^4 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5[6,46]->-((15 I (E1+E2)^3 (9 (E1+m1) m2^4 (-1+\[Sigma]^2)^2 A[5,1]+2 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+3 E1 A[5,3]+3 m1 A[5,3]-11 E2 m1 m2^5 A[5,19]-11 m1 m2^6 A[5,19]+22 E2 m1 m2^5 \[Sigma]^2 A[5,19]+22 m1 m2^6 \[Sigma]^2 A[5,19]-11 E2 m1 m2^5 \[Sigma]^4 A[5,19]-11 m1 m2^6 \[Sigma]^4 A[5,19]-11 E1 m1^2 m2^4 A[5,31]-11 m1^3 m2^4 A[5,31]+22 E1 m1^2 m2^4 \[Sigma]^2 A[5,31]+22 m1^3 m2^4 \[Sigma]^2 A[5,31]-11 E1 m1^2 m2^4 \[Sigma]^4 A[5,31]-11 m1^3 m2^4 \[Sigma]^4 A[5,31]+5 E1 m1^2 m2^2 A[5,32]+5 m1^3 m2^2 A[5,32]-5 E1 m1^2 m2^2 \[Sigma]^2 A[5,32]-5 m1^3 m2^2 \[Sigma]^2 A[5,32]+16 E2 m1^3 m2^5 A[5,38]+16 m1^3 m2^6 A[5,38]-32 E2 m1^3 m2^5 \[Sigma]^2 A[5,38]-32 m1^3 m2^6 \[Sigma]^2 A[5,38]+16 E2 m1^3 m2^5 \[Sigma]^4 A[5,38]+16 m1^3 m2^6 \[Sigma]^4 A[5,38]+16 E1 m1^4 m2^4 A[5,41]+16 m1^5 m2^4 A[5,41]-32 E1 m1^4 m2^4 \[Sigma]^2 A[5,41]-32 m1^5 m2^4 \[Sigma]^2 A[5,41]+16 E1 m1^4 m2^4 \[Sigma]^4 A[5,41]+16 m1^5 m2^4 \[Sigma]^4 A[5,41]))/(2 m1^3 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5[6,47]->-((45 I (E1+E2)^3 (3 m2^4 (-1+\[Sigma]^2)^2 A[5,16]+2 m2^2 (-1+\[Sigma]^2) A[5,17]+9 A[5,18]-8 m1^2 m2^4 A[5,36]+16 m1^2 m2^4 \[Sigma]^2 A[5,36]-8 m1^2 m2^4 \[Sigma]^4 A[5,36]+12 m1^2 m2^2 A[5,37]-12 m1^2 m2^2 \[Sigma]^2 A[5,37]+24 m1^4 m2^4 A[5,42]-48 m1^4 m2^4 \[Sigma]^2 A[5,42]+24 m1^4 m2^4 \[Sigma]^4 A[5,42]))/(2 m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^(3/2))),V5[6,48]->(45 I (E1+E2)^5 (3 (E1+m1) m2^4 (-1+\[Sigma]^2)^2 A[5,1]+(E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+3 E1 A[5,3]+3 m1 A[5,3]-3 E2 m2^4 A[5,6]-3 m2^5 A[5,6]+6 E2 m2^4 \[Sigma]^2 A[5,6]+6 m2^5 \[Sigma]^2 A[5,6]-3 E2 m2^4 \[Sigma]^4 A[5,6]-3 m2^5 \[Sigma]^4 A[5,6]-4 E2 m1 m2^5 A[5,19]-4 m1 m2^6 A[5,19]+8 E2 m1 m2^5 \[Sigma]^2 A[5,19]+8 m1 m2^6 \[Sigma]^2 A[5,19]-4 E2 m1 m2^5 \[Sigma]^4 A[5,19]-4 m1 m2^6 \[Sigma]^4 A[5,19]-3 E1 m1 m2^3 A[5,21]-3 m1^2 m2^3 A[5,21]+6 E1 m1 m2^3 \[Sigma]^2 A[5,21]+6 m1^2 m2^3 \[Sigma]^2 A[5,21]-3 E1 m1 m2^3 \[Sigma]^4 A[5,21]-3 m1^2 m2^3 \[Sigma]^4 A[5,21]+E1 m1 m2 A[5,22]+m1^2 m2 A[5,22]-E1 m1 m2 \[Sigma]^2 A[5,22]-m1^2 m2 \[Sigma]^2 A[5,22]+3 E2 m1 m2^3 A[5,24]+3 m1 m2^4 A[5,24]-6 E2 m1 m2^3 \[Sigma]^2 A[5,24]-6 m1 m2^4 \[Sigma]^2 A[5,24]+3 E2 m1 m2^3 \[Sigma]^4 A[5,24]+3 m1 m2^4 \[Sigma]^4 A[5,24]-4 E1 m1^2 m2^4 A[5,31]-4 m1^3 m2^4 A[5,31]+8 E1 m1^2 m2^4 \[Sigma]^2 A[5,31]+8 m1^3 m2^4 \[Sigma]^2 A[5,31]-4 E1 m1^2 m2^4 \[Sigma]^4 A[5,31]-4 m1^3 m2^4 \[Sigma]^4 A[5,31]+4 E1 m1^2 m2^2 A[5,32]+4 m1^3 m2^2 A[5,32]-4 E1 m1^2 m2^2 \[Sigma]^2 A[5,32]-4 m1^3 m2^2 \[Sigma]^2 A[5,32]+4 E2 m1^2 m2^4 A[5,34]+4 m1^2 m2^5 A[5,34]-8 E2 m1^2 m2^4 \[Sigma]^2 A[5,34]-8 m1^2 m2^5 \[Sigma]^2 A[5,34]+4 E2 m1^2 m2^4 \[Sigma]^4 A[5,34]+4 m1^2 m2^5 \[Sigma]^4 A[5,34]+8 E2 m1^3 m2^5 A[5,38]+8 m1^3 m2^6 A[5,38]-16 E2 m1^3 m2^5 \[Sigma]^2 A[5,38]-16 m1^3 m2^6 \[Sigma]^2 A[5,38]+8 E2 m1^3 m2^5 \[Sigma]^4 A[5,38]+8 m1^3 m2^6 \[Sigma]^4 A[5,38]+4 E1 m1^3 m2^3 A[5,39]+4 m1^4 m2^3 A[5,39]-8 E1 m1^3 m2^3 \[Sigma]^2 A[5,39]-8 m1^4 m2^3 \[Sigma]^2 A[5,39]+4 E1 m1^3 m2^3 \[Sigma]^4 A[5,39]+4 m1^4 m2^3 \[Sigma]^4 A[5,39]-4 E2 m1^3 m2^3 A[5,40]-4 m1^3 m2^4 A[5,40]+8 E2 m1^3 m2^3 \[Sigma]^2 A[5,40]+8 m1^3 m2^4 \[Sigma]^2 A[5,40]-4 E2 m1^3 m2^3 \[Sigma]^4 A[5,40]-4 m1^3 m2^4 \[Sigma]^4 A[5,40]+8 E1 m1^4 m2^4 A[5,41]+8 m1^5 m2^4 A[5,41]-16 E1 m1^4 m2^4 \[Sigma]^2 A[5,41]-16 m1^5 m2^4 \[Sigma]^2 A[5,41]+8 E1 m1^4 m2^4 \[Sigma]^4 A[5,41]+8 m1^5 m2^4 \[Sigma]^4 A[5,41]))/(2 m1^5 (E1+m1) m2^6 (E2+m2) (-1+\[Sigma]^2)^(5/2)),V5[6,49]->(45 I (E1+E2)^5 (3 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,1]+m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,2]+3 E2 m2 A[5,3]+3 m2^2 A[5,3]+3 E1 m1 m2^4 A[5,16]+3 m1^2 m2^4 A[5,16]-6 E1 m1 m2^4 \[Sigma]^2 A[5,16]-6 m1^2 m2^4 \[Sigma]^2 A[5,16]+3 E1 m1 m2^4 \[Sigma]^4 A[5,16]+3 m1^2 m2^4 \[Sigma]^4 A[5,16]-E1 m1 m2^2 A[5,17]-m1^2 m2^2 A[5,17]+E1 m1 m2^2 \[Sigma]^2 A[5,17]+m1^2 m2^2 \[Sigma]^2 A[5,17]+3 E1 m1 A[5,18]+3 m1^2 A[5,18]-3 E2 m1 m2^4 A[5,21]-3 m1 m2^5 A[5,21]+6 E2 m1 m2^4 \[Sigma]^2 A[5,21]+6 m1 m2^5 \[Sigma]^2 A[5,21]-3 E2 m1 m2^4 \[Sigma]^4 A[5,21]-3 m1 m2^5 \[Sigma]^4 A[5,21]+E2 m1 m2^2 A[5,22]+m1 m2^3 A[5,22]-E2 m1 m2^2 \[Sigma]^2 A[5,22]-m1 m2^3 \[Sigma]^2 A[5,22]-4 E2 m1^2 m2^5 A[5,31]-4 m1^2 m2^6 A[5,31]+8 E2 m1^2 m2^5 \[Sigma]^2 A[5,31]+8 m1^2 m2^6 \[Sigma]^2 A[5,31]-4 E2 m1^2 m2^5 \[Sigma]^4 A[5,31]-4 m1^2 m2^6 \[Sigma]^4 A[5,31]+4 E2 m1^2 m2^3 A[5,32]+4 m1^2 m2^4 A[5,32]-4 E2 m1^2 m2^3 \[Sigma]^2 A[5,32]-4 m1^2 m2^4 \[Sigma]^2 A[5,32]-4 E1 m1^3 m2^4 A[5,36]-4 m1^4 m2^4 A[5,36]+8 E1 m1^3 m2^4 \[Sigma]^2 A[5,36]+8 m1^4 m2^4 \[Sigma]^2 A[5,36]-4 E1 m1^3 m2^4 \[Sigma]^4 A[5,36]-4 m1^4 m2^4 \[Sigma]^4 A[5,36]+4 E1 m1^3 m2^2 A[5,37]+4 m1^4 m2^2 A[5,37]-4 E1 m1^3 m2^2 \[Sigma]^2 A[5,37]-4 m1^4 m2^2 \[Sigma]^2 A[5,37]+4 E2 m1^3 m2^4 A[5,39]+4 m1^3 m2^5 A[5,39]-8 E2 m1^3 m2^4 \[Sigma]^2 A[5,39]-8 m1^3 m2^5 \[Sigma]^2 A[5,39]+4 E2 m1^3 m2^4 \[Sigma]^4 A[5,39]+4 m1^3 m2^5 \[Sigma]^4 A[5,39]+8 E2 m1^4 m2^5 A[5,41]+8 m1^4 m2^6 A[5,41]-16 E2 m1^4 m2^5 \[Sigma]^2 A[5,41]-16 m1^4 m2^6 \[Sigma]^2 A[5,41]+8 E2 m1^4 m2^5 \[Sigma]^4 A[5,41]+8 m1^4 m2^6 \[Sigma]^4 A[5,41]+8 E1 m1^5 m2^4 A[5,42]+8 m1^6 m2^4 A[5,42]-16 E1 m1^5 m2^4 \[Sigma]^2 A[5,42]-16 m1^6 m2^4 \[Sigma]^2 A[5,42]+8 E1 m1^5 m2^4 \[Sigma]^4 A[5,42]+8 m1^6 m2^4 \[Sigma]^4 A[5,42]))/(2 m1^6 (E1+m1) m2^6 (E2+m2) (-1+\[Sigma]^2)^(5/2)),V5[6,50]->(45 I (E1+E2)^5 (3 m2^4 (-1+\[Sigma]^2)^2 A[5,16]+m2^2 (-1+\[Sigma]^2) A[5,17]+3 A[5,18]-4 m1^2 m2^4 A[5,36]+8 m1^2 m2^4 \[Sigma]^2 A[5,36]-4 m1^2 m2^4 \[Sigma]^4 A[5,36]+4 m1^2 m2^2 A[5,37]-4 m1^2 m2^2 \[Sigma]^2 A[5,37]+8 m1^4 m2^4 A[5,42]-16 m1^4 m2^4 \[Sigma]^2 A[5,42]+8 m1^4 m2^4 \[Sigma]^4 A[5,42]))/(2 m1^6 (E1+m1) m2^5 (-1+\[Sigma]^2)^(5/2)),V5[6,51]->1/((E1+E2) (E1+m1) (E2+m2)) 315 I m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,28]+E2 A[5,30]+m2 A[5,30]+E1 m1^5 m2^3 A[5,33]+m1^6 m2^3 A[5,33]-2 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-2 m1^6 m2^3 \[Sigma]^2 A[5,33]+E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+m1^6 m2^3 \[Sigma]^4 A[5,33]),V5[6,52]->(315 I Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-7 m1^2 m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,12]+6 E2 m2 A[5,15]+6 m2^2 A[5,15]+8 E1 m1^5 m2^4 A[5,20]+8 m1^6 m2^4 A[5,20]-16 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-16 m1^6 m2^4 \[Sigma]^2 A[5,20]+8 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+8 m1^6 m2^4 \[Sigma]^4 A[5,20]+7 E1 m1^3 m2^2 A[5,28]+7 m1^4 m2^2 A[5,28]-7 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-7 m1^4 m2^2 \[Sigma]^2 A[5,28]+6 E1 m1 A[5,30]+6 m1^2 A[5,30]))/(2 (E1+E2) (E1+m1) (E2+m2)),V5[6,53]->(315 I m1 Sqrt[-1+\[Sigma]^2] (24 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-20 m1^2 m2^2 (-1+\[Sigma]^2) A[5,12]+17 A[5,15]))/(4 (E1+E2) (E2+m2)),V5[6,54]->(420 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))/((E1+E2) (E1+m1) (E2+m2)),V5[6,55]->1/((E1+E2) (E1+m1) (E2+m2)) 105 I m2 Sqrt[-1+\[Sigma]^2] (5 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-4 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,28]+3 E2 A[5,30]+3 m2 A[5,30]+5 E1 m1^5 m2^3 A[5,33]+5 m1^6 m2^3 A[5,33]-10 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-10 m1^6 m2^3 \[Sigma]^2 A[5,33]+5 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+5 m1^6 m2^3 \[Sigma]^4 A[5,33]),V5[6,56]->(105 I m1 Sqrt[-1+\[Sigma]^2] (3 (E1+m1) A[5,3]-4 m1^2 m2^2 (-1+\[Sigma]^2) ((E1+m1) A[5,32]-2 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41]))))/(4 (E1+E2) (E1+m1) (E2+m2)),V5[6,57]->-((315 I (E1+E2) (8 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-m1^4 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,9]+7 E2 m1^2 m2^3 A[5,12]+7 m1^2 m2^4 A[5,12]-7 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-7 m1^2 m2^4 \[Sigma]^2 A[5,12]-E2 m1^2 m2 A[5,14]-m1^2 m2^2 A[5,14]+E2 m1^2 m2 \[Sigma]^2 A[5,14]+m1^2 m2^2 \[Sigma]^2 A[5,14]+6 E2 m2 A[5,15]+6 m2^2 A[5,15]+8 E1 m1^5 m2^4 A[5,20]+8 m1^6 m2^4 A[5,20]-16 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-16 m1^6 m2^4 \[Sigma]^2 A[5,20]+8 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+8 m1^6 m2^4 \[Sigma]^4 A[5,20]-E1 m1^5 m2^2 A[5,25]-m1^6 m2^2 A[5,25]+2 E1 m1^5 m2^2 \[Sigma]^2 A[5,25]+2 m1^6 m2^2 \[Sigma]^2 A[5,25]-E1 m1^5 m2^2 \[Sigma]^4 A[5,25]-m1^6 m2^2 \[Sigma]^4 A[5,25]+7 E1 m1^3 m2^2 A[5,28]+7 m1^4 m2^2 A[5,28]-7 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-7 m1^4 m2^2 \[Sigma]^2 A[5,28]-E1 m1^3 A[5,29]-m1^4 A[5,29]+E1 m1^3 \[Sigma]^2 A[5,29]+m1^4 \[Sigma]^2 A[5,29]+6 E1 m1 A[5,30]+6 m1^2 A[5,30]))/(2 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,58]->-(1/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]))315 I (E1+E2) (48 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+40 m1^2 m2^2 A[5,12]-40 m1^2 m2^2 \[Sigma]^2 A[5,12]-3 m1^2 A[5,14]+3 m1^2 \[Sigma]^2 A[5,14]+34 A[5,15]),V5[6,59]->-((105 I (E1+E2) (5 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[5,25]+4 E2 m1^2 m2^2 A[5,28]+4 m1^2 m2^3 A[5,28]-4 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-4 m1^2 m2^3 \[Sigma]^2 A[5,28]-E2 m1^2 A[5,29]-m1^2 m2 A[5,29]+E2 m1^2 \[Sigma]^2 A[5,29]+m1^2 m2 \[Sigma]^2 A[5,29]+3 E2 A[5,30]+3 m2 A[5,30]+5 E1 m1^5 m2^3 A[5,33]+5 m1^6 m2^3 A[5,33]-10 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-10 m1^6 m2^3 \[Sigma]^2 A[5,33]+5 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+5 m1^6 m2^3 \[Sigma]^4 A[5,33]-E1 m1^5 m2 A[5,35]-m1^6 m2 A[5,35]+2 E1 m1^5 m2 \[Sigma]^2 A[5,35]+2 m1^6 m2 \[Sigma]^2 A[5,35]-E1 m1^5 m2 \[Sigma]^4 A[5,35]-m1^6 m2 \[Sigma]^4 A[5,35]))/(m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,60]->(315 I (E1+E2)^3 (24 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+m1^4 A[5,11]-2 m1^4 \[Sigma]^2 A[5,11]+m1^4 \[Sigma]^4 A[5,11]+20 m1^2 m2^2 A[5,12]-20 m1^2 m2^2 \[Sigma]^2 A[5,12]-3 m1^2 A[5,14]+3 m1^2 \[Sigma]^2 A[5,14]+17 A[5,15]))/(4 m1^3 m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V5[6,61]->-((315 I (E1+E2) (m1^3 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,7]-m1 m2 (E2+m2) (-1+\[Sigma]^2) A[5,13]+4 E2 m1^4 m2^4 A[5,20]+4 m1^4 m2^5 A[5,20]-8 E2 m1^4 m2^4 \[Sigma]^2 A[5,20]-8 m1^4 m2^5 \[Sigma]^2 A[5,20]+4 E2 m1^4 m2^4 \[Sigma]^4 A[5,20]+4 m1^4 m2^5 \[Sigma]^4 A[5,20]+E1 m1^4 m2^2 A[5,23]+m1^5 m2^2 A[5,23]-2 E1 m1^4 m2^2 \[Sigma]^2 A[5,23]-2 m1^5 m2^2 \[Sigma]^2 A[5,23]+E1 m1^4 m2^2 \[Sigma]^4 A[5,23]+m1^5 m2^2 \[Sigma]^4 A[5,23]+4 E2 m1^2 m2^2 A[5,28]+4 m1^2 m2^3 A[5,28]-4 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-4 m1^2 m2^3 \[Sigma]^2 A[5,28]+4 E2 A[5,30]+4 m2 A[5,30]+4 E1 m1^5 m2^3 A[5,33]+4 m1^6 m2^3 A[5,33]-8 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-8 m1^6 m2^3 \[Sigma]^2 A[5,33]+4 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+4 m1^6 m2^3 \[Sigma]^4 A[5,33]))/(2 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,62]->-((315 I (E1+E2) (16 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]+4 m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,7]+14 E2 m1^2 m2^3 A[5,12]+14 m1^2 m2^4 A[5,12]-14 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-14 m1^2 m2^4 \[Sigma]^2 A[5,12]+3 E1 m1^2 m2 A[5,13]+3 m1^3 m2 A[5,13]-3 E1 m1^2 m2 \[Sigma]^2 A[5,13]-3 m1^3 m2 \[Sigma]^2 A[5,13]+12 E2 m2 A[5,15]+12 m2^2 A[5,15]+16 E1 m1^5 m2^4 A[5,20]+16 m1^6 m2^4 A[5,20]-32 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-32 m1^6 m2^4 \[Sigma]^2 A[5,20]+16 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+16 m1^6 m2^4 \[Sigma]^4 A[5,20]+14 E1 m1^3 m2^2 A[5,28]+14 m1^4 m2^2 A[5,28]-14 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-14 m1^4 m2^2 \[Sigma]^2 A[5,28]+12 E1 m1 A[5,30]+12 m1^2 A[5,30]))/(4 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,63]->-(1/((E1+m1) (E2+m2)))105 I (E1+E2) m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[5,23]+4 m1 m2^2 (E2+m2) A[5,33]+m1 (E1+m1) (A[5,34]+4 m1 m2 A[5,38])),V5[6,64]->(315 I (E1+E2)^3 (16 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]+4 m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,7]-2 E2 m1^4 m2^3 A[5,9]-2 m1^4 m2^4 A[5,9]+4 E2 m1^4 m2^3 \[Sigma]^2 A[5,9]+4 m1^4 m2^4 \[Sigma]^2 A[5,9]-2 E2 m1^4 m2^3 \[Sigma]^4 A[5,9]-2 m1^4 m2^4 \[Sigma]^4 A[5,9]-E1 m1^4 m2 A[5,10]-m1^5 m2 A[5,10]+2 E1 m1^4 m2 \[Sigma]^2 A[5,10]+2 m1^5 m2 \[Sigma]^2 A[5,10]-E1 m1^4 m2 \[Sigma]^4 A[5,10]-m1^5 m2 \[Sigma]^4 A[5,10]+14 E2 m1^2 m2^3 A[5,12]+14 m1^2 m2^4 A[5,12]-14 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-14 m1^2 m2^4 \[Sigma]^2 A[5,12]+3 E1 m1^2 m2 A[5,13]+3 m1^3 m2 A[5,13]-3 E1 m1^2 m2 \[Sigma]^2 A[5,13]-3 m1^3 m2 \[Sigma]^2 A[5,13]-2 E2 m1^2 m2 A[5,14]-2 m1^2 m2^2 A[5,14]+2 E2 m1^2 m2 \[Sigma]^2 A[5,14]+2 m1^2 m2^2 \[Sigma]^2 A[5,14]+12 E2 m2 A[5,15]+12 m2^2 A[5,15]+16 E1 m1^5 m2^4 A[5,20]+16 m1^6 m2^4 A[5,20]-32 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-32 m1^6 m2^4 \[Sigma]^2 A[5,20]+16 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+16 m1^6 m2^4 \[Sigma]^4 A[5,20]-2 E1 m1^5 m2^2 A[5,25]-2 m1^6 m2^2 A[5,25]+4 E1 m1^5 m2^2 \[Sigma]^2 A[5,25]+4 m1^6 m2^2 \[Sigma]^2 A[5,25]-2 E1 m1^5 m2^2 \[Sigma]^4 A[5,25]-2 m1^6 m2^2 \[Sigma]^4 A[5,25]+14 E1 m1^3 m2^2 A[5,28]+14 m1^4 m2^2 A[5,28]-14 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-14 m1^4 m2^2 \[Sigma]^2 A[5,28]-2 E1 m1^3 A[5,29]-2 m1^4 A[5,29]+2 E1 m1^3 \[Sigma]^2 A[5,29]+2 m1^4 \[Sigma]^2 A[5,29]+12 E1 m1 A[5,30]+12 m1^2 A[5,30]))/(4 m1^4 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V5[6,65]->1/(2 (E1+m1) (E2+m2)) 105 I (E1+E2) m2^2 (-1+\[Sigma]^2)^(3/2) (3 m2 (E2+m2) A[5,4]+m1 (3 (E1+m1) A[5,19]-8 m1 (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))),V5[6,66]->-((105 I (E1+E2) (-3 m1^3 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,4]+5 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]+4 E2 m1^2 m2^2 A[5,28]+4 m1^2 m2^3 A[5,28]-4 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-4 m1^2 m2^3 \[Sigma]^2 A[5,28]+3 E2 A[5,30]+3 m2 A[5,30]+5 E1 m1^5 m2^3 A[5,33]+5 m1^6 m2^3 A[5,33]-10 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-10 m1^6 m2^3 \[Sigma]^2 A[5,33]+5 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+5 m1^6 m2^3 \[Sigma]^4 A[5,33]))/(m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,67]->-((105 I (E1+E2) ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+6 (E1+m1) A[5,3]+4 m1 m2^2 (-1+\[Sigma]^2) (-m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,19]+m1 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[5,31]-2 (E1+m1) A[5,32]+4 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41])))))/(4 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,68]->(105 I (E1+E2)^3 (-12 m1^3 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,4]+6 m1^3 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,7]+3 E1 m1^3 m2 A[5,8]+3 m1^4 m2 A[5,8]-6 E1 m1^3 m2 \[Sigma]^2 A[5,8]-6 m1^4 m2 \[Sigma]^2 A[5,8]+3 E1 m1^3 m2 \[Sigma]^4 A[5,8]+3 m1^4 m2 \[Sigma]^4 A[5,8]+6 E2 m1 m2 A[5,13]+6 m1 m2^2 A[5,13]-6 E2 m1 m2 \[Sigma]^2 A[5,13]-6 m1 m2^2 \[Sigma]^2 A[5,13]+32 E2 m1^4 m2^4 A[5,20]+32 m1^4 m2^5 A[5,20]-64 E2 m1^4 m2^4 \[Sigma]^2 A[5,20]-64 m1^4 m2^5 \[Sigma]^2 A[5,20]+32 E2 m1^4 m2^4 \[Sigma]^4 A[5,20]+32 m1^4 m2^5 \[Sigma]^4 A[5,20]+6 E1 m1^4 m2^2 A[5,23]+6 m1^5 m2^2 A[5,23]-12 E1 m1^4 m2^2 \[Sigma]^2 A[5,23]-12 m1^5 m2^2 \[Sigma]^2 A[5,23]+6 E1 m1^4 m2^2 \[Sigma]^4 A[5,23]+6 m1^5 m2^2 \[Sigma]^4 A[5,23]-4 E2 m1^4 m2^2 A[5,25]-4 m1^4 m2^3 A[5,25]+8 E2 m1^4 m2^2 \[Sigma]^2 A[5,25]+8 m1^4 m2^3 \[Sigma]^2 A[5,25]-4 E2 m1^4 m2^2 \[Sigma]^4 A[5,25]-4 m1^4 m2^3 \[Sigma]^4 A[5,25]+28 E2 m1^2 m2^2 A[5,28]+28 m1^2 m2^3 A[5,28]-28 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-28 m1^2 m2^3 \[Sigma]^2 A[5,28]-4 E2 m1^2 A[5,29]-4 m1^2 m2 A[5,29]+4 E2 m1^2 \[Sigma]^2 A[5,29]+4 m1^2 m2 \[Sigma]^2 A[5,29]+24 E2 A[5,30]+24 m2 A[5,30]+32 E1 m1^5 m2^3 A[5,33]+32 m1^6 m2^3 A[5,33]-64 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-64 m1^6 m2^3 \[Sigma]^2 A[5,33]+32 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+32 m1^6 m2^3 \[Sigma]^4 A[5,33]-4 E1 m1^5 m2 A[5,35]-4 m1^6 m2 A[5,35]+8 E1 m1^5 m2 \[Sigma]^2 A[5,35]+8 m1^6 m2 \[Sigma]^2 A[5,35]-4 E1 m1^5 m2 \[Sigma]^4 A[5,35]-4 m1^6 m2 \[Sigma]^4 A[5,35]))/(4 m1^4 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V5[6,69]->1/(4 m1^2 (E1+m1) m2 (E2+m2)) 105 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (-6 m2^2 (E2+m2) A[5,4]-3 (E1+m1) A[5,6]+2 m1 (-3 (E1+m1) m2 A[5,19]+2 m2 (E2+m2) A[5,23]+8 m1 m2^2 (E2+m2) A[5,33]+2 m1 (E1+m1) (A[5,34]+4 m1 m2 A[5,38]))),V5[6,70]->(105 I (E1+E2)^3 (3 (E1+m1) m2^4 (-1+\[Sigma]^2)^2 A[5,1]+(E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+3 E1 A[5,3]+3 m1 A[5,3]-4 E2 m1 m2^5 A[5,19]-4 m1 m2^6 A[5,19]+8 E2 m1 m2^5 \[Sigma]^2 A[5,19]+8 m1 m2^6 \[Sigma]^2 A[5,19]-4 E2 m1 m2^5 \[Sigma]^4 A[5,19]-4 m1 m2^6 \[Sigma]^4 A[5,19]-4 E1 m1^2 m2^4 A[5,31]-4 m1^3 m2^4 A[5,31]+8 E1 m1^2 m2^4 \[Sigma]^2 A[5,31]+8 m1^3 m2^4 \[Sigma]^2 A[5,31]-4 E1 m1^2 m2^4 \[Sigma]^4 A[5,31]-4 m1^3 m2^4 \[Sigma]^4 A[5,31]+4 E1 m1^2 m2^2 A[5,32]+4 m1^3 m2^2 A[5,32]-4 E1 m1^2 m2^2 \[Sigma]^2 A[5,32]-4 m1^3 m2^2 \[Sigma]^2 A[5,32]+8 E2 m1^3 m2^5 A[5,38]+8 m1^3 m2^6 A[5,38]-16 E2 m1^3 m2^5 \[Sigma]^2 A[5,38]-16 m1^3 m2^6 \[Sigma]^2 A[5,38]+8 E2 m1^3 m2^5 \[Sigma]^4 A[5,38]+8 m1^3 m2^6 \[Sigma]^4 A[5,38]+8 E1 m1^4 m2^4 A[5,41]+8 m1^5 m2^4 A[5,41]-16 E1 m1^4 m2^4 \[Sigma]^2 A[5,41]-16 m1^5 m2^4 \[Sigma]^2 A[5,41]+8 E1 m1^4 m2^4 \[Sigma]^4 A[5,41]+8 m1^5 m2^4 \[Sigma]^4 A[5,41]))/(4 m1^3 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V5[6,71]->-((2835 I Sqrt[-1+\[Sigma]^2] (m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-m1^2 m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,12]+E2 m2 A[5,15]+m2^2 A[5,15]+E1 m1^5 m2^4 A[5,20]+m1^6 m2^4 A[5,20]-2 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-2 m1^6 m2^4 \[Sigma]^2 A[5,20]+E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+m1^6 m2^4 \[Sigma]^4 A[5,20]+E1 m1^3 m2^2 A[5,28]+m1^4 m2^2 A[5,28]-E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-m1^4 m2^2 \[Sigma]^2 A[5,28]+E1 m1 A[5,30]+m1^2 A[5,30]))/(2 (E1+E2) (E1+m1) (E2+m2))),V5[6,72]->-((945 I m1 Sqrt[-1+\[Sigma]^2] (18 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-17 m1^2 m2^2 (-1+\[Sigma]^2) A[5,12]+16 A[5,15]))/(4 (E1+E2) (E2+m2))),V5[6,73]->-((945 I m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,28]+E2 A[5,30]+m2 A[5,30]+E1 m1^5 m2^3 A[5,33]+m1^6 m2^3 A[5,33]-2 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-2 m1^6 m2^3 \[Sigma]^2 A[5,33]+E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+m1^6 m2^3 \[Sigma]^4 A[5,33]))/(2 (E1+E2) (E1+m1) (E2+m2))),V5[6,74]->1/(4 m1 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]) 945 I (E1+E2) (18 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[5,9]+17 m1^2 m2^2 A[5,12]-17 m1^2 m2^2 \[Sigma]^2 A[5,12]-m1^2 A[5,14]+m1^2 \[Sigma]^2 A[5,14]+16 A[5,15]),V5[6,75]->(945 I (E1+E2) (6 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]+m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,7]+6 E2 m1^2 m2^3 A[5,12]+6 m1^2 m2^4 A[5,12]-6 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-6 m1^2 m2^4 \[Sigma]^2 A[5,12]+E1 m1^2 m2 A[5,13]+m1^3 m2 A[5,13]-E1 m1^2 m2 \[Sigma]^2 A[5,13]-m1^3 m2 \[Sigma]^2 A[5,13]+6 E2 m2 A[5,15]+6 m2^2 A[5,15]+6 E1 m1^5 m2^4 A[5,20]+6 m1^6 m2^4 A[5,20]-12 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-12 m1^6 m2^4 \[Sigma]^2 A[5,20]+6 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+6 m1^6 m2^4 \[Sigma]^4 A[5,20]+6 E1 m1^3 m2^2 A[5,28]+6 m1^4 m2^2 A[5,28]-6 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-6 m1^4 m2^2 \[Sigma]^2 A[5,28]+6 E1 m1 A[5,30]+6 m1^2 A[5,30]))/(4 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,76]->(945 I (E1+E2) (-m1^3 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,4]+2 (m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,28]+E2 A[5,30]+m2 A[5,30]+E1 m1^5 m2^3 A[5,33]+m1^6 m2^3 A[5,33]-2 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-2 m1^6 m2^3 \[Sigma]^2 A[5,33]+E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+m1^6 m2^3 \[Sigma]^4 A[5,33])))/(4 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,77]->(10395 I m1 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[5,5]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,12]+A[5,15]))/(4 (E1+E2) (E2+m2)),V5[6,78]->(1155 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))/(2 (E1+E2) (E1+m1) (E2+m2)),V5[6,79]->1/((E1+E2) (E1+m1) (E2+m2)) 105 I m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-7 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,28]+6 (E2+m2) A[5,30]+8 m1^5 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,33]),V5[6,80]->(315 I Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-6 m1^2 m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,12]+5 E2 m2 A[5,15]+5 m2^2 A[5,15]+8 E1 m1^5 m2^4 A[5,20]+8 m1^6 m2^4 A[5,20]-16 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-16 m1^6 m2^4 \[Sigma]^2 A[5,20]+8 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+8 m1^6 m2^4 \[Sigma]^4 A[5,20]+6 E1 m1^3 m2^2 A[5,28]+6 m1^4 m2^2 A[5,28]-6 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-6 m1^4 m2^2 \[Sigma]^2 A[5,28]+5 E1 m1 A[5,30]+5 m1^2 A[5,30]))/(4 (E1+E2) (E1+m1) (E2+m2)),V5[6,81]->1/((E1+E2) (E1+m1) (E2+m2)) 105 I m1 Sqrt[-1+\[Sigma]^2] (6 (E1+m1) A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 (E1+m1) A[5,32]+8 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41]))),V5[6,82]->(945 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))/(2 (E1+E2) (E1+m1) (E2+m2)),V5[6,83]->(315 I Sqrt[-1+\[Sigma]^2] (5 m2 (E2+m2) A[5,3]+m1 (5 (E1+m1) A[5,18]+2 m1 m2^2 (-1+\[Sigma]^2) (-3 m2 (E2+m2) A[5,32]+m1 (-3 (E1+m1) A[5,37]+4 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(4 (E1+E2) (E1+m1) (E2+m2)),V5[6,84]->-((105 I (E1+E2) (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[5,25]+7 E2 m1^2 m2^2 A[5,28]+7 m1^2 m2^3 A[5,28]-7 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-7 m1^2 m2^3 \[Sigma]^2 A[5,28]-E2 m1^2 A[5,29]-m1^2 m2 A[5,29]+E2 m1^2 \[Sigma]^2 A[5,29]+m1^2 m2 \[Sigma]^2 A[5,29]+6 E2 A[5,30]+6 m2 A[5,30]+8 E1 m1^5 m2^3 A[5,33]+8 m1^6 m2^3 A[5,33]-16 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-16 m1^6 m2^3 \[Sigma]^2 A[5,33]+8 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+8 m1^6 m2^3 \[Sigma]^4 A[5,33]-E1 m1^5 m2 A[5,35]-m1^6 m2 A[5,35]+2 E1 m1^5 m2 \[Sigma]^2 A[5,35]+2 m1^6 m2 \[Sigma]^2 A[5,35]-E1 m1^5 m2 \[Sigma]^4 A[5,35]-m1^6 m2 \[Sigma]^4 A[5,35]))/(m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,85]->-((315 I (E1+E2) (16 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-2 m1^4 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,9]+12 E2 m1^2 m2^3 A[5,12]+12 m1^2 m2^4 A[5,12]-12 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-12 m1^2 m2^4 \[Sigma]^2 A[5,12]-E2 m1^2 m2 A[5,14]-m1^2 m2^2 A[5,14]+E2 m1^2 m2 \[Sigma]^2 A[5,14]+m1^2 m2^2 \[Sigma]^2 A[5,14]+10 E2 m2 A[5,15]+10 m2^2 A[5,15]+16 E1 m1^5 m2^4 A[5,20]+16 m1^6 m2^4 A[5,20]-32 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-32 m1^6 m2^4 \[Sigma]^2 A[5,20]+16 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+16 m1^6 m2^4 \[Sigma]^4 A[5,20]-2 E1 m1^5 m2^2 A[5,25]-2 m1^6 m2^2 A[5,25]+4 E1 m1^5 m2^2 \[Sigma]^2 A[5,25]+4 m1^6 m2^2 \[Sigma]^2 A[5,25]-2 E1 m1^5 m2^2 \[Sigma]^4 A[5,25]-2 m1^6 m2^2 \[Sigma]^4 A[5,25]+12 E1 m1^3 m2^2 A[5,28]+12 m1^4 m2^2 A[5,28]-12 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-12 m1^4 m2^2 \[Sigma]^2 A[5,28]-E1 m1^3 A[5,29]-m1^4 A[5,29]+E1 m1^3 \[Sigma]^2 A[5,29]+m1^4 \[Sigma]^2 A[5,29]+10 E1 m1 A[5,30]+10 m1^2 A[5,30]))/(4 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,86]->-(1/(2 (E1+m1) (E2+m2)))315 I (E1+E2) m1^2 (-1+\[Sigma]^2)^(3/2) (3 m2^3 (E2+m2) A[5,33]-m2 (E2+m2) A[5,35]+m1 (E1+m1) (3 m2^2 A[5,38]-A[5,40])),V5[6,87]->(315 I (E1+E2)^3 (8 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-2 m1^4 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,9]+E2 m1^4 m2 A[5,11]+m1^4 m2^2 A[5,11]-2 E2 m1^4 m2 \[Sigma]^2 A[5,11]-2 m1^4 m2^2 \[Sigma]^2 A[5,11]+E2 m1^4 m2 \[Sigma]^4 A[5,11]+m1^4 m2^2 \[Sigma]^4 A[5,11]+6 E2 m1^2 m2^3 A[5,12]+6 m1^2 m2^4 A[5,12]-6 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-6 m1^2 m2^4 \[Sigma]^2 A[5,12]-E2 m1^2 m2 A[5,14]-m1^2 m2^2 A[5,14]+E2 m1^2 m2 \[Sigma]^2 A[5,14]+m1^2 m2^2 \[Sigma]^2 A[5,14]+5 E2 m2 A[5,15]+5 m2^2 A[5,15]+8 E1 m1^5 m2^4 A[5,20]+8 m1^6 m2^4 A[5,20]-16 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-16 m1^6 m2^4 \[Sigma]^2 A[5,20]+8 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+8 m1^6 m2^4 \[Sigma]^4 A[5,20]-2 E1 m1^5 m2^2 A[5,25]-2 m1^6 m2^2 A[5,25]+4 E1 m1^5 m2^2 \[Sigma]^2 A[5,25]+4 m1^6 m2^2 \[Sigma]^2 A[5,25]-2 E1 m1^5 m2^2 \[Sigma]^4 A[5,25]-2 m1^6 m2^2 \[Sigma]^4 A[5,25]+E1 m1^5 A[5,27]+m1^6 A[5,27]-2 E1 m1^5 \[Sigma]^2 A[5,27]-2 m1^6 \[Sigma]^2 A[5,27]+E1 m1^5 \[Sigma]^4 A[5,27]+m1^6 \[Sigma]^4 A[5,27]+6 E1 m1^3 m2^2 A[5,28]+6 m1^4 m2^2 A[5,28]-6 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-6 m1^4 m2^2 \[Sigma]^2 A[5,28]-E1 m1^3 A[5,29]-m1^4 A[5,29]+E1 m1^3 \[Sigma]^2 A[5,29]+m1^4 \[Sigma]^2 A[5,29]+5 E1 m1 A[5,30]+5 m1^2 A[5,30]))/(4 m1^4 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V5[6,88]->-(1/((E1+m1) (E2+m2)))105 I (E1+E2) m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[5,23]+11 m1 m2^2 (E2+m2) A[5,33]+m1 (E1+m1) (A[5,34]+11 m1 m2 A[5,38])),V5[6,89]->-((105 I (E1+E2) (6 m1^3 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,7]-3 m1 m2 (E2+m2) (-1+\[Sigma]^2) A[5,13]+32 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]+6 E1 m1^4 m2^2 A[5,23]+6 m1^5 m2^2 A[5,23]-12 E1 m1^4 m2^2 \[Sigma]^2 A[5,23]-12 m1^5 m2^2 \[Sigma]^2 A[5,23]+6 E1 m1^4 m2^2 \[Sigma]^4 A[5,23]+6 m1^5 m2^2 \[Sigma]^4 A[5,23]+28 E2 m1^2 m2^2 A[5,28]+28 m1^2 m2^3 A[5,28]-28 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-28 m1^2 m2^3 \[Sigma]^2 A[5,28]+24 E2 A[5,30]+24 m2 A[5,30]+32 E1 m1^5 m2^3 A[5,33]+32 m1^6 m2^3 A[5,33]-64 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-64 m1^6 m2^3 \[Sigma]^2 A[5,33]+32 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+32 m1^6 m2^3 \[Sigma]^4 A[5,33]))/(4 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,90]->-((105 I (E1+E2) (24 (E1+m1) A[5,3]-m1 m2 (-1+\[Sigma]^2) (3 (E1+m1) A[5,22]+2 m1 m2 (14 (E1+m1) A[5,32]-m2 (-1+\[Sigma]^2) (3 m2 (E2+m2) A[5,34]+16 m1 m2^2 (E2+m2) A[5,38]+m1 (E1+m1) (3 A[5,39]+16 m1 m2 A[5,41]))))))/(4 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,91]->(105 I (E1+E2)^3 (6 m1^3 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,7]-3 m1^3 m2 (E2+m2) (-1+\[Sigma]^2)^2 A[5,10]+3 E2 m1 m2 A[5,13]+3 m1 m2^2 A[5,13]-3 E2 m1 m2 \[Sigma]^2 A[5,13]-3 m1 m2^2 \[Sigma]^2 A[5,13]+32 E2 m1^4 m2^4 A[5,20]+32 m1^4 m2^5 A[5,20]-64 E2 m1^4 m2^4 \[Sigma]^2 A[5,20]-64 m1^4 m2^5 \[Sigma]^2 A[5,20]+32 E2 m1^4 m2^4 \[Sigma]^4 A[5,20]+32 m1^4 m2^5 \[Sigma]^4 A[5,20]+6 E1 m1^4 m2^2 A[5,23]+6 m1^5 m2^2 A[5,23]-12 E1 m1^4 m2^2 \[Sigma]^2 A[5,23]-12 m1^5 m2^2 \[Sigma]^2 A[5,23]+6 E1 m1^4 m2^2 \[Sigma]^4 A[5,23]+6 m1^5 m2^2 \[Sigma]^4 A[5,23]-4 E2 m1^4 m2^2 A[5,25]-4 m1^4 m2^3 A[5,25]+8 E2 m1^4 m2^2 \[Sigma]^2 A[5,25]+8 m1^4 m2^3 \[Sigma]^2 A[5,25]-4 E2 m1^4 m2^2 \[Sigma]^4 A[5,25]-4 m1^4 m2^3 \[Sigma]^4 A[5,25]-3 E1 m1^4 A[5,26]-3 m1^5 A[5,26]+6 E1 m1^4 \[Sigma]^2 A[5,26]+6 m1^5 \[Sigma]^2 A[5,26]-3 E1 m1^4 \[Sigma]^4 A[5,26]-3 m1^5 \[Sigma]^4 A[5,26]+28 E2 m1^2 m2^2 A[5,28]+28 m1^2 m2^3 A[5,28]-28 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-28 m1^2 m2^3 \[Sigma]^2 A[5,28]-4 E2 m1^2 A[5,29]-4 m1^2 m2 A[5,29]+4 E2 m1^2 \[Sigma]^2 A[5,29]+4 m1^2 m2 \[Sigma]^2 A[5,29]+24 E2 A[5,30]+24 m2 A[5,30]+32 E1 m1^5 m2^3 A[5,33]+32 m1^6 m2^3 A[5,33]-64 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-64 m1^6 m2^3 \[Sigma]^2 A[5,33]+32 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+32 m1^6 m2^3 \[Sigma]^4 A[5,33]-4 E1 m1^5 m2 A[5,35]-4 m1^6 m2 A[5,35]+8 E1 m1^5 m2 \[Sigma]^2 A[5,35]+8 m1^6 m2 \[Sigma]^2 A[5,35]-4 E1 m1^5 m2 \[Sigma]^4 A[5,35]-4 m1^6 m2 \[Sigma]^4 A[5,35]))/(4 m1^4 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V5[6,92]->-((105 I (E1+E2) ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+6 (E1+m1) A[5,3]+m1 m2^2 (-1+\[Sigma]^2) (-m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,19]+m1 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[5,31]-7 (E1+m1) A[5,32]+8 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41])))))/(m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,93]->1/(2 (E1+m1) (E2+m2)) 315 I (E1+E2) m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[5,4]+m1 ((E1+m1) A[5,19]-3 m1 (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))),V5[6,94]->-((315 I (E1+E2) (m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,2]+10 m2 (E2+m2) A[5,3]+m1 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,17]+10 (E1+m1) A[5,18]-2 m1 m2^2 (-1+\[Sigma]^2) (m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,31]+6 m2 (E2+m2) A[5,32]+m1 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,36]+6 (E1+m1) A[5,37]-8 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(4 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,95]->1/(4 m1^2 (E1+m1) m2^2 (E2+m2)) 105 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (-6 m2^3 (E2+m2) A[5,4]+3 m2 (E2+m2) A[5,8]+m1 (-6 (E1+m1) m2^2 A[5,19]+4 m2^2 (E2+m2) A[5,23]+3 E1 A[5,24]+3 m1 A[5,24]+40 E2 m1 m2^3 A[5,33]+40 m1 m2^4 A[5,33]+4 E1 m1 m2 A[5,34]+4 m1^2 m2 A[5,34]-6 E2 m1 m2 A[5,35]-6 m1 m2^2 A[5,35]+40 E1 m1^2 m2^2 A[5,38]+40 m1^3 m2^2 A[5,38]-6 E1 m1^2 A[5,40]-6 m1^3 A[5,40])),V5[6,96]->(105 I (E1+E2)^3 (4 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+24 (E1+m1) A[5,3]+m2 (-1+\[Sigma]^2) (-3 m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,6]+m1 (-4 m2^4 (E2+m2) (-1+\[Sigma]^2) A[5,19]-3 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,21]-3 E1 A[5,22]-3 m1 A[5,22]+4 E1 m1 m2^3 A[5,31]+4 m1^2 m2^3 A[5,31]-4 E1 m1 m2^3 \[Sigma]^2 A[5,31]-4 m1^2 m2^3 \[Sigma]^2 A[5,31]-28 E1 m1 m2 A[5,32]-28 m1^2 m2 A[5,32]-6 E2 m1 m2^3 A[5,34]-6 m1 m2^4 A[5,34]+6 E2 m1 m2^3 \[Sigma]^2 A[5,34]+6 m1 m2^4 \[Sigma]^2 A[5,34]-32 E2 m1^2 m2^4 A[5,38]-32 m1^2 m2^5 A[5,38]+32 E2 m1^2 m2^4 \[Sigma]^2 A[5,38]+32 m1^2 m2^5 \[Sigma]^2 A[5,38]-6 E1 m1^2 m2^2 A[5,39]-6 m1^3 m2^2 A[5,39]+6 E1 m1^2 m2^2 \[Sigma]^2 A[5,39]+6 m1^3 m2^2 \[Sigma]^2 A[5,39]-32 E1 m1^3 m2^3 A[5,41]-32 m1^4 m2^3 A[5,41]+32 E1 m1^3 m2^3 \[Sigma]^2 A[5,41]+32 m1^4 m2^3 \[Sigma]^2 A[5,41]))))/(4 m1^3 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V5[6,97]->(315 I (E1+E2)^3 (m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,1]+m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,2]+5 E2 m2 A[5,3]+5 m2^2 A[5,3]+E1 m1 m2^4 A[5,16]+m1^2 m2^4 A[5,16]-2 E1 m1 m2^4 \[Sigma]^2 A[5,16]-2 m1^2 m2^4 \[Sigma]^2 A[5,16]+E1 m1 m2^4 \[Sigma]^4 A[5,16]+m1^2 m2^4 \[Sigma]^4 A[5,16]-E1 m1 m2^2 A[5,17]-m1^2 m2^2 A[5,17]+E1 m1 m2^2 \[Sigma]^2 A[5,17]+m1^2 m2^2 \[Sigma]^2 A[5,17]+5 E1 m1 A[5,18]+5 m1^2 A[5,18]-2 E2 m1^2 m2^5 A[5,31]-2 m1^2 m2^6 A[5,31]+4 E2 m1^2 m2^5 \[Sigma]^2 A[5,31]+4 m1^2 m2^6 \[Sigma]^2 A[5,31]-2 E2 m1^2 m2^5 \[Sigma]^4 A[5,31]-2 m1^2 m2^6 \[Sigma]^4 A[5,31]+6 E2 m1^2 m2^3 A[5,32]+6 m1^2 m2^4 A[5,32]-6 E2 m1^2 m2^3 \[Sigma]^2 A[5,32]-6 m1^2 m2^4 \[Sigma]^2 A[5,32]-2 E1 m1^3 m2^4 A[5,36]-2 m1^4 m2^4 A[5,36]+4 E1 m1^3 m2^4 \[Sigma]^2 A[5,36]+4 m1^4 m2^4 \[Sigma]^2 A[5,36]-2 E1 m1^3 m2^4 \[Sigma]^4 A[5,36]-2 m1^4 m2^4 \[Sigma]^4 A[5,36]+6 E1 m1^3 m2^2 A[5,37]+6 m1^4 m2^2 A[5,37]-6 E1 m1^3 m2^2 \[Sigma]^2 A[5,37]-6 m1^4 m2^2 \[Sigma]^2 A[5,37]+8 E2 m1^4 m2^5 A[5,41]+8 m1^4 m2^6 A[5,41]-16 E2 m1^4 m2^5 \[Sigma]^2 A[5,41]-16 m1^4 m2^6 \[Sigma]^2 A[5,41]+8 E2 m1^4 m2^5 \[Sigma]^4 A[5,41]+8 m1^4 m2^6 \[Sigma]^4 A[5,41]+8 E1 m1^5 m2^4 A[5,42]+8 m1^6 m2^4 A[5,42]-16 E1 m1^5 m2^4 \[Sigma]^2 A[5,42]-16 m1^6 m2^4 \[Sigma]^2 A[5,42]+8 E1 m1^5 m2^4 \[Sigma]^4 A[5,42]+8 m1^6 m2^4 \[Sigma]^4 A[5,42]))/(4 m1^4 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V5[6,98]->-(1/((E1+E2) (E1+m1) (E2+m2)))1890 I m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,28]+E2 A[5,30]+m2 A[5,30]+E1 m1^5 m2^3 A[5,33]+m1^6 m2^3 A[5,33]-2 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-2 m1^6 m2^3 \[Sigma]^2 A[5,33]+E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+m1^6 m2^3 \[Sigma]^4 A[5,33]),V5[6,99]->-((945 I Sqrt[-1+\[Sigma]^2] (12 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-11 m1^2 m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,12]+10 E2 m2 A[5,15]+10 m2^2 A[5,15]+12 E1 m1^5 m2^4 A[5,20]+12 m1^6 m2^4 A[5,20]-24 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-24 m1^6 m2^4 \[Sigma]^2 A[5,20]+12 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+12 m1^6 m2^4 \[Sigma]^4 A[5,20]+11 E1 m1^3 m2^2 A[5,28]+11 m1^4 m2^2 A[5,28]-11 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-11 m1^4 m2^2 \[Sigma]^2 A[5,28]+10 E1 m1 A[5,30]+10 m1^2 A[5,30]))/(4 (E1+E2) (E1+m1) (E2+m2))),V5[6,100]->-((945 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))/((E1+E2) (E1+m1) (E2+m2))),V5[6,101]->(945 I (E1+E2) (12 m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-m1^4 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,9]+11 E2 m1^2 m2^3 A[5,12]+11 m1^2 m2^4 A[5,12]-11 E2 m1^2 m2^3 \[Sigma]^2 A[5,12]-11 m1^2 m2^4 \[Sigma]^2 A[5,12]-E2 m1^2 m2 A[5,14]-m1^2 m2^2 A[5,14]+E2 m1^2 m2 \[Sigma]^2 A[5,14]+m1^2 m2^2 \[Sigma]^2 A[5,14]+10 E2 m2 A[5,15]+10 m2^2 A[5,15]+12 E1 m1^5 m2^4 A[5,20]+12 m1^6 m2^4 A[5,20]-24 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-24 m1^6 m2^4 \[Sigma]^2 A[5,20]+12 E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+12 m1^6 m2^4 \[Sigma]^4 A[5,20]-E1 m1^5 m2^2 A[5,25]-m1^6 m2^2 A[5,25]+2 E1 m1^5 m2^2 \[Sigma]^2 A[5,25]+2 m1^6 m2^2 \[Sigma]^2 A[5,25]-E1 m1^5 m2^2 \[Sigma]^4 A[5,25]-m1^6 m2^2 \[Sigma]^4 A[5,25]+11 E1 m1^3 m2^2 A[5,28]+11 m1^4 m2^2 A[5,28]-11 E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-11 m1^4 m2^2 \[Sigma]^2 A[5,28]-E1 m1^3 A[5,29]-m1^4 A[5,29]+E1 m1^3 \[Sigma]^2 A[5,29]+m1^4 \[Sigma]^2 A[5,29]+10 E1 m1 A[5,30]+10 m1^2 A[5,30]))/(4 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,102]->(945 I (E1+E2) (m1^3 m2^3 (E2+m2) (-1+\[Sigma]^2)^2 A[5,7]-m1 m2 (E2+m2) (-1+\[Sigma]^2) A[5,13]+8 E2 m1^4 m2^4 A[5,20]+8 m1^4 m2^5 A[5,20]-16 E2 m1^4 m2^4 \[Sigma]^2 A[5,20]-16 m1^4 m2^5 \[Sigma]^2 A[5,20]+8 E2 m1^4 m2^4 \[Sigma]^4 A[5,20]+8 m1^4 m2^5 \[Sigma]^4 A[5,20]+E1 m1^4 m2^2 A[5,23]+m1^5 m2^2 A[5,23]-2 E1 m1^4 m2^2 \[Sigma]^2 A[5,23]-2 m1^5 m2^2 \[Sigma]^2 A[5,23]+E1 m1^4 m2^2 \[Sigma]^4 A[5,23]+m1^5 m2^2 \[Sigma]^4 A[5,23]+8 E2 m1^2 m2^2 A[5,28]+8 m1^2 m2^3 A[5,28]-8 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-8 m1^2 m2^3 \[Sigma]^2 A[5,28]+8 E2 A[5,30]+8 m2 A[5,30]+8 E1 m1^5 m2^3 A[5,33]+8 m1^6 m2^3 A[5,33]-16 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-16 m1^6 m2^3 \[Sigma]^2 A[5,33]+8 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+8 m1^6 m2^3 \[Sigma]^4 A[5,33]))/(4 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,103]->-(1/(4 (E1+m1) (E2+m2)))945 I (E1+E2) m2^2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[5,4]+m1 ((E1+m1) A[5,19]-4 m1 (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))),V5[6,104]->(10395 I Sqrt[-1+\[Sigma]^2] (m1^4 m2^5 (E2+m2) (-1+\[Sigma]^2)^2 A[5,5]-m1^2 m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,12]+E2 m2 A[5,15]+m2^2 A[5,15]+E1 m1^5 m2^4 A[5,20]+m1^6 m2^4 A[5,20]-2 E1 m1^5 m2^4 \[Sigma]^2 A[5,20]-2 m1^6 m2^4 \[Sigma]^2 A[5,20]+E1 m1^5 m2^4 \[Sigma]^4 A[5,20]+m1^6 m2^4 \[Sigma]^4 A[5,20]+E1 m1^3 m2^2 A[5,28]+m1^4 m2^2 A[5,28]-E1 m1^3 m2^2 \[Sigma]^2 A[5,28]-m1^4 m2^2 \[Sigma]^2 A[5,28]+E1 m1 A[5,30]+m1^2 A[5,30]))/(4 (E1+E2) (E1+m1) (E2+m2)),V5[6,105]->1/((E1+E2) (E1+m1) (E2+m2)) 315 I m1 Sqrt[-1+\[Sigma]^2] ((E1+m1) A[5,3]-m1^2 m2^2 (-1+\[Sigma]^2) ((E1+m1) A[5,32]-m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41]))),V5[6,106]->(420 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))/((E1+E2) (E1+m1) (E2+m2)),V5[6,107]->(105 I m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-4 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,28]+3 E2 A[5,30]+3 m2 A[5,30]+8 E1 m1^5 m2^3 A[5,33]+8 m1^6 m2^3 A[5,33]-16 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-16 m1^6 m2^3 \[Sigma]^2 A[5,33]+8 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+8 m1^6 m2^3 \[Sigma]^4 A[5,33]))/(4 (E1+E2) (E1+m1) (E2+m2)),V5[6,108]->(315 I Sqrt[-1+\[Sigma]^2] (6 m2 (E2+m2) A[5,3]+m1 (6 (E1+m1) A[5,18]+m1 m2^2 (-1+\[Sigma]^2) (-7 m2 (E2+m2) A[5,32]+m1 (-7 (E1+m1) A[5,37]+8 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(2 (E1+E2) (E1+m1) (E2+m2)),V5[6,109]->1/((E1+E2) (E1+m1) (E2+m2)) 105 I m1 Sqrt[-1+\[Sigma]^2] (3 (E1+m1) A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-4 (E1+m1) A[5,32]+5 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41]))),V5[6,110]->(315 I m2 Sqrt[-1+\[Sigma]^2] (17 A[5,18]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-5 A[5,37]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])))/(4 (E1+E2) (E1+m1)),V5[6,111]->-(1/(2 (E1+m1) (E2+m2)))105 I (E1+E2) m1^2 (-1+\[Sigma]^2)^(3/2) (8 m2^3 (E2+m2) A[5,33]-3 m2 (E2+m2) A[5,35]+m1 (E1+m1) (8 m2^2 A[5,38]-3 A[5,40])),V5[6,112]->-((105 I (E1+E2) (16 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-4 m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[5,25]+8 E2 m1^2 m2^2 A[5,28]+8 m1^2 m2^3 A[5,28]-8 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-8 m1^2 m2^3 \[Sigma]^2 A[5,28]-E2 m1^2 A[5,29]-m1^2 m2 A[5,29]+E2 m1^2 \[Sigma]^2 A[5,29]+m1^2 m2 \[Sigma]^2 A[5,29]+6 E2 A[5,30]+6 m2 A[5,30]+16 E1 m1^5 m2^3 A[5,33]+16 m1^6 m2^3 A[5,33]-32 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-32 m1^6 m2^3 \[Sigma]^2 A[5,33]+16 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+16 m1^6 m2^3 \[Sigma]^4 A[5,33]-4 E1 m1^5 m2 A[5,35]-4 m1^6 m2 A[5,35]+8 E1 m1^5 m2 \[Sigma]^2 A[5,35]+8 m1^6 m2 \[Sigma]^2 A[5,35]-4 E1 m1^5 m2 \[Sigma]^4 A[5,35]-4 m1^6 m2 \[Sigma]^4 A[5,35]))/(4 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,113]->-((105 I (E1+E2) (3 (E1+m1) A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-4 (E1+m1) A[5,32]+m1 m2 (-1+\[Sigma]^2) (5 m2^2 (E2+m2) A[5,38]-3 (E2+m2) A[5,40]+5 m1 (E1+m1) m2 A[5,41]))))/(m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,114]->(105 I (E1+E2)^3 (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-4 m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[5,25]+3 E2 m1^4 A[5,27]+3 m1^4 m2 A[5,27]-6 E2 m1^4 \[Sigma]^2 A[5,27]-6 m1^4 m2 \[Sigma]^2 A[5,27]+3 E2 m1^4 \[Sigma]^4 A[5,27]+3 m1^4 m2 \[Sigma]^4 A[5,27]+4 E2 m1^2 m2^2 A[5,28]+4 m1^2 m2^3 A[5,28]-4 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-4 m1^2 m2^3 \[Sigma]^2 A[5,28]-E2 m1^2 A[5,29]-m1^2 m2 A[5,29]+E2 m1^2 \[Sigma]^2 A[5,29]+m1^2 m2 \[Sigma]^2 A[5,29]+3 E2 A[5,30]+3 m2 A[5,30]+8 E1 m1^5 m2^3 A[5,33]+8 m1^6 m2^3 A[5,33]-16 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-16 m1^6 m2^3 \[Sigma]^2 A[5,33]+8 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+8 m1^6 m2^3 \[Sigma]^4 A[5,33]-4 E1 m1^5 m2 A[5,35]-4 m1^6 m2 A[5,35]+8 E1 m1^5 m2 \[Sigma]^2 A[5,35]+8 m1^6 m2 \[Sigma]^2 A[5,35]-4 E1 m1^5 m2 \[Sigma]^4 A[5,35]-4 m1^6 m2 \[Sigma]^4 A[5,35]))/(4 m1^4 (E1+m1) m2^3 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V5[6,115]->-((315 I (E1+E2) (4 (E1+m1) A[5,3]-m1 m2 (-1+\[Sigma]^2) ((E1+m1) A[5,22]+m1 m2 (4 (E1+m1) A[5,32]-m2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,34]+4 m1 m2^2 (E2+m2) A[5,38]+m1 (E1+m1) (A[5,39]+4 m1 m2 A[5,41]))))))/(2 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,116]->-(1/((E1+m1) (E2+m2)))105 I (E1+E2) m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[5,23]+4 m1 m2^2 (E2+m2) A[5,33]+m1 (E1+m1) (A[5,34]+4 m1 m2 A[5,38])),V5[6,117]->-((315 I (E1+E2) (12 m2 (E2+m2) A[5,3]+12 m1 (E1+m1) A[5,18]-m1 m2^2 (-1+\[Sigma]^2) (3 (E2+m2) A[5,22]-2 m1 (-7 m2 (E2+m2) A[5,32]-7 m1 (E1+m1) A[5,37]+2 m1 m2^2 (-1+\[Sigma]^2) ((E2+m2) A[5,39]+4 m1 (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(4 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,118]->1/(4 m1 (E1+m1) m2^2 (E2+m2)) 105 I (E1+E2)^3 Sqrt[-1+\[Sigma]^2] (4 m2^2 (E2+m2) A[5,23]-3 (E2+m2) A[5,26]+2 m1 (8 m2^3 (E2+m2) A[5,33]+2 (E1+m1) m2 A[5,34]-3 E2 m2 A[5,35]-3 m2^2 A[5,35]+8 E1 m1 m2^2 A[5,38]+8 m1^2 m2^2 A[5,38]-3 E1 m1 A[5,40]-3 m1^2 A[5,40])),V5[6,119]->-((315 I (E1+E2) (m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,2]+6 m2 (E2+m2) A[5,3]+m1 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,17]+6 (E1+m1) A[5,18]-m1 m2^2 (-1+\[Sigma]^2) (m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,31]+7 m2 (E2+m2) A[5,32]+m1 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,36]+7 (E1+m1) A[5,37]-8 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(2 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,120]->-((105 I (E1+E2) ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+3 (E1+m1) A[5,3]+m1 m2^2 (-1+\[Sigma]^2) (-m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,19]+m1 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[5,31]-4 (E1+m1) A[5,32]+5 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41])))))/(m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5[6,121]->-(1/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]))315 I (E1+E2) (3 m2^2 (-1+\[Sigma]^2) A[5,17]+34 A[5,18]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,36]-10 A[5,37]+12 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])),V5[6,122]->(105 I (E1+E2)^3 (4 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+24 (E1+m1) A[5,3]-m1 m2 (-1+\[Sigma]^2) (4 m2^4 (E2+m2) (-1+\[Sigma]^2) A[5,19]+6 (E1+m1) A[5,22]+m2 (-3 m2 (E2+m2) (-1+\[Sigma]^2) A[5,24]+4 m1 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,31]+28 m1 (E1+m1) A[5,32]-2 m1 m2 (-1+\[Sigma]^2) (3 m2 (E2+m2) A[5,34]+m1 (16 m2^2 (E2+m2) A[5,38]+3 (E1+m1) A[5,39]-6 (E2+m2) A[5,40]+16 m1 (E1+m1) m2 A[5,41]))))))/(4 m1^3 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V5[6,123]->(315 I (E1+E2)^3 (2 m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,2]+12 m2 (E2+m2) A[5,3]+m1 (2 (E1+m1) m2^2 (-1+\[Sigma]^2) A[5,17]+12 (E1+m1) A[5,18]+m2^2 (-1+\[Sigma]^2) (-m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,21]-3 (E2+m2) A[5,22]+2 m1 (-m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,31]-7 m2 (E2+m2) A[5,32]+m1 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[5,36]-7 (E1+m1) A[5,37]+2 m2^2 (-1+\[Sigma]^2) ((E2+m2) A[5,39]+4 m1 (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))))/(4 m1^4 (E1+m1) m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2)),V5[6,124]->(315 I (E1+E2)^3 (m2^4 (-1+\[Sigma]^2)^2 A[5,16]+3 m2^2 (-1+\[Sigma]^2) A[5,17]+17 A[5,18]-4 m1^2 m2^4 A[5,36]+8 m1^2 m2^4 \[Sigma]^2 A[5,36]-4 m1^2 m2^4 \[Sigma]^4 A[5,36]+20 m1^2 m2^2 A[5,37]-20 m1^2 m2^2 \[Sigma]^2 A[5,37]+24 m1^4 m2^4 A[5,42]-48 m1^4 m2^4 \[Sigma]^2 A[5,42]+24 m1^4 m2^4 \[Sigma]^4 A[5,42]))/(4 m1^4 (E1+m1) m2^3 (-1+\[Sigma]^2)^(3/2)),V5[6,125]->-((4725 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))/(2 (E1+E2) (E1+m1) (E2+m2))),V5[6,126]->-((945 I m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-7 m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,28]+6 (E2+m2) A[5,30]+8 m1^5 (E1+m1) m2^3 (-1+\[Sigma]^2)^2 A[5,33]))/(4 (E1+E2) (E1+m1) (E2+m2))),V5[6,127]->-((945 I m1 Sqrt[-1+\[Sigma]^2] (6 (E1+m1) A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 (E1+m1) A[5,32]+8 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41]))))/(4 (E1+E2) (E1+m1) (E2+m2))),V5[6,128]->(945 I (E1+E2) (8 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-m1^4 m2^2 (E2+m2) (-1+\[Sigma]^2)^2 A[5,25]+7 E2 m1^2 m2^2 A[5,28]+7 m1^2 m2^3 A[5,28]-7 E2 m1^2 m2^2 \[Sigma]^2 A[5,28]-7 m1^2 m2^3 \[Sigma]^2 A[5,28]-E2 m1^2 A[5,29]-m1^2 m2 A[5,29]+E2 m1^2 \[Sigma]^2 A[5,29]+m1^2 m2 \[Sigma]^2 A[5,29]+6 E2 A[5,30]+6 m2 A[5,30]+8 E1 m1^5 m2^3 A[5,33]+8 m1^6 m2^3 A[5,33]-16 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-16 m1^6 m2^3 \[Sigma]^2 A[5,33]+8 E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+8 m1^6 m2^3 \[Sigma]^4 A[5,33]-E1 m1^5 m2 A[5,35]-m1^6 m2 A[5,35]+2 E1 m1^5 m2 \[Sigma]^2 A[5,35]+2 m1^6 m2 \[Sigma]^2 A[5,35]-E1 m1^5 m2 \[Sigma]^4 A[5,35]-m1^6 m2 \[Sigma]^4 A[5,35]))/(4 m1^2 (E1+m1) m2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,129]->1/(4 (E1+m1) (E2+m2)) 945 I (E1+E2) m1 m2 (-1+\[Sigma]^2)^(3/2) (m2 (E2+m2) A[5,23]+10 m1 m2^2 (E2+m2) A[5,33]+m1 (E1+m1) (A[5,34]+10 m1 m2 A[5,38])),V5[6,130]->(945 I (E1+E2) ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,2]+6 (E1+m1) A[5,3]+m1 m2^2 (-1+\[Sigma]^2) (-m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,19]+m1 ((-E1-m1) m2^2 (-1+\[Sigma]^2) A[5,31]-7 (E1+m1) A[5,32]+8 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41])))))/(4 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,131]->(10395 I m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^2 A[5,20]-m1^2 m2^2 (E2+m2) (-1+\[Sigma]^2) A[5,28]+E2 A[5,30]+m2 A[5,30]+E1 m1^5 m2^3 A[5,33]+m1^6 m2^3 A[5,33]-2 E1 m1^5 m2^3 \[Sigma]^2 A[5,33]-2 m1^6 m2^3 \[Sigma]^2 A[5,33]+E1 m1^5 m2^3 \[Sigma]^4 A[5,33]+m1^6 m2^3 \[Sigma]^4 A[5,33]))/(4 (E1+E2) (E1+m1) (E2+m2)),V5[6,132]->-(1/((E1+E2) (E1+m1) (E2+m2)))1890 I m1 Sqrt[-1+\[Sigma]^2] ((E1+m1) A[5,3]-m1^2 m2^2 (-1+\[Sigma]^2) ((E1+m1) A[5,32]-m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41]))),V5[6,133]->-((945 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))/((E1+E2) (E1+m1) (E2+m2))),V5[6,134]->-((945 I Sqrt[-1+\[Sigma]^2] (10 m2 (E2+m2) A[5,3]+m1 (10 (E1+m1) A[5,18]+m1 m2^2 (-1+\[Sigma]^2) (-11 m2 (E2+m2) A[5,32]+m1 (-11 (E1+m1) A[5,37]+12 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(4 (E1+E2) (E1+m1) (E2+m2))),V5[6,135]->1/(4 (E1+m1) (E2+m2)) 945 I (E1+E2) m1^2 (-1+\[Sigma]^2)^(3/2) (4 m2^3 (E2+m2) A[5,33]-m2 (E2+m2) A[5,35]+m1 (E1+m1) (4 m2^2 A[5,38]-A[5,40])),V5[6,136]->(945 I (E1+E2) (8 (E1+m1) A[5,3]-m1 m2 (-1+\[Sigma]^2) ((E1+m1) A[5,22]+m1 m2 (8 (E1+m1) A[5,32]-m2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,34]+8 m1 m2^2 (E2+m2) A[5,38]+m1 (E1+m1) (A[5,39]+8 m1 m2 A[5,41]))))))/(4 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,137]->(945 I (E1+E2) (m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,2]+10 m2 (E2+m2) A[5,3]+m1 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,17]+10 (E1+m1) A[5,18]-m1 m2^2 (-1+\[Sigma]^2) (m2^3 (E2+m2) (-1+\[Sigma]^2) A[5,31]+11 m2 (E2+m2) A[5,32]+m1 ((E1+m1) m2^2 (-1+\[Sigma]^2) A[5,36]+11 (E1+m1) A[5,37]-12 m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(4 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,138]->(10395 I m1^4 m2^4 (-1+\[Sigma]^2)^(5/2) (m2 (E2+m2) A[5,33]+m1 (E1+m1) A[5,38]))/(4 (E1+E2) (E1+m1) (E2+m2)),V5[6,139]->-((2835 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[5,3]+m1 ((E1+m1) A[5,18]+m1 m2^2 (-1+\[Sigma]^2) (-m2 (E2+m2) A[5,32]+m1 ((-E1-m1) A[5,37]+m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(2 (E1+E2) (E1+m1) (E2+m2))),V5[6,140]->-((945 I m1 Sqrt[-1+\[Sigma]^2] ((E1+m1) A[5,3]-m1^2 m2^2 (-1+\[Sigma]^2) ((E1+m1) A[5,32]-m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41]))))/(2 (E1+E2) (E1+m1) (E2+m2))),V5[6,141]->-((945 I m2 Sqrt[-1+\[Sigma]^2] (16 A[5,18]+m1^2 m2^2 (-1+\[Sigma]^2) (-17 A[5,37]+18 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])))/(4 (E1+E2) (E1+m1))),V5[6,142]->(945 I (E1+E2) (2 (E1+m1) A[5,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-2 (E1+m1) A[5,32]+m1 m2 (-1+\[Sigma]^2) (2 m2^2 (E2+m2) A[5,38]-(E2+m2) A[5,40]+2 m1 (E1+m1) m2 A[5,41]))))/(4 m1 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,143]->(945 I (E1+E2) (6 m2 (E2+m2) A[5,3]+6 m1 (E1+m1) A[5,18]-m1 m2^2 (-1+\[Sigma]^2) ((E2+m2) A[5,22]+m1 (6 m2 (E2+m2) A[5,32]+6 m1 (E1+m1) A[5,37]-m1 m2^2 (-1+\[Sigma]^2) ((E2+m2) A[5,39]+6 m1 (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(4 m1^2 (E1+m1) m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5[6,144]->1/(4 m1^2 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]) 945 I (E1+E2) (m2^2 (-1+\[Sigma]^2) A[5,17]+16 A[5,18]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[5,36]-17 A[5,37]+18 m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])),V5[6,145]->(10395 I m1 Sqrt[-1+\[Sigma]^2] ((E1+m1) A[5,3]-m1^2 m2^2 (-1+\[Sigma]^2) ((E1+m1) A[5,32]-m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,38]+m1 (E1+m1) A[5,41]))))/(4 (E1+E2) (E1+m1) (E2+m2)),V5[6,146]->(10395 I Sqrt[-1+\[Sigma]^2] (m2 (E2+m2) A[5,3]+m1 ((E1+m1) A[5,18]+m1 m2^2 (-1+\[Sigma]^2) (-m2 (E2+m2) A[5,32]+m1 ((-E1-m1) A[5,37]+m1 m2^2 (-1+\[Sigma]^2) (m2 (E2+m2) A[5,41]+m1 (E1+m1) A[5,42]))))))/(4 (E1+E2) (E1+m1) (E2+m2)),V5[6,147]->(10395 I m2 Sqrt[-1+\[Sigma]^2] (A[5,18]-m1^2 m2^2 (-1+\[Sigma]^2) (A[5,37]-m1^2 m2^2 (-1+\[Sigma]^2) A[5,42])))/(4 (E1+E2) (E1+m1))};
invrepcoefs\[Chi]56disC = {V5d[6,1]->(45 I m1 Sqrt[-1+\[Sigma]^2] B[5,3])/(2 m2 (E2+m2)),V5d[6,2]->-((45 I Sqrt[-1+\[Sigma]^2] (4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-B[5,3]))/(2 (E1+m1))),V5d[6,3]->-((90 I m1^3 m2 (-1+\[Sigma]^2)^(3/2) B[5,1])/(E2+m2)),V5d[6,4]->-((45 I (E1+E2)^2 B[5,3])/(2 m1 m2^3 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5d[6,5]->(45 I (E1+E2)^2 (4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-3 m1^2 (-1+\[Sigma]^2) B[5,2]-B[5,3]))/(2 m1^2 (E1+m1) m2^2 Sqrt[-1+\[Sigma]^2]),V5d[6,6]->(45 I (E1+E2)^2 (8 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-3 m1^2 (-1+\[Sigma]^2) B[5,2]-B[5,3]))/(2 m1 m2^3 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5d[6,7]->-((45 I (E1+E2)^4 (4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-3 m1^2 (-1+\[Sigma]^2) B[5,2]-B[5,3]))/(2 m1^3 m2^5 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5d[6,8]->(45 I Sqrt[-1+\[Sigma]^2] (-B[5,5]+4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(2 (E2+m2)),V5d[6,9]->(45 I m2 Sqrt[-1+\[Sigma]^2] (-B[5,5]+4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(2 m1 (E1+m1)),V5d[6,10]->(45 I (E1+E2)^2 (4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-B[5,3]))/(2 m1^2 (E1+m1) m2^2 Sqrt[-1+\[Sigma]^2]),V5d[6,11]->-((45 I (E1+E2)^4 (4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-3 m1^2 (-1+\[Sigma]^2) B[5,2]-B[5,3]))/(2 m1^4 (E1+m1) m2^4 (-1+\[Sigma]^2)^(3/2))),V5d[6,12]->(45 I (E1+E2)^2 (B[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(2 m1^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5d[6,13]->(45 I (E1+E2)^2 (3 m2^2 (-1+\[Sigma]^2) B[5,4]+B[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(2 m1^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2]),V5d[6,14]->(45 I (E1+E2)^2 (3 m2^2 (-1+\[Sigma]^2) B[5,4]+2 B[5,5]-8 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(2 m1^3 (E1+m1) m2 Sqrt[-1+\[Sigma]^2]),V5d[6,15]->-((45 I (E1+E2)^4 (3 m2^2 (-1+\[Sigma]^2) B[5,4]+B[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(2 m1^4 m2^4 (E2+m2) (-1+\[Sigma]^2)^(3/2))),V5d[6,16]->-((45 I (E1+E2)^4 (3 m2^2 (-1+\[Sigma]^2) B[5,4]+B[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(2 m1^5 (E1+m1) m2^3 (-1+\[Sigma]^2)^(3/2))),V5d[6,17]->(315 I Sqrt[-1+\[Sigma]^2] (m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-B[5,3]))/(2 (E1+m1)),V5d[6,18]->(315 I m1 Sqrt[-1+\[Sigma]^2] (4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-3 B[5,3]))/(4 m2 (E2+m2)),V5d[6,19]->-((315 I (E1+E2)^2 (4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-m1^2 (-1+\[Sigma]^2) B[5,2]-3 B[5,3]))/(4 m1 m2^3 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5d[6,20]->-((315 I (E1+E2)^2 (m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-B[5,3]))/(2 m1^2 (E1+m1) m2^2 Sqrt[-1+\[Sigma]^2])),V5d[6,21]->-((945 I m1 Sqrt[-1+\[Sigma]^2] (m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-B[5,3]))/(4 m2 (E2+m2))),V5d[6,22]->(315 I Sqrt[-1+\[Sigma]^2] (2 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-B[5,3]))/(4 (E1+m1)),V5d[6,23]->-((315 I (E1+E2)^2 (2 m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-m1^2 (-1+\[Sigma]^2) B[5,2]-B[5,3]))/(4 m1^2 (E1+m1) m2^2 Sqrt[-1+\[Sigma]^2])),V5d[6,24]->-((315 I Sqrt[-1+\[Sigma]^2] (-B[5,5]+2 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 (E2+m2))),V5d[6,25]->-((315 I (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) B[5,4]+B[5,5]-2 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 m1^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5d[6,26]->-((945 I Sqrt[-1+\[Sigma]^2] (m1^2 m2^2 (-1+\[Sigma]^2) B[5,1]-B[5,3]))/(4 (E1+m1))),V5d[6,27]->-((315 I Sqrt[-1+\[Sigma]^2] (-B[5,5]+m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(2 (E2+m2))),V5d[6,28]->-((315 I m2 Sqrt[-1+\[Sigma]^2] (-3 B[5,5]+4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 m1 (E1+m1))),V5d[6,29]->-((315 I (E1+E2)^2 (B[5,5]-m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(2 m1^2 m2^2 (E2+m2) Sqrt[-1+\[Sigma]^2])),V5d[6,30]->-((315 I (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) B[5,4]+3 B[5,5]-4 m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 m1^3 (E1+m1) m2 Sqrt[-1+\[Sigma]^2])),V5d[6,31]->-((945 I Sqrt[-1+\[Sigma]^2] (B[5,5]-m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 (E2+m2))),V5d[6,32]->(945 I m2 Sqrt[-1+\[Sigma]^2] (-B[5,5]+m1^2 m2^2 (-1+\[Sigma]^2) B[5,6]))/(4 m1 (E1+m1))};
invrepcoefs\[Chi]66C = {V6[6,1]->30 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],V6[6,2]->15/2 m1 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+6 A[6,70]),V6[6,3]->45/2 m1 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]+3 A[6,53]),V6[6,4]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 45 (16 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,27]-6 m1^2 m2^2 A[6,34]+6 m1^2 m2^2 \[Sigma]^2 A[6,34]-5 A[6,37]),V6[6,5]->15/2 m1 m2 Sqrt[-1+\[Sigma]^2] (6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,6]->150 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],V6[6,7]->15/2 m1 m2 Sqrt[-1+\[Sigma]^2] (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-5 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+3 A[6,70]),V6[6,8]->45/2 m1 m2 Sqrt[-1+\[Sigma]^2] (3 A[6,40]-4 m1^2 m2^2 (-1+\[Sigma]^2) (A[6,72]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),V6[6,9]->15/2 m1 m2 Sqrt[-1+\[Sigma]^2] (3 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-5 A[6,58]+16 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,10]->(45 (-5 A[6,4]+2 m1^2 m2^2 (-1+\[Sigma]^2) (3 A[6,56]-4 m1^2 m2^2 (-1+\[Sigma]^2) (A[6,77]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),V6[6,11]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+7 m1^2 m2^2 A[6,68]-7 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+6 A[6,70]),V6[6,12]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))45 (E1+E2)^2 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+8 m1^2 m2^2 A[6,50]-8 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+6 A[6,53]),V6[6,13]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))45 (E1+E2)^2 (48 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-8 m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-24 m1^4 m2^4 A[6,27]+48 m1^4 m2^4 \[Sigma]^2 A[6,27]-24 m1^4 m2^4 \[Sigma]^4 A[6,27]+2 m1^4 m2^2 A[6,30]-4 m1^4 m2^2 \[Sigma]^2 A[6,30]+2 m1^4 m2^2 \[Sigma]^4 A[6,30]-18 m1^2 m2^2 A[6,34]+18 m1^2 m2^2 \[Sigma]^2 A[6,34]+m1^2 A[6,36]-m1^2 \[Sigma]^2 A[6,36]-15 A[6,37]),V6[6,14]->-30 (E1+E2)^2 m1^3 m2 (-1+\[Sigma]^2)^(3/2) (5 m2^2 A[6,73]-3 A[6,75]),V6[6,15]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (32 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-11 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]-10 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]-2 m1^2 A[6,69]+2 m1^2 \[Sigma]^2 A[6,69]+6 A[6,70]),V6[6,16]->-(1/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (6 m2^2 A[6,7]-3 A[6,17]+2 m1^2 m2^2 (-1+\[Sigma]^2) (-5 m2^2 A[6,58]+3 A[6,64]+4 m1^2 m2^2 (-1+\[Sigma]^2) (4 m2^2 A[6,78]-3 A[6,80]))),V6[6,17]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 45 (E1+E2)^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+3 m1^4 A[6,49]-6 m1^4 \[Sigma]^2 A[6,49]+3 m1^4 \[Sigma]^4 A[6,49]+4 m1^2 m2^2 A[6,50]-4 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+3 A[6,53]),V6[6,18]->1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)) 45 (E1+E2)^4 (48 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-16 m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-6 m1^6 m2^2 A[6,23]+18 m1^6 m2^2 \[Sigma]^2 A[6,23]-18 m1^6 m2^2 \[Sigma]^4 A[6,23]+6 m1^6 m2^2 \[Sigma]^6 A[6,23]-24 m1^4 m2^4 A[6,27]+48 m1^4 m2^4 \[Sigma]^2 A[6,27]-24 m1^4 m2^4 \[Sigma]^4 A[6,27]+4 m1^4 m2^2 A[6,30]-8 m1^4 m2^2 \[Sigma]^2 A[6,30]+4 m1^4 m2^2 \[Sigma]^4 A[6,30]-m1^4 A[6,32]+2 m1^4 \[Sigma]^2 A[6,32]-m1^4 \[Sigma]^4 A[6,32]-18 m1^2 m2^2 A[6,34]+18 m1^2 m2^2 \[Sigma]^2 A[6,34]+2 m1^2 A[6,36]-2 m1^2 \[Sigma]^2 A[6,36]-15 A[6,37]),V6[6,19]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-11 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+9 m1^4 A[6,67]-18 m1^4 \[Sigma]^2 A[6,67]+9 m1^4 \[Sigma]^4 A[6,67]+5 m1^2 m2^2 A[6,68]-5 m1^2 m2^2 \[Sigma]^2 A[6,68]-2 m1^2 A[6,69]+2 m1^2 \[Sigma]^2 A[6,69]+3 A[6,70]),V6[6,20]->-(1/(4 m1^7 m2^7 (-1+\[Sigma]^2)^(7/2)))45 (E1+E2)^6 (16 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-8 m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-6 m1^6 m2^2 A[6,23]+18 m1^6 m2^2 \[Sigma]^2 A[6,23]-18 m1^6 m2^2 \[Sigma]^4 A[6,23]+6 m1^6 m2^2 \[Sigma]^6 A[6,23]+5 m1^6 A[6,25]-15 m1^6 \[Sigma]^2 A[6,25]+15 m1^6 \[Sigma]^4 A[6,25]-5 m1^6 \[Sigma]^6 A[6,25]-8 m1^4 m2^4 A[6,27]+16 m1^4 m2^4 \[Sigma]^2 A[6,27]-8 m1^4 m2^4 \[Sigma]^4 A[6,27]+2 m1^4 m2^2 A[6,30]-4 m1^4 m2^2 \[Sigma]^2 A[6,30]+2 m1^4 m2^2 \[Sigma]^4 A[6,30]-m1^4 A[6,32]+2 m1^4 \[Sigma]^2 A[6,32]-m1^4 \[Sigma]^4 A[6,32]-6 m1^2 m2^2 A[6,34]+6 m1^2 m2^2 \[Sigma]^2 A[6,34]+m1^2 A[6,36]-m1^2 \[Sigma]^2 A[6,36]-5 A[6,37]),V6[6,21]->-(15/2) (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (A[6,62]+12 m1 m2 A[6,73]),V6[6,22]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (12 m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-3 m1 m2 (-1+\[Sigma]^2) A[6,51]+2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+6 A[6,70])),V6[6,23]->-(1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]))45 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[6,28]+A[6,35]+16 m1^5 m2^5 A[6,42]-32 m1^5 m2^5 \[Sigma]^2 A[6,42]+16 m1^5 m2^5 \[Sigma]^4 A[6,42]+8 m1^3 m2^3 A[6,50]-8 m1^3 m2^3 \[Sigma]^2 A[6,50]+6 m1 m2 A[6,53]),V6[6,24]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (12 A[6,7]+m1 m2 (-1+\[Sigma]^2) (-3 A[6,44]+2 m1 m2 (-7 A[6,58]+2 m1 m2 (-1+\[Sigma]^2) (3 A[6,74]+4 m1 m2 A[6,78])))),V6[6,25]->-(15/2) (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (11 A[6,62]+20 m1 m2 A[6,73]),V6[6,26]->-(1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]))45 (E1+E2)^2 (A[6,12]+2 m1 m2 (3 A[6,40]-m1 m2 (-1+\[Sigma]^2) (A[6,61]+4 m1 m2 (A[6,72]-m1 m2 (-1+\[Sigma]^2) (A[6,79]+2 m1 m2 A[6,81]))))),V6[6,27]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (12 m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-9 m1^3 m2 (-1+\[Sigma]^2)^2 A[6,48]+3 m1 m2 A[6,51]-3 m1 m2 \[Sigma]^2 A[6,51]+16 m1^4 m2^4 A[6,59]-32 m1^4 m2^4 \[Sigma]^2 A[6,59]+16 m1^4 m2^4 \[Sigma]^4 A[6,59]-2 m1^4 m2^2 A[6,65]+4 m1^4 m2^2 \[Sigma]^2 A[6,65]-2 m1^4 m2^2 \[Sigma]^4 A[6,65]+14 m1^2 m2^2 A[6,68]-14 m1^2 m2^2 \[Sigma]^2 A[6,68]-2 m1^2 A[6,69]+2 m1^2 \[Sigma]^2 A[6,69]+12 A[6,70]),V6[6,28]->1/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2)) 45 (E1+E2)^4 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-6 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,21]+4 m1^2 m2^2 A[6,28]-4 m1^2 m2^2 \[Sigma]^2 A[6,28]-m1^2 A[6,31]+m1^2 \[Sigma]^2 A[6,31]+2 A[6,35]+32 m1^5 m2^5 A[6,42]-64 m1^5 m2^5 \[Sigma]^2 A[6,42]+32 m1^5 m2^5 \[Sigma]^4 A[6,42]-8 m1^5 m2^3 A[6,47]+16 m1^5 m2^3 \[Sigma]^2 A[6,47]-8 m1^5 m2^3 \[Sigma]^4 A[6,47]+16 m1^3 m2^3 A[6,50]-16 m1^3 m2^3 \[Sigma]^2 A[6,50]-2 m1^3 m2 A[6,52]+2 m1^3 m2 \[Sigma]^2 A[6,52]+12 m1 m2 A[6,53]),V6[6,29]->(15 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (11 m2^2 A[6,62]-9 A[6,66]+4 m1 m2 (5 m2^2 A[6,73]-3 A[6,75])))/(2 m2^2),V6[6,30]->-(1/(4 m1^6 m2^6 (-1+\[Sigma]^2)^(5/2)))45 (E1+E2)^6 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-6 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,21]+5 m1^4 A[6,24]-10 m1^4 \[Sigma]^2 A[6,24]+5 m1^4 \[Sigma]^4 A[6,24]+2 m1^2 m2^2 A[6,28]-2 m1^2 m2^2 \[Sigma]^2 A[6,28]-m1^2 A[6,31]+m1^2 \[Sigma]^2 A[6,31]+A[6,35]+16 m1^5 m2^5 A[6,42]-32 m1^5 m2^5 \[Sigma]^2 A[6,42]+16 m1^5 m2^5 \[Sigma]^4 A[6,42]-8 m1^5 m2^3 A[6,47]+16 m1^5 m2^3 \[Sigma]^2 A[6,47]-8 m1^5 m2^3 \[Sigma]^4 A[6,47]+6 m1^5 m2 A[6,49]-12 m1^5 m2 \[Sigma]^2 A[6,49]+6 m1^5 m2 \[Sigma]^4 A[6,49]+8 m1^3 m2^3 A[6,50]-8 m1^3 m2^3 \[Sigma]^2 A[6,50]-2 m1^3 m2 A[6,52]+2 m1^3 m2 \[Sigma]^2 A[6,52]+6 m1 m2 A[6,53]),V6[6,31]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,6]+6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,57]-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,32]->-30 (E1+E2)^2 m1 m2^3 (-1+\[Sigma]^2)^(3/2) (-3 A[6,41]+5 m1^2 A[6,73]),V6[6,33]->-(1/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (-24 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[6,26]-3 A[6,33]+32 m1^6 m2^4 A[6,59]-64 m1^6 m2^4 \[Sigma]^2 A[6,59]+32 m1^6 m2^4 \[Sigma]^4 A[6,59]+10 m1^4 m2^2 A[6,68]-10 m1^4 m2^2 \[Sigma]^2 A[6,68]+6 m1^2 A[6,70]),V6[6,34]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))45 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,39]+6 A[6,40]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,71]-2 A[6,72]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),V6[6,35]->-(1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]))15 (E1+E2)^2 (2 m2^2 (-1+\[Sigma]^2) A[6,6]+6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-11 m2^2 (-1+\[Sigma]^2) A[6,57]-10 A[6,58]+32 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,36]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))45 (E1+E2)^2 (-m2^2 (-1+\[Sigma]^2) A[6,3]-15 A[6,4]+2 m1^2 m2^2 (-1+\[Sigma]^2) (m2^2 (-1+\[Sigma]^2) A[6,55]+9 A[6,56]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,76]-3 A[6,77]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))),V6[6,37]->(15 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (-12 m2^2 A[6,41]+9 A[6,46]+2 m1 (m2 A[6,62]+16 m1 m2^2 A[6,73]-6 m1 A[6,75])))/(2 m1 m2),V6[6,38]->1/(4 m1^5 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (-48 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+18 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,18]-12 m1^2 m2^2 A[6,26]+12 m1^2 m2^2 \[Sigma]^2 A[6,26]+3 m1^2 A[6,29]-3 m1^2 \[Sigma]^2 A[6,29]-6 A[6,33]+24 m1^5 m2^3 A[6,45]-48 m1^5 m2^3 \[Sigma]^2 A[6,45]+24 m1^5 m2^3 \[Sigma]^4 A[6,45]+6 m1^3 m2 A[6,51]-6 m1^3 m2 \[Sigma]^2 A[6,51]+80 m1^6 m2^4 A[6,59]-160 m1^6 m2^4 \[Sigma]^2 A[6,59]+80 m1^6 m2^4 \[Sigma]^4 A[6,59]-22 m1^6 m2^2 A[6,65]+44 m1^6 m2^2 \[Sigma]^2 A[6,65]-22 m1^6 m2^2 \[Sigma]^4 A[6,65]+34 m1^4 m2^2 A[6,68]-34 m1^4 m2^2 \[Sigma]^2 A[6,68]-4 m1^4 A[6,69]+4 m1^4 \[Sigma]^2 A[6,69]+24 m1^2 A[6,70]),V6[6,39]->1/(4 m1^3 m2^5 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (4 m2^4 (-1+\[Sigma]^2) A[6,6]+24 m2^2 A[6,7]+3 m2^2 A[6,16]-3 m2^2 \[Sigma]^2 A[6,16]-6 A[6,17]+6 m1 m2^3 A[6,44]-6 m1 m2^3 \[Sigma]^2 A[6,44]-22 m1^2 m2^6 A[6,57]+44 m1^2 m2^6 \[Sigma]^2 A[6,57]-22 m1^2 m2^6 \[Sigma]^4 A[6,57]+34 m1^2 m2^4 A[6,58]-34 m1^2 m2^4 \[Sigma]^2 A[6,58]+18 m1^2 m2^4 A[6,63]-36 m1^2 m2^4 \[Sigma]^2 A[6,63]+18 m1^2 m2^4 \[Sigma]^4 A[6,63]-12 m1^2 m2^2 A[6,64]+12 m1^2 m2^2 \[Sigma]^2 A[6,64]+24 m1^3 m2^5 A[6,74]-48 m1^3 m2^5 \[Sigma]^2 A[6,74]+24 m1^3 m2^5 \[Sigma]^4 A[6,74]+80 m1^4 m2^6 A[6,78]-160 m1^4 m2^6 \[Sigma]^2 A[6,78]+80 m1^4 m2^6 \[Sigma]^4 A[6,78]-48 m1^4 m2^4 A[6,80]+96 m1^4 m2^4 \[Sigma]^2 A[6,80]-48 m1^4 m2^4 \[Sigma]^4 A[6,80]),V6[6,40]->-(1/(4 m1^7 m2^5 (-1+\[Sigma]^2)^(5/2)))45 (E1+E2)^6 (-8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+6 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,18]-5 m1^4 A[6,22]+10 m1^4 \[Sigma]^2 A[6,22]-5 m1^4 \[Sigma]^4 A[6,22]-2 m1^2 m2^2 A[6,26]+2 m1^2 m2^2 \[Sigma]^2 A[6,26]+m1^2 A[6,29]-m1^2 \[Sigma]^2 A[6,29]-A[6,33]+8 m1^5 m2^3 A[6,45]-16 m1^5 m2^3 \[Sigma]^2 A[6,45]+8 m1^5 m2^3 \[Sigma]^4 A[6,45]-6 m1^5 m2 A[6,48]+12 m1^5 m2 \[Sigma]^2 A[6,48]-6 m1^5 m2 \[Sigma]^4 A[6,48]+2 m1^3 m2 A[6,51]-2 m1^3 m2 \[Sigma]^2 A[6,51]+16 m1^6 m2^4 A[6,59]-32 m1^6 m2^4 \[Sigma]^2 A[6,59]+16 m1^6 m2^4 \[Sigma]^4 A[6,59]-8 m1^6 m2^2 A[6,65]+16 m1^6 m2^2 \[Sigma]^2 A[6,65]-8 m1^6 m2^2 \[Sigma]^4 A[6,65]+6 m1^6 A[6,67]-12 m1^6 \[Sigma]^2 A[6,67]+6 m1^6 \[Sigma]^4 A[6,67]+8 m1^4 m2^2 A[6,68]-8 m1^4 m2^2 \[Sigma]^2 A[6,68]-2 m1^4 A[6,69]+2 m1^4 \[Sigma]^2 A[6,69]+6 m1^2 A[6,70]),V6[6,41]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (2 m2^2 (-1+\[Sigma]^2) A[6,6]+12 A[6,7]+m1 m2 (-1+\[Sigma]^2) (-9 m2^2 (-1+\[Sigma]^2) A[6,43]-3 A[6,44]+2 m1 m2 (-m2^2 (-1+\[Sigma]^2) A[6,57]-7 A[6,58]+2 m1 m2 (-1+\[Sigma]^2) (3 A[6,74]+4 m1 m2 A[6,78])))),V6[6,42]->(15 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (-9 A[6,13]+m1 (-12 m2 A[6,41]+m1 (11 A[6,62]+20 m1 m2 A[6,73]))))/(2 m1^2),V6[6,43]->1/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2)) 45 (E1+E2)^4 (m2^2 (-1+\[Sigma]^2) A[6,11]+2 (A[6,12]+m1 m2 (m2^2 (-1+\[Sigma]^2) A[6,39]+6 A[6,40]+m1 m2 (-1+\[Sigma]^2) (-3 m2^2 (-1+\[Sigma]^2) A[6,60]-2 (A[6,61]+2 m1 m2 (m2^2 (-1+\[Sigma]^2) A[6,71]+2 A[6,72]-2 m1 m2 (-1+\[Sigma]^2) (A[6,79]+2 m1 m2 A[6,81]))))))),V6[6,44]->-(1/(4 m1^4 m2^4 Sqrt[-1+\[Sigma]^2]))45 (E1+E2)^6 (-6 m2^2 A[6,13]+5 A[6,20]+2 m1 (-4 m2^3 A[6,41]+3 m2 A[6,46]+m1 (4 m2^2 A[6,62]-3 A[6,66]+8 m1 m2^3 A[6,73]-4 m1 m2 A[6,75]))),V6[6,45]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 45 (E1+E2)^4 (3 m2^4 (-1+\[Sigma]^2)^2 A[6,38]+m2^2 (-1+\[Sigma]^2) A[6,39]+3 A[6,40]-4 m1^2 m2^4 A[6,71]+8 m1^2 m2^4 \[Sigma]^2 A[6,71]-4 m1^2 m2^4 \[Sigma]^4 A[6,71]+4 m1^2 m2^2 A[6,72]-4 m1^2 m2^2 \[Sigma]^2 A[6,72]+8 m1^4 m2^4 A[6,81]-16 m1^4 m2^4 \[Sigma]^2 A[6,81]+8 m1^4 m2^4 \[Sigma]^4 A[6,81]),V6[6,46]->1/(2 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 15 (E1+E2)^4 (9 m2^4 (-1+\[Sigma]^2)^2 A[6,5]+2 m2^2 (-1+\[Sigma]^2) A[6,6]+3 A[6,7]-11 m1^2 m2^4 A[6,57]+22 m1^2 m2^4 \[Sigma]^2 A[6,57]-11 m1^2 m2^4 \[Sigma]^4 A[6,57]+5 m1^2 m2^2 A[6,58]-5 m1^2 m2^2 \[Sigma]^2 A[6,58]+16 m1^4 m2^4 A[6,78]-32 m1^4 m2^4 \[Sigma]^2 A[6,78]+16 m1^4 m2^4 \[Sigma]^4 A[6,78]),V6[6,47]->1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)) 45 (E1+E2)^4 (-m2^4 (-1+\[Sigma]^2)^2 A[6,2]-2 m2^2 (-1+\[Sigma]^2) A[6,3]-15 A[6,4]-6 m1^2 m2^6 A[6,54]+18 m1^2 m2^6 \[Sigma]^2 A[6,54]-18 m1^2 m2^6 \[Sigma]^4 A[6,54]+6 m1^2 m2^6 \[Sigma]^6 A[6,54]+4 m1^2 m2^4 A[6,55]-8 m1^2 m2^4 \[Sigma]^2 A[6,55]+4 m1^2 m2^4 \[Sigma]^4 A[6,55]-18 m1^2 m2^2 A[6,56]+18 m1^2 m2^2 \[Sigma]^2 A[6,56]+16 m1^4 m2^6 A[6,76]-48 m1^4 m2^6 \[Sigma]^2 A[6,76]+48 m1^4 m2^6 \[Sigma]^4 A[6,76]-16 m1^4 m2^6 \[Sigma]^6 A[6,76]-24 m1^4 m2^4 A[6,77]+48 m1^4 m2^4 \[Sigma]^2 A[6,77]-24 m1^4 m2^4 \[Sigma]^4 A[6,77]-48 m1^6 m2^6 A[6,82]+144 m1^6 m2^6 \[Sigma]^2 A[6,82]-144 m1^6 m2^6 \[Sigma]^4 A[6,82]+48 m1^6 m2^6 \[Sigma]^6 A[6,82]),V6[6,48]->-(1/(4 m1^5 m2^7 (-1+\[Sigma]^2)^(5/2)))45 (E1+E2)^6 (6 m2^6 (-1+\[Sigma]^2)^2 A[6,5]+2 m2^4 (-1+\[Sigma]^2) A[6,6]+6 m2^2 A[6,7]-5 m2^4 A[6,15]+10 m2^4 \[Sigma]^2 A[6,15]-5 m2^4 \[Sigma]^4 A[6,15]+m2^2 A[6,16]-m2^2 \[Sigma]^2 A[6,16]-A[6,17]-6 m1 m2^5 A[6,43]+12 m1 m2^5 \[Sigma]^2 A[6,43]-6 m1 m2^5 \[Sigma]^4 A[6,43]+2 m1 m2^3 A[6,44]-2 m1 m2^3 \[Sigma]^2 A[6,44]-8 m1^2 m2^6 A[6,57]+16 m1^2 m2^6 \[Sigma]^2 A[6,57]-8 m1^2 m2^6 \[Sigma]^4 A[6,57]+8 m1^2 m2^4 A[6,58]-8 m1^2 m2^4 \[Sigma]^2 A[6,58]+6 m1^2 m2^4 A[6,63]-12 m1^2 m2^4 \[Sigma]^2 A[6,63]+6 m1^2 m2^4 \[Sigma]^4 A[6,63]-2 m1^2 m2^2 A[6,64]+2 m1^2 m2^2 \[Sigma]^2 A[6,64]+8 m1^3 m2^5 A[6,74]-16 m1^3 m2^5 \[Sigma]^2 A[6,74]+8 m1^3 m2^5 \[Sigma]^4 A[6,74]+16 m1^4 m2^6 A[6,78]-32 m1^4 m2^6 \[Sigma]^2 A[6,78]+16 m1^4 m2^6 \[Sigma]^4 A[6,78]-8 m1^4 m2^4 A[6,80]+16 m1^4 m2^4 \[Sigma]^2 A[6,80]-8 m1^4 m2^4 \[Sigma]^4 A[6,80]),V6[6,49]->-(1/(4 m1^6 m2^6 (-1+\[Sigma]^2)^(5/2)))45 (E1+E2)^6 (5 m2^4 (-1+\[Sigma]^2)^2 A[6,10]+m2^2 (-1+\[Sigma]^2) A[6,11]+A[6,12]+6 m1 m2^5 A[6,38]-12 m1 m2^5 \[Sigma]^2 A[6,38]+6 m1 m2^5 \[Sigma]^4 A[6,38]-2 m1 m2^3 A[6,39]+2 m1 m2^3 \[Sigma]^2 A[6,39]+6 m1 m2 A[6,40]-6 m1^2 m2^4 A[6,60]+12 m1^2 m2^4 \[Sigma]^2 A[6,60]-6 m1^2 m2^4 \[Sigma]^4 A[6,60]+2 m1^2 m2^2 A[6,61]-2 m1^2 m2^2 \[Sigma]^2 A[6,61]-8 m1^3 m2^5 A[6,71]+16 m1^3 m2^5 \[Sigma]^2 A[6,71]-8 m1^3 m2^5 \[Sigma]^4 A[6,71]+8 m1^3 m2^3 A[6,72]-8 m1^3 m2^3 \[Sigma]^2 A[6,72]+8 m1^4 m2^4 A[6,79]-16 m1^4 m2^4 \[Sigma]^2 A[6,79]+8 m1^4 m2^4 \[Sigma]^4 A[6,79]+16 m1^5 m2^5 A[6,81]-32 m1^5 m2^5 \[Sigma]^2 A[6,81]+16 m1^5 m2^5 \[Sigma]^4 A[6,81]),V6[6,50]->1/(4 m1^7 m2^7 (-1+\[Sigma]^2)^(7/2)) 45 (E1+E2)^6 (5 m2^6 (-1+\[Sigma]^2)^3 A[6,1]+m2^4 (-1+\[Sigma]^2)^2 A[6,2]-m2^2 A[6,3]+m2^2 \[Sigma]^2 A[6,3]+5 A[6,4]+6 m1^2 m2^6 A[6,54]-18 m1^2 m2^6 \[Sigma]^2 A[6,54]+18 m1^2 m2^6 \[Sigma]^4 A[6,54]-6 m1^2 m2^6 \[Sigma]^6 A[6,54]-2 m1^2 m2^4 A[6,55]+4 m1^2 m2^4 \[Sigma]^2 A[6,55]-2 m1^2 m2^4 \[Sigma]^4 A[6,55]+6 m1^2 m2^2 A[6,56]-6 m1^2 m2^2 \[Sigma]^2 A[6,56]-8 m1^4 m2^6 A[6,76]+24 m1^4 m2^6 \[Sigma]^2 A[6,76]-24 m1^4 m2^6 \[Sigma]^4 A[6,76]+8 m1^4 m2^6 \[Sigma]^6 A[6,76]+8 m1^4 m2^4 A[6,77]-16 m1^4 m2^4 \[Sigma]^2 A[6,77]+8 m1^4 m2^4 \[Sigma]^4 A[6,77]+16 m1^6 m2^6 A[6,82]-48 m1^6 m2^6 \[Sigma]^2 A[6,82]+48 m1^6 m2^6 \[Sigma]^4 A[6,82]-16 m1^6 m2^6 \[Sigma]^6 A[6,82]),V6[6,51]->-315 m1 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+A[6,70]),V6[6,52]->-(315/2) m1 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]+6 A[6,53]),V6[6,53]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))315 (24 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-20 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,27]-17 m1^2 m2^2 A[6,34]+17 m1^2 m2^2 \[Sigma]^2 A[6,34]-15 A[6,37]),V6[6,54]->-420 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],V6[6,55]->-105 m1 m2 Sqrt[-1+\[Sigma]^2] (5 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+3 A[6,70]),V6[6,56]->-(105/4) m1 m2 Sqrt[-1+\[Sigma]^2] (3 A[6,7]-4 m1^2 m2^2 (-1+\[Sigma]^2) (A[6,58]-2 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,57]->1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+7 m1^2 m2^2 A[6,50]-7 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+6 A[6,53]),V6[6,58]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 315 (E1+E2)^2 (48 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-4 m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-40 m1^4 m2^4 A[6,27]+80 m1^4 m2^4 \[Sigma]^2 A[6,27]-40 m1^4 m2^4 \[Sigma]^4 A[6,27]+3 m1^4 m2^2 A[6,30]-6 m1^4 m2^2 \[Sigma]^2 A[6,30]+3 m1^4 m2^2 \[Sigma]^4 A[6,30]-34 m1^2 m2^2 A[6,34]+34 m1^2 m2^2 \[Sigma]^2 A[6,34]+2 m1^2 A[6,36]-2 m1^2 \[Sigma]^2 A[6,36]-30 A[6,37]),V6[6,59]->1/(m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (5 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+4 m1^2 m2^2 A[6,68]-4 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+3 A[6,70]),V6[6,60]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))315 (E1+E2)^4 (24 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-4 m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-m1^6 m2^2 A[6,23]+3 m1^6 m2^2 \[Sigma]^2 A[6,23]-3 m1^6 m2^2 \[Sigma]^4 A[6,23]+m1^6 m2^2 \[Sigma]^6 A[6,23]-20 m1^4 m2^4 A[6,27]+40 m1^4 m2^4 \[Sigma]^2 A[6,27]-20 m1^4 m2^4 \[Sigma]^4 A[6,27]+3 m1^4 m2^2 A[6,30]-6 m1^4 m2^2 \[Sigma]^2 A[6,30]+3 m1^4 m2^2 \[Sigma]^4 A[6,30]-m1^4 A[6,32]+2 m1^4 \[Sigma]^2 A[6,32]-m1^4 \[Sigma]^4 A[6,32]-17 m1^2 m2^2 A[6,34]+17 m1^2 m2^2 \[Sigma]^2 A[6,34]+2 m1^2 A[6,36]-2 m1^2 \[Sigma]^2 A[6,36]-15 A[6,37]),V6[6,61]->1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-m1 m2 (-1+\[Sigma]^2) A[6,51]+4 (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+A[6,70])),V6[6,62]->1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (4 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-3 m1^2 m2^2 (-1+\[Sigma]^2) A[6,28]+2 (A[6,35]+8 m1^5 m2^5 (-1+\[Sigma]^2)^2 A[6,42]+7 m1^3 m2^3 A[6,50]-7 m1^3 m2^3 \[Sigma]^2 A[6,50]+6 m1 m2 A[6,53])),V6[6,63]->105 (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (A[6,62]+4 m1 m2 A[6,73]),V6[6,64]->-(1/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2)))315 (E1+E2)^4 (4 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,21]+3 m1^2 m2^2 A[6,28]-3 m1^2 m2^2 \[Sigma]^2 A[6,28]-m1^2 A[6,31]+m1^2 \[Sigma]^2 A[6,31]+2 A[6,35]+16 m1^5 m2^5 A[6,42]-32 m1^5 m2^5 \[Sigma]^2 A[6,42]+16 m1^5 m2^5 \[Sigma]^4 A[6,42]-2 m1^5 m2^3 A[6,47]+4 m1^5 m2^3 \[Sigma]^2 A[6,47]-2 m1^5 m2^3 \[Sigma]^4 A[6,47]+14 m1^3 m2^3 A[6,50]-14 m1^3 m2^3 \[Sigma]^2 A[6,50]-2 m1^3 m2 A[6,52]+2 m1^3 m2 \[Sigma]^2 A[6,52]+12 m1 m2 A[6,53]),V6[6,65]->105/2 (E1+E2)^2 m1 m2^3 (-1+\[Sigma]^2)^(3/2) (-3 A[6,41]+8 m1^2 A[6,73]),V6[6,66]->1/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (-12 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+9 m1^2 m2^2 (-1+\[Sigma]^2) A[6,26]-6 A[6,33]+20 m1^6 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-16 m1^4 m2^2 (-1+\[Sigma]^2) A[6,68]+12 m1^2 A[6,70]),V6[6,67]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,6]+6 A[6,7]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,57]-2 A[6,58]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,68]->-(1/(4 m1^5 m2^3 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (-12 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+3 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,18]-9 m1^2 m2^2 A[6,26]+9 m1^2 m2^2 \[Sigma]^2 A[6,26]+3 m1^2 A[6,29]-3 m1^2 \[Sigma]^2 A[6,29]-6 A[6,33]+6 m1^5 m2^3 A[6,45]-12 m1^5 m2^3 \[Sigma]^2 A[6,45]+6 m1^5 m2^3 \[Sigma]^4 A[6,45]+6 m1^3 m2 A[6,51]-6 m1^3 m2 \[Sigma]^2 A[6,51]+32 m1^6 m2^4 A[6,59]-64 m1^6 m2^4 \[Sigma]^2 A[6,59]+32 m1^6 m2^4 \[Sigma]^4 A[6,59]-4 m1^6 m2^2 A[6,65]+8 m1^6 m2^2 \[Sigma]^2 A[6,65]-4 m1^6 m2^2 \[Sigma]^4 A[6,65]+28 m1^4 m2^2 A[6,68]-28 m1^4 m2^2 \[Sigma]^2 A[6,68]-4 m1^4 A[6,69]+4 m1^4 \[Sigma]^2 A[6,69]+24 m1^2 A[6,70]),V6[6,69]->(105 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (3 A[6,13]+6 m1 m2 A[6,41]-4 m1^2 (A[6,62]+4 m1 m2 A[6,73])))/(4 m1^2),V6[6,70]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (3 m2^4 (-1+\[Sigma]^2)^2 A[6,5]+m2^2 (-1+\[Sigma]^2) A[6,6]+3 A[6,7]-4 m1^2 m2^4 A[6,57]+8 m1^2 m2^4 \[Sigma]^2 A[6,57]-4 m1^2 m2^4 \[Sigma]^4 A[6,57]+4 m1^2 m2^2 A[6,58]-4 m1^2 m2^2 \[Sigma]^2 A[6,58]+8 m1^4 m2^4 A[6,78]-16 m1^4 m2^4 \[Sigma]^2 A[6,78]+8 m1^4 m2^4 \[Sigma]^4 A[6,78]),V6[6,71]->2835/2 m1 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]+A[6,53]),V6[6,72]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 945 (18 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-17 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,27]-16 m1^2 m2^2 A[6,34]+16 m1^2 m2^2 \[Sigma]^2 A[6,34]-15 A[6,37]),V6[6,73]->945/2 m1 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+A[6,70]),V6[6,74]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))945 (E1+E2)^2 (18 m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-m1^6 m2^4 (-1+\[Sigma]^2)^3 A[6,19]-17 m1^4 m2^4 A[6,27]+34 m1^4 m2^4 \[Sigma]^2 A[6,27]-17 m1^4 m2^4 \[Sigma]^4 A[6,27]+m1^4 m2^2 A[6,30]-2 m1^4 m2^2 \[Sigma]^2 A[6,30]+m1^4 m2^2 \[Sigma]^4 A[6,30]-16 m1^2 m2^2 A[6,34]+16 m1^2 m2^2 \[Sigma]^2 A[6,34]+m1^2 A[6,36]-m1^2 \[Sigma]^2 A[6,36]-15 A[6,37]),V6[6,75]->-(1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,14]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,28]+A[6,35]+6 m1^5 m2^5 A[6,42]-12 m1^5 m2^5 \[Sigma]^2 A[6,42]+6 m1^5 m2^5 \[Sigma]^4 A[6,42]+6 m1^3 m2^3 A[6,50]-6 m1^3 m2^3 \[Sigma]^2 A[6,50]+6 m1 m2 A[6,53]),V6[6,76]->-(1/(4 m1^3 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (-m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,8]+m1^2 m2^2 (-1+\[Sigma]^2) A[6,26]-A[6,33]+2 m1^6 m2^4 A[6,59]-4 m1^6 m2^4 \[Sigma]^2 A[6,59]+2 m1^6 m2^4 \[Sigma]^4 A[6,59]+2 m1^4 m2^2 A[6,68]-2 m1^4 m2^2 \[Sigma]^2 A[6,68]+2 m1^2 A[6,70]),V6[6,77]->-((10395 (m1^6 m2^6 (-1+\[Sigma]^2)^3 A[6,9]-m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,27]-m1^2 m2^2 A[6,34]+m1^2 m2^2 \[Sigma]^2 A[6,34]-A[6,37]))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V6[6,78]->-(1155/2) m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],V6[6,79]->-105 m1 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+6 A[6,70]),V6[6,80]->-(315/4) m1 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-6 m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]+5 A[6,53]),V6[6,81]->-105 m1 m2 Sqrt[-1+\[Sigma]^2] (6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,82]->-(945/2) m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],V6[6,83]->-(315/4) m1 m2 Sqrt[-1+\[Sigma]^2] (5 A[6,40]+2 m1^2 m2^2 (-1+\[Sigma]^2) (-3 A[6,72]+4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),V6[6,84]->1/(m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+7 m1^2 m2^2 A[6,68]-7 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+6 A[6,70]),V6[6,85]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-2 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+12 m1^2 m2^2 A[6,50]-12 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+10 A[6,53]),V6[6,86]->315/2 (E1+E2)^2 m1^3 m2 (-1+\[Sigma]^2)^(3/2) (3 m2^2 A[6,73]-A[6,75]),V6[6,87]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))315 (E1+E2)^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-2 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+m1^4 A[6,49]-2 m1^4 \[Sigma]^2 A[6,49]+m1^4 \[Sigma]^4 A[6,49]+6 m1^2 m2^2 A[6,50]-6 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+5 A[6,53]),V6[6,88]->105 (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (A[6,62]+11 m1 m2 A[6,73]),V6[6,89]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (6 m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-3 m1 m2 (-1+\[Sigma]^2) A[6,51]+4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+6 A[6,70])),V6[6,90]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (24 A[6,7]+m1 m2 (-1+\[Sigma]^2) (-3 A[6,44]+2 m1 m2 (-14 A[6,58]+m1 m2 (-1+\[Sigma]^2) (3 A[6,74]+16 m1 m2 A[6,78])))),V6[6,91]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (6 m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-3 m1^3 m2 (-1+\[Sigma]^2)^2 A[6,48]+3 m1 m2 A[6,51]-3 m1 m2 \[Sigma]^2 A[6,51]+32 m1^4 m2^4 A[6,59]-64 m1^4 m2^4 \[Sigma]^2 A[6,59]+32 m1^4 m2^4 \[Sigma]^4 A[6,59]-4 m1^4 m2^2 A[6,65]+8 m1^4 m2^2 \[Sigma]^2 A[6,65]-4 m1^4 m2^2 \[Sigma]^4 A[6,65]+28 m1^2 m2^2 A[6,68]-28 m1^2 m2^2 \[Sigma]^2 A[6,68]-4 m1^2 A[6,69]+4 m1^2 \[Sigma]^2 A[6,69]+24 A[6,70]),V6[6,92]->1/(m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,6]+6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,57]-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,93]->315/2 (E1+E2)^2 m1 m2^3 (-1+\[Sigma]^2)^(3/2) (-A[6,41]+3 m1^2 A[6,73]),V6[6,94]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,39]+10 A[6,40]+2 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,71]-6 A[6,72]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),V6[6,95]->(105 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (6 m2^2 A[6,41]-3 A[6,46]-2 m1 (2 m2 A[6,62]+20 m1 m2^2 A[6,73]-3 m1 A[6,75])))/(4 m1 m2),V6[6,96]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (4 m2^2 (-1+\[Sigma]^2) A[6,6]+24 A[6,7]+m1 m2 (-1+\[Sigma]^2) (-3 m2^2 (-1+\[Sigma]^2) A[6,43]-3 A[6,44]+2 m1 m2 (-2 m2^2 (-1+\[Sigma]^2) A[6,57]-14 A[6,58]+m1 m2 (-1+\[Sigma]^2) (3 A[6,74]+16 m1 m2 A[6,78])))),V6[6,97]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))315 (E1+E2)^4 (m2^4 (-1+\[Sigma]^2)^2 A[6,38]+m2^2 (-1+\[Sigma]^2) A[6,39]+5 A[6,40]-2 m1^2 m2^4 A[6,71]+4 m1^2 m2^4 \[Sigma]^2 A[6,71]-2 m1^2 m2^4 \[Sigma]^4 A[6,71]+6 m1^2 m2^2 A[6,72]-6 m1^2 m2^2 \[Sigma]^2 A[6,72]+8 m1^4 m2^4 A[6,81]-16 m1^4 m2^4 \[Sigma]^2 A[6,81]+8 m1^4 m2^4 \[Sigma]^4 A[6,81]),V6[6,98]->1890 m1 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+A[6,70]),V6[6,99]->945/4 m1 m2 Sqrt[-1+\[Sigma]^2] (12 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-11 m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]+10 A[6,53]),V6[6,100]->945 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],V6[6,101]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (12 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,47]+11 m1^2 m2^2 A[6,50]-11 m1^2 m2^2 \[Sigma]^2 A[6,50]-m1^2 A[6,52]+m1^2 \[Sigma]^2 A[6,52]+10 A[6,53]),V6[6,102]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (m1^3 m2^3 (-1+\[Sigma]^2)^2 A[6,45]-m1 m2 (-1+\[Sigma]^2) A[6,51]+8 (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+A[6,70])),V6[6,103]->-(945/4) (E1+E2)^2 m1 m2^3 (-1+\[Sigma]^2)^(3/2) (-A[6,41]+4 m1^2 A[6,73]),V6[6,104]->-(10395/4) m1 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,42]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,50]+A[6,53]),V6[6,105]->-315 m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,7]-m1^2 m2^2 (-1+\[Sigma]^2) (A[6,58]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,106]->-420 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],V6[6,107]->-(105/4) m1 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-4 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+3 A[6,70]),V6[6,108]->-(315/2) m1 m2 Sqrt[-1+\[Sigma]^2] (6 A[6,40]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[6,72]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),V6[6,109]->-105 m1 m2 Sqrt[-1+\[Sigma]^2] (3 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-4 A[6,58]+5 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,110]->-((315 (-15 A[6,4]+m1^2 m2^2 (-1+\[Sigma]^2) (17 A[6,56]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-5 A[6,77]+6 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))))/(4 m1 m2 Sqrt[-1+\[Sigma]^2])),V6[6,111]->105/2 (E1+E2)^2 m1^3 m2 (-1+\[Sigma]^2)^(3/2) (8 m2^2 A[6,73]-3 A[6,75]),V6[6,112]->1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+8 m1^2 m2^2 A[6,68]-8 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+6 A[6,70]),V6[6,113]->1/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (12 m2^2 A[6,7]-6 A[6,17]+m1^2 m2^2 (-1+\[Sigma]^2) (-16 m2^2 A[6,58]+9 A[6,64]+4 m1^2 m2^2 (-1+\[Sigma]^2) (5 m2^2 A[6,78]-3 A[6,80]))),V6[6,114]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-4 m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+3 m1^4 A[6,67]-6 m1^4 \[Sigma]^2 A[6,67]+3 m1^4 \[Sigma]^4 A[6,67]+4 m1^2 m2^2 A[6,68]-4 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+3 A[6,70]),V6[6,115]->1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (4 A[6,7]-m1 m2 (-1+\[Sigma]^2) (A[6,44]+m1 m2 (4 A[6,58]-m1 m2 (-1+\[Sigma]^2) (A[6,74]+4 m1 m2 A[6,78])))),V6[6,116]->105 (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (A[6,62]+4 m1 m2 A[6,73]),V6[6,117]->1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (2 A[6,12]+m1 m2 (12 A[6,40]+m1 m2 (-1+\[Sigma]^2) (-3 A[6,61]+2 m1 m2 (-7 A[6,72]+2 m1 m2 (-1+\[Sigma]^2) (A[6,79]+4 m1 m2 A[6,81]))))),V6[6,118]->-((105 (E1+E2)^4 Sqrt[-1+\[Sigma]^2] (4 m2^2 A[6,62]-3 A[6,66]+16 m1 m2^3 A[6,73]-6 m1 m2 A[6,75]))/(4 m2^2)),V6[6,119]->1/(2 m1 m2 Sqrt[-1+\[Sigma]^2]) 315 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,39]+6 A[6,40]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,71]-7 A[6,72]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),V6[6,120]->1/(m1 m2 Sqrt[-1+\[Sigma]^2]) 105 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,6]+3 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,57]-4 A[6,58]+5 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,121]->1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)) 315 (E1+E2)^2 (-2 m2^2 (-1+\[Sigma]^2) A[6,3]-30 A[6,4]+m1^2 m2^2 (-1+\[Sigma]^2) (3 m2^2 (-1+\[Sigma]^2) A[6,55]+34 A[6,56]+4 m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,76]-10 A[6,77]+12 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))),V6[6,122]->-(1/(4 m1^3 m2^5 (-1+\[Sigma]^2)^(3/2)))105 (E1+E2)^4 (4 m2^4 (-1+\[Sigma]^2) A[6,6]+24 m2^2 A[6,7]+3 m2^2 A[6,16]-3 m2^2 \[Sigma]^2 A[6,16]-6 A[6,17]+6 m1 m2^3 A[6,44]-6 m1 m2^3 \[Sigma]^2 A[6,44]-4 m1^2 m2^6 A[6,57]+8 m1^2 m2^6 \[Sigma]^2 A[6,57]-4 m1^2 m2^6 \[Sigma]^4 A[6,57]+28 m1^2 m2^4 A[6,58]-28 m1^2 m2^4 \[Sigma]^2 A[6,58]+3 m1^2 m2^4 A[6,63]-6 m1^2 m2^4 \[Sigma]^2 A[6,63]+3 m1^2 m2^4 \[Sigma]^4 A[6,63]-9 m1^2 m2^2 A[6,64]+9 m1^2 m2^2 \[Sigma]^2 A[6,64]+6 m1^3 m2^5 A[6,74]-12 m1^3 m2^5 \[Sigma]^2 A[6,74]+6 m1^3 m2^5 \[Sigma]^4 A[6,74]+32 m1^4 m2^6 A[6,78]-64 m1^4 m2^6 \[Sigma]^2 A[6,78]+32 m1^4 m2^6 \[Sigma]^4 A[6,78]-12 m1^4 m2^4 A[6,80]+24 m1^4 m2^4 \[Sigma]^2 A[6,80]-12 m1^4 m2^4 \[Sigma]^4 A[6,80]),V6[6,123]->-(1/(4 m1^4 m2^4 (-1+\[Sigma]^2)^(3/2)))315 (E1+E2)^4 (m2^2 (-1+\[Sigma]^2) A[6,11]+2 A[6,12]+m1 m2 (2 m2^2 (-1+\[Sigma]^2) A[6,39]+12 A[6,40]+m1 m2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,60]-3 A[6,61]+2 m1 m2 (-m2^2 (-1+\[Sigma]^2) A[6,71]-7 A[6,72]+2 m1 m2 (-1+\[Sigma]^2) (A[6,79]+4 m1 m2 A[6,81]))))),V6[6,124]->-(1/(4 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2)))315 (E1+E2)^4 (-m2^4 (-1+\[Sigma]^2)^2 A[6,2]-2 m2^2 (-1+\[Sigma]^2) A[6,3]-15 A[6,4]-m1^2 m2^6 A[6,54]+3 m1^2 m2^6 \[Sigma]^2 A[6,54]-3 m1^2 m2^6 \[Sigma]^4 A[6,54]+m1^2 m2^6 \[Sigma]^6 A[6,54]+3 m1^2 m2^4 A[6,55]-6 m1^2 m2^4 \[Sigma]^2 A[6,55]+3 m1^2 m2^4 \[Sigma]^4 A[6,55]-17 m1^2 m2^2 A[6,56]+17 m1^2 m2^2 \[Sigma]^2 A[6,56]+4 m1^4 m2^6 A[6,76]-12 m1^4 m2^6 \[Sigma]^2 A[6,76]+12 m1^4 m2^6 \[Sigma]^4 A[6,76]-4 m1^4 m2^6 \[Sigma]^6 A[6,76]-20 m1^4 m2^4 A[6,77]+40 m1^4 m2^4 \[Sigma]^2 A[6,77]-20 m1^4 m2^4 \[Sigma]^4 A[6,77]-24 m1^6 m2^6 A[6,82]+72 m1^6 m2^6 \[Sigma]^2 A[6,82]-72 m1^6 m2^6 \[Sigma]^4 A[6,82]+24 m1^6 m2^6 \[Sigma]^6 A[6,82]),V6[6,125]->4725/2 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],V6[6,126]->945/4 m1 m2 Sqrt[-1+\[Sigma]^2] (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-7 m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+6 A[6,70]),V6[6,127]->945/4 m1 m2 Sqrt[-1+\[Sigma]^2] (6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,128]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^4 m2^2 (-1+\[Sigma]^2)^2 A[6,65]+7 m1^2 m2^2 A[6,68]-7 m1^2 m2^2 \[Sigma]^2 A[6,68]-m1^2 A[6,69]+m1^2 \[Sigma]^2 A[6,69]+6 A[6,70]),V6[6,129]->-(945/4) (E1+E2)^2 m1^2 m2^2 (-1+\[Sigma]^2)^(3/2) (A[6,62]+10 m1 m2 A[6,73]),V6[6,130]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,6]+6 A[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,57]-7 A[6,58]+8 m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,131]->-(10395/4) m1 m2 Sqrt[-1+\[Sigma]^2] (m1^4 m2^4 (-1+\[Sigma]^2)^2 A[6,59]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,68]+A[6,70]),V6[6,132]->1890 m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,7]-m1^2 m2^2 (-1+\[Sigma]^2) (A[6,58]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,133]->945 m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],V6[6,134]->945/4 m1 m2 Sqrt[-1+\[Sigma]^2] (10 A[6,40]+m1^2 m2^2 (-1+\[Sigma]^2) (-11 A[6,72]+12 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),V6[6,135]->-(945/4) (E1+E2)^2 m1^3 m2 (-1+\[Sigma]^2)^(3/2) (4 m2^2 A[6,73]-A[6,75]),V6[6,136]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (8 A[6,7]-m1 m2 (-1+\[Sigma]^2) (A[6,44]+m1 m2 (8 A[6,58]-m1 m2 (-1+\[Sigma]^2) (A[6,74]+8 m1 m2 A[6,78])))),V6[6,137]->-(1/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (m2^2 (-1+\[Sigma]^2) A[6,39]+10 A[6,40]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,71]-11 A[6,72]+12 m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),V6[6,138]->-(10395/4) m1^5 m2^5 (-1+\[Sigma]^2)^(5/2) A[6,73],V6[6,139]->2835/2 m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,40]-m1^2 m2^2 (-1+\[Sigma]^2) (A[6,72]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),V6[6,140]->945/2 m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,7]-m1^2 m2^2 (-1+\[Sigma]^2) (A[6,58]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,141]->(945 (-15 A[6,4]+m1^2 m2^2 (-1+\[Sigma]^2) (16 A[6,56]+m1^2 m2^2 (-1+\[Sigma]^2) (-17 A[6,77]+18 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]),V6[6,142]->-(1/(4 m1 m2^3 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (2 m2^2 A[6,7]-A[6,17]+m1^2 m2^2 (-1+\[Sigma]^2) (-2 m2^2 A[6,58]+A[6,64]+m1^2 m2^2 (-1+\[Sigma]^2) (2 m2^2 A[6,78]-A[6,80]))),V6[6,143]->-(1/(4 m1^2 m2^2 Sqrt[-1+\[Sigma]^2]))945 (E1+E2)^2 (A[6,12]+m1 m2 (6 A[6,40]-m1 m2 (-1+\[Sigma]^2) (A[6,61]+m1 m2 (6 A[6,72]-m1 m2 (-1+\[Sigma]^2) (A[6,79]+6 m1 m2 A[6,81]))))),V6[6,144]->-(1/(4 m1^3 m2^3 (-1+\[Sigma]^2)^(3/2)))945 (E1+E2)^2 (-m2^2 (-1+\[Sigma]^2) A[6,3]-15 A[6,4]+m1^2 m2^2 (-1+\[Sigma]^2) (m2^2 (-1+\[Sigma]^2) A[6,55]+16 A[6,56]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) A[6,76]-17 A[6,77]+18 m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))),V6[6,145]->-(10395/4) m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,7]-m1^2 m2^2 (-1+\[Sigma]^2) (A[6,58]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,78])),V6[6,146]->-(10395/4) m1 m2 Sqrt[-1+\[Sigma]^2] (A[6,40]-m1^2 m2^2 (-1+\[Sigma]^2) (A[6,72]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,81])),V6[6,147]->-((10395 (-A[6,4]+m1^2 m2^2 (-1+\[Sigma]^2) (A[6,56]-m1^2 m2^2 (-1+\[Sigma]^2) (A[6,77]-m1^2 m2^2 (-1+\[Sigma]^2) A[6,82]))))/(4 m1 m2 Sqrt[-1+\[Sigma]^2]))};
invrepcoefs\[Chi]66disC = {V6d[6,1]->225/4 (E1+E2) m1^3 m2^2 (-1+\[Sigma]^2)^(3/2) B[6,30],V6d[6,2]->45/2 (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]-B[6,23]),V6d[6,3]->(45 (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,14]+B[6,18]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),V6d[6,4]->45/4 (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (-B[6,27]+2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,30]),V6d[6,5]->(45 (E1+E2) (B[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-B[6,27]+m1^2 m2^2 (-1+\[Sigma]^2) B[6,30])))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),V6d[6,6]->-((45 (E1+E2)^3 (4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]-3 m1^2 (-1+\[Sigma]^2) B[6,22]-B[6,23]))/(2 m1 m2^2 Sqrt[-1+\[Sigma]^2])),V6d[6,7]->-(1/(4 m1^3 m2^4 (-1+\[Sigma]^2)^(3/2)))45 (E1+E2)^3 (16 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-6 m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,10]+4 m1^2 m2^2 B[6,14]-4 m1^2 m2^2 \[Sigma]^2 B[6,14]-m1^2 B[6,16]+m1^2 \[Sigma]^2 B[6,16]+2 B[6,18]),V6d[6,8]->1/(4 m1^5 m2^6 (-1+\[Sigma]^2)^(5/2)) 45 (E1+E2)^5 (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-6 m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,10]+5 m1^4 B[6,12]-10 m1^4 \[Sigma]^2 B[6,12]+5 m1^4 \[Sigma]^4 B[6,12]+2 m1^2 m2^2 B[6,14]-2 m1^2 m2^2 \[Sigma]^2 B[6,14]-m1^2 B[6,16]+m1^2 \[Sigma]^2 B[6,16]+B[6,18]),V6d[6,9]->-(225/4) (E1+E2) m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) B[6,29],V6d[6,10]->-(135/2) (E1+E2) m1^2 m2^3 (-1+\[Sigma]^2)^(3/2) B[6,28],V6d[6,11]->-((45 (E1+E2) (8 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,13]+B[6,17]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])),V6d[6,12]->45/4 (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (B[6,25]-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,29]),V6d[6,13]->-(45/2) (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (-B[6,20]+m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]),V6d[6,14]->-((45 (E1+E2) (B[6,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-B[6,25]+m1^2 m2^2 (-1+\[Sigma]^2) B[6,29])))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])),V6d[6,15]->-(1/(4 m1^4 m2^3 (-1+\[Sigma]^2)^(3/2)))45 (E1+E2)^3 (-16 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]+6 m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,9]-4 m1^2 m2^2 B[6,13]+4 m1^2 m2^2 \[Sigma]^2 B[6,13]+m1^2 B[6,15]-m1^2 \[Sigma]^2 B[6,15]-2 B[6,17]+8 m1^5 m2^3 B[6,21]-16 m1^5 m2^3 \[Sigma]^2 B[6,21]+8 m1^5 m2^3 \[Sigma]^4 B[6,21]+2 m1^3 m2 B[6,23]-2 m1^3 m2 \[Sigma]^2 B[6,23]),V6d[6,16]->1/(4 m1^6 m2^5 (-1+\[Sigma]^2)^(5/2)) 45 (E1+E2)^5 (-8 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]+6 m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,9]-5 m1^4 B[6,11]+10 m1^4 \[Sigma]^2 B[6,11]-5 m1^4 \[Sigma]^4 B[6,11]-2 m1^2 m2^2 B[6,13]+2 m1^2 m2^2 \[Sigma]^2 B[6,13]+m1^2 B[6,15]-m1^2 \[Sigma]^2 B[6,15]-B[6,17]+8 m1^5 m2^3 B[6,21]-16 m1^5 m2^3 \[Sigma]^2 B[6,21]+8 m1^5 m2^3 \[Sigma]^4 B[6,21]-6 m1^5 m2 B[6,22]+12 m1^5 m2 \[Sigma]^2 B[6,22]-6 m1^5 m2 \[Sigma]^4 B[6,22]+2 m1^3 m2 B[6,23]-2 m1^3 m2 \[Sigma]^2 B[6,23]),V6d[6,17]->(45 (E1+E2)^3 (B[6,27]+m1 m2^2 (-1+\[Sigma]^2) (m2 B[6,28]-2 m1 B[6,30])))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),V6d[6,18]->1/(4 m1^3 m2^4 (-1+\[Sigma]^2)^(3/2)) 45 (E1+E2)^3 (-m2^2 (-1+\[Sigma]^2) B[6,6]-2 B[6,7]+m1 m2^2 (-1+\[Sigma]^2) (-2 m2 B[6,20]+m1 (6 m2^2 (-1+\[Sigma]^2) B[6,26]+3 B[6,27]+7 m1 m2^2 (-1+\[Sigma]^2) (m2 B[6,28]-2 m1 B[6,30])))),V6d[6,19]->-((45 (E1+E2)^3 (B[6,25]-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,29]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])),V6d[6,20]->-((45 (E1+E2)^3 (3 m2^2 (-1+\[Sigma]^2) B[6,19]+B[6,20]-4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]))/(2 m1^2 m2 Sqrt[-1+\[Sigma]^2])),V6d[6,21]->1/(4 m1^4 m2^3 (-1+\[Sigma]^2)^(3/2)) 45 (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) B[6,2]+2 B[6,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-6 m2^2 (-1+\[Sigma]^2) B[6,24]-3 B[6,25]+14 m1^2 m2^2 (-1+\[Sigma]^2) B[6,29])),V6d[6,22]->1/(4 m1^5 m2^6 (-1+\[Sigma]^2)^(5/2)) 45 (E1+E2)^5 (5 m2^4 (-1+\[Sigma]^2)^2 B[6,5]+m2^2 (-1+\[Sigma]^2) B[6,6]+B[6,7]+6 m1 m2^5 B[6,19]-12 m1 m2^5 \[Sigma]^2 B[6,19]+6 m1 m2^5 \[Sigma]^4 B[6,19]-2 m1 m2^3 B[6,20]+2 m1 m2^3 \[Sigma]^2 B[6,20]-6 m1^2 m2^4 B[6,26]+12 m1^2 m2^4 \[Sigma]^2 B[6,26]-6 m1^2 m2^4 \[Sigma]^4 B[6,26]+2 m1^2 m2^2 B[6,27]-2 m1^2 m2^2 \[Sigma]^2 B[6,27]-8 m1^3 m2^5 B[6,28]+16 m1^3 m2^5 \[Sigma]^2 B[6,28]-8 m1^3 m2^5 \[Sigma]^4 B[6,28]+8 m1^4 m2^4 B[6,30]-16 m1^4 m2^4 \[Sigma]^2 B[6,30]+8 m1^4 m2^4 \[Sigma]^4 B[6,30]),V6d[6,23]->-(1/(4 m1^6 m2^5 (-1+\[Sigma]^2)^(5/2)))45 (E1+E2)^5 (5 m2^4 (-1+\[Sigma]^2)^2 B[6,1]+m2^2 (-1+\[Sigma]^2) B[6,2]+B[6,3]-6 m1^2 m2^4 B[6,24]+12 m1^2 m2^4 \[Sigma]^2 B[6,24]-6 m1^2 m2^4 \[Sigma]^4 B[6,24]+2 m1^2 m2^2 B[6,25]-2 m1^2 m2^2 \[Sigma]^2 B[6,25]+8 m1^4 m2^4 B[6,29]-16 m1^4 m2^4 \[Sigma]^2 B[6,29]+8 m1^4 m2^4 \[Sigma]^4 B[6,29]),V6d[6,24]->315/2 (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (-m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]+B[6,23]),V6d[6,25]->-((315 (E1+E2) (4 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-3 m1^2 m2^2 (-1+\[Sigma]^2) B[6,14]+2 B[6,18]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2])),V6d[6,26]->1/(4 m1^3 m2^4 (-1+\[Sigma]^2)^(3/2)) 315 (E1+E2)^3 (4 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,10]+3 m1^2 m2^2 B[6,14]-3 m1^2 m2^2 \[Sigma]^2 B[6,14]-m1^2 B[6,16]+m1^2 \[Sigma]^2 B[6,16]+2 B[6,18]),V6d[6,27]->(315 (E1+E2) (4 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]-3 m1^2 m2^2 (-1+\[Sigma]^2) B[6,13]+2 B[6,17]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2]),V6d[6,28]->1/(4 m1^4 m2^3 (-1+\[Sigma]^2)^(3/2)) 315 (E1+E2)^3 (-4 m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]+m1^4 m2^2 (-1+\[Sigma]^2)^2 B[6,9]-3 m1^2 m2^2 B[6,13]+3 m1^2 m2^2 \[Sigma]^2 B[6,13]+m1^2 B[6,15]-m1^2 \[Sigma]^2 B[6,15]-2 B[6,17]+2 m1^5 m2^3 B[6,21]-4 m1^5 m2^3 \[Sigma]^2 B[6,21]+2 m1^5 m2^3 \[Sigma]^4 B[6,21]+2 m1^3 m2 B[6,23]-2 m1^3 m2 \[Sigma]^2 B[6,23]),V6d[6,29]->(945 (E1+E2) (m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,8]-m1^2 m2^2 (-1+\[Sigma]^2) B[6,14]+B[6,18]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),V6d[6,30]->-((945 (E1+E2) (m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,4]-m1^2 m2^2 (-1+\[Sigma]^2) B[6,13]+B[6,17]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2])),V6d[6,31]->315/4 (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]+B[6,23]),V6d[6,32]->(315 (E1+E2)^3 (2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]-m1^2 (-1+\[Sigma]^2) B[6,22]-B[6,23]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),V6d[6,33]->315/4 (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (-B[6,20]+2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]),V6d[6,34]->(315 (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) B[6,19]+B[6,20]-2 m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2]),V6d[6,35]->-(945/4) (E1+E2) m1 Sqrt[-1+\[Sigma]^2] (-m1^2 m2^2 (-1+\[Sigma]^2) B[6,21]+B[6,23]),V6d[6,36]->-((315 (E1+E2) (2 B[6,7]+m1^2 m2^2 (-1+\[Sigma]^2) (-3 B[6,27]+4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,30])))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2])),V6d[6,37]->-(315/2) (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (B[6,20]-m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]),V6d[6,38]->(315 (E1+E2) (2 B[6,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-3 B[6,25]+4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,29])))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2]),V6d[6,39]->-(1/(4 m1^3 m2^4 (-1+\[Sigma]^2)^(3/2)))315 (E1+E2)^3 (-m2^2 (-1+\[Sigma]^2) B[6,6]-2 B[6,7]+m1 m2^2 (-1+\[Sigma]^2) (-2 m2 B[6,20]+m1 (m2^2 (-1+\[Sigma]^2) B[6,26]+3 B[6,27]+2 m1 m2^2 (-1+\[Sigma]^2) (m2 B[6,28]-2 m1 B[6,30])))),V6d[6,40]->-(1/(4 m1^4 m2^3 (-1+\[Sigma]^2)^(3/2)))315 (E1+E2)^3 (m2^2 (-1+\[Sigma]^2) B[6,2]+2 B[6,3]+m1^2 m2^2 (-1+\[Sigma]^2) (-m2^2 (-1+\[Sigma]^2) B[6,24]-3 B[6,25]+4 m1^2 m2^2 (-1+\[Sigma]^2) B[6,29])),V6d[6,41]->-(945/4) (E1+E2) m2 Sqrt[-1+\[Sigma]^2] (-B[6,20]+m1^2 m2^2 (-1+\[Sigma]^2) B[6,28]),V6d[6,42]->(945 (E1+E2) (B[6,7]-m1^2 m2^2 (-1+\[Sigma]^2) B[6,27]+m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,30]))/(4 m1 m2^2 Sqrt[-1+\[Sigma]^2]),V6d[6,43]->-((945 (E1+E2) (B[6,3]-m1^2 m2^2 (-1+\[Sigma]^2) B[6,25]+m1^4 m2^4 (-1+\[Sigma]^2)^2 B[6,29]))/(4 m1^2 m2 Sqrt[-1+\[Sigma]^2]))};


(* ::Subsubsection::Closed:: *)
(*2PM Replacement Function*)


coeffs\[Chi]CanSSC2PM[x_]:= ((x/.invrepcoefs\[Chi]0C/.invrepcoefs\[Chi]1C/.invrepcoefs\[Chi]2C/.invrepcoefs\[Chi]3C/.invrepcoefs\[Chi]4C/.invrepcoefs\[Chi]5C/.invrepcoefs\[Chi]5disC/.invrepcoefs\[Chi]6C/.invrepcoefs\[Chi]6disC)/.invrepcoefs\[Chi]01C/.invrepcoefs\[Chi]02C/.invrepcoefs\[Chi]03C/.invrepcoefs\[Chi]04C/.invrepcoefs\[Chi]05C/.invrepcoefs\[Chi]06C/.invrepcoefs\[Chi]11C/.invrepcoefs\[Chi]12C/.invrepcoefs\[Chi]13C/.invrepcoefs\[Chi]14C/.invrepcoefs\[Chi]15C/.invrepcoefs\[Chi]16C/.invrepcoefs\[Chi]22C/.invrepcoefs\[Chi]23C/.invrepcoefs\[Chi]24C/.invrepcoefs\[Chi]25C/.invrepcoefs\[Chi]26C/.invrepcoefs\[Chi]33C/.invrepcoefs\[Chi]34C/.invrepcoefs\[Chi]35C/.invrepcoefs\[Chi]36C/.invrepcoefs\[Chi]44C/.invrepcoefs\[Chi]45C/.invrepcoefs\[Chi]46C/.invrepcoefs\[Chi]55C/.invrepcoefs\[Chi]56C/.invrepcoefs\[Chi]55disC/.invrepcoefs\[Chi]56disC/.invrepcoefs\[Chi]66C/.invrepcoefs\[Chi]66disC)//coeffs2PM

